New class of time-periodic solutions to the 1D cubic wave equation

In recent papers (arXiv:2407.16507, arXiv:2408.05158) we presented results suggesting the existence of a new class of time-periodic solutions to the defocusing cubic wave equation on a one-dimensional interval with Dirichlet boundary conditions. Here we confirm these findings by rigorously constructing solutions from this class. The proof uses rational arithmetic computations to verify essential operator bounds.

==> anc/Acal_1st.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{7886689775/2972522069, 2529282319/47613827948, 2894835725/36199768423, 
  1368971367/24399593167, -3424035742/695404513477, 4433217253/262168295760, 
  -3563008369/86787634234, 50571795625/21264681379, 2010656735/25499797786, 
  -1007948929/388200686868, 296625536/734379654751, -269839462/354889630731, 
  162811248/217570078153, 886309070/22177805643, -6559074727/86283565126, 
  -1161084371/73761597149, 361521697/661334599464, -298114594/1205699329553, 
  1608163661/126533514889, -93461875/902002226494, 205000617/433931974661, 
  -481972349/138484956849, 11725374895/630240897222, 110097187/334113227106, 
  852498303/369008024099, 176108770/1530284722589, 27648952/2866901153979, 
  -30463921/741815148069, 6335239/212182652698, 200047522/929519289003, 
  184918413/2672829423578, -44132449/54773452489, 599763067/46445785064, 
  -1608335431/199579653013, -156798069/159381437953, 
  -9139672483/1850930071236, -81136880/681332771923, 20992003/2601843614157, 
  -5609576/452134153243, 9712169/683321928872, -87606047/626404057524, 
  56215447/243544673411, 24256232/2041043267245, 14398547/6511347419438, 
  141302608/170662918375, 312025986/547951643237, 261527834/291255017199, 
  -291711250/1564310410191, 327474421/440437138804, 3580763/2055399369308, 
  20399305/14557323513014, 31391484/329967203185, 11293124/20939132456841, 
  7677779/4332888334619, -17307173/6367086558946, 20452793/2332403115888, 
  -210490341/1060818517328, 17639209/6885102357611, 50876515/1339183525036, 
  -3439421424/52929305021, 207624488/974196480303, -28571078/1376630200381, 
  942900159/69755468459, 94883699/760649446257, 36785965/13211943033633, 
  -6992411/4987814529042, 4258283/1662025919808, -22157889/14277159638236, 
  -33432308/3890070832857, -1406513/687241504249, 9191603/8219393386507, 
  -18444063/7904053880840, 12349688/5908146603257, 4796381/3611565159927, 
  -24523991/1696532164652, -31534469/8946348146318, -87165327/2972811564533, 
  139263643/3110698314154, 81333837/2691499078024, 6285016/797549789045, 
  17122958/650427346211, -22812802/10871592026777, -7646291/240634958841025, 
  -3273781/11791131958513, 2380659/22442260079690, -13753529/7281683915365, 
  17949604/9809551168399, -3340844/67511083803289, 28797253/83905341429569, 
  -2609903/17462072906539, 16813169/10272572843570, 20757965/783378048321, 
  -24785209/10821620821103, 150643611/618298917118, 447087727/43585212050, 
  84783226/2821333277419, -54370519/478869293739, 199359307/612830151473, 
  -40746481/3186266512259, 41831969/177129755405}, 
 {5819869528/8395761833, 10462062224/9119239809, -964612086/1038617469233, 
  -2429946357/24582287989, 204102728/39392986785, 2579018293/266712024585, 
  -2063085419/64301760606, 5520016319/9095108477, 10345011741/96069965239, 
  -90821331/169519552493, 325532186/81705584403, -3028083841/318349947425, 
  2285114146/368499574263, 1771591313/50879850833, -1645139127/72872579171, 
  -3554150436/132300028793, 335065267/84836104722, -66783249/368352479147, 
  314054143/101755736661, -35903170/1757587220273, 551128529/194339847344, 
  -624192760/422756737909, 3483513796/213888153615, -1544715331/81815988394, 
  300266339/139667573322, 159821484/917202481483, -65123594/1320232942919, 
  -51669867/1050160733506, 731637923/11898882362502, 371597605/1967145414217, 
  -167809745/1151670562313, -134705849/34387905083, 441852763/126758977502, 
  -664816297/254604551808, 1996942392/177443407037, -674975239/384818138269, 
  -7896005/270150308434, 159934367/4400230916106, -130474567/1561129100617, 
  40420501/713743436357, -131325624/3323653609247, 51006062/860686546935, 
  -26641187/947132259271, 145496309/942083538958, 79286168/222622428149, 
  -919665624/609591539773, -220812973/321907738383, 167150015/761015461322, 
  -110143761/216886016765, 34690969/2796085331131, 8437429/4985455136016, 
  16487728/784551528403, 37751822/16426349675775, 30025224/1494662147833, 
  -9548058/386255193589, 17456175/4220451374144, -63581375/1309249753057, 
  53617048/539202046355, -49853883/1480502653079, -4158221605/254598616743, 
  56051119/341341817727, 324863088/652796094589, 378924122/111971741733, 
  216932953/422906333774, 12300969/5394352302869, -5024778/5541921545989, 
  27104679/30950076151415, -6165619/7723606427006, -28619019/23483977134743, 
  -6917039/2871733360557, -8889737/5922687996397, 8082443/3179580535940, 
  -1302681/20251779316372, 6177681/10233149031230, -145656370/1805288856177, 
  -69243445/437998076733, -157936458/1336729779281, 91321570/1917291696321, 
  42616400/14383785684401, -42491047/1787143729591, -198918492/2940168366145, 
  -5793025/11918851458186, 2696020/9250535373463, -6307783/8545563150652, 
  5334485/15358013891121, -21508505/45441898188723, 3703474/7609697284023, 
  -4609947/13216834959218, 4725983/4786789389104, -10318608/16817609864509, 
  3128401/8693911657751, 19509002/2829494156199, -279544599/8779871067983, 
  130743425/2638217362754, 498384577/134159501811, 32474101/371319301659, 
  -7847737/17929650451637, 115208694/1023378874961, -32599942/856335948447, 
  266112048/3013540318961}, {3620704763/5030746950, -177090683/276468117901, 
  12180711829/10137061589, 1040774218/8934631583, 79576867/103656305391, 
  575982691/335543883807, -815888130/60636789337, 14422833797/17339023311, 
  141476467/5434245246, 224290640/106349767351, -476899147/122169231391, 
  119900906/290494976001, -1218436725/201000851932, -139520466/9722341663, 
  -2076361795/31353835106, 950864978/43860976515, 98170633/3930956575475, 
  1754893306/481026111451, 4516166759/994144983323, 216590531/104200824356, 
  136657123/649641436330, 419520821/60504863285, -20323537339/360129586351, 
  -309102178/169947189327, -400286939/34328202461, -82435673/725772610212, 
  29390426/1119508792355, -66184758/1042720185601, 94474963/3136251582128, 
  -29565309/258370524401, 74014409/567905451812, -14637317/402754303516, 
  1073222163/121908078596, -454757429/77030414714, -274015976/391214829321, 
  -315089443/89535372238, -226327569/13197891277484, 
  -114046654/2782573249411, -8609795/2443736494488, -140038919/3696517531282, 
  15092779/3580312920546, 290037659/4255835904943, 45348011/1130013676402, 
  -135553066/1376560123649, -1435527329/245803797278, 
  -37509440/1044202861541, 243037103/334733656307, 382847047/45317772070, 
  71237779/173161288136, 8020888/7632984390533, 15254103/1356279428767, 
  78612453/2059635012752, 34737676/2089279398601, -376357/270516575060672, 
  -9760909/8438045634489, -14081110/457035746189, -52174459/801713281077, 
  32469047/2109455909427, 110605811/1163697499478, -1566008429/62847582381, 
  101594054/263559408095, -17215571/343663974170, 582877459/114109292314, 
  248647329/1285638525509, -10816361/22349085243031, 5299542/15935861521105, 
  2700806/8262858886781, 13467645/39331093086158, -4617053/3540905330623, 
  -8215804/4269262032649, -8587003/24550755543920, 5984771/24111151418166, 
  11927081/3293318836842, -34013435/1592127269481, 64082741/1094642146572, 
  4085475/75499914637, -37538368/444693071699, 59602971/928906317386, 
  73411055/386357563519, -74776483/558699825892, 112558846/536915325577, 
  -3905665/7101422556529, -16943817/56234434202173, 2693666/40515605565475, 
  -1841651/4832261545614, -2402239/8570582758512, 42776211/104896518186281, 
  9835303/22807260741122, -2180160/15067600964099, 10742741/29349041635868, 
  -5074113/18270784252748, 7354983/12716027402777, -26713751/12501351698146, 
  -184712335/3438713852053, -88391415/27938533022, 49116907/1281683878022, 
  41238074/1071379114017, -52839635/731271965612, -47067846/3515643263813, 
  -11550847/506022412732}, {-8808009095/51482365126, 759649489/32886701024, 
  -1235511951/31304163233, 11146485323/14861186657, 691378183/137431171802, 
  200198599/178452344431, 457085422/138388298651, -2898449504/25135737451, 
  578058715/49846347133, -195405298/732915313951, 570222007/140038646791, 
  45014079/6963347012807, 348223154/101366812467, -541821099/84989214197, 
  2309265289/61906474106, -786628841/186527332860, -17997343/884100179345, 
  -88417134/704265395933, -531322895/904338287462, 56418929/305054889269, 
  -76946288/1486688376149, -461719073/818159948046, -639932551/15676323256, 
  -6814399163/531543059557, -376096888/111692256569, -43276094/5162262486841, 
  -65942612/1708357975777, 43300594/3065883589801, 
  -174977899/130656106089673, -60280252/723265574229, 
  -46147496/1180908907127, 111468165/2253123974024, 117681538/535091715855, 
  246229671/799430836988, -451280624/3487569795509, -112318091/605170391919, 
  26552516/7644562927161, 174593081/33875579264143, -15708027/10086752433079, 
  8767627/392731183475, 8883773/13019675830641, -21329805/2167544355229, 
  -18058475/2646305142886, 64670198/1380651829877, 1794242343/4031008499012, 
  459044129/47285302969, 342989059/151971587262, -97463618/178166348379, 
  761479305/275187099353, -4969709/17723429340388, -4759211/19678459714001, 
  -19068175/5003261093221, -3992750/16964186851499, -4762063/6185930165042, 
  -11710005/7337086533797, -10478543/4196368238353, 38884301/3294662378869, 
  26851252/2790719258525, -47778866/3382659448711, 326920475/140891477327, 
  264446659/715476846669, 104147856/586194604697, -473457750/869292952993, 
  578971480/2065033123467, -12980555/43001035584408, -3274451/45437138644341, 
  1102768/32584660749951, -2793997/29879016566804, 8938928/4145656627561, 
  4609471/18605648500614, 8755228/22951338605247, 1035493/45320345755590, 
  -1177403/40306328747926, 28431358/8929321853267, -34800225/1324510955329, 
  -40650600/1804200172787, 395375583/864809019839, 254485312/2370733449649, 
  55265228/2216313194053, 323829541/1263201983580, 210914204/4305218256127, 
  290327/4336397689604, 1097339/25363078685826, 2528121/23229669943234, 
  -876415/41783501547457, 10208773/99338684864380, -2918756/49327459029143, 
  -3248294/31816476461431, -2246557/20295380369703, -2979665/19157291637969, 
  -14748695/156344070528358, -18232775/2780571982262, 6424434/12080773256747, 
  -50909373/9684368137516, -615169699/145372496547, 61195931/3166539691520, 
  -5251046/2165155404013, -331394624/2723309723323, -6789338/104120391815, 
  -99238165/1379451563114}, {-6451137841/35269513098, 517316357/35073504889, 
  152748393/48204987542, -2507159247/40909381156, 14508990974/14103024989, 
  -1513128625/182570348669, 718462693/108455116176, 27847156682/112084516835, 
  1149527732/36910111959, 307301521/452503517400, 1177904039/571050403731, 
  -268377700/33389888889, 2334060637/455511304055, -576437197/88358466771, 
  -879726101/77096619063, -270586223/32500669222, -112578883/1443753253482, 
  463781952/205114715839, -769620365/224356675706, 940916933/339019705096, 
  -128196643/441198824866, -964631639/260659878532, -3006029535/46586897584, 
  90663141/74841464477, 457509617/267779243386, 868417416/400655420713, 
  -55131689/978219310037, 35319172/2385379034809, -34915097/1208288780273, 
  277951525/226647429062, -393166908/256458622747, 158118540/507515193191, 
  1140921172/111725988941, 1103607833/108892289639, -64354187/606934053541, 
  -568130122/818278505859, 30245947/706224013379, -19914834/414977399231, 
  9759236/2360034354947, 34265651/10179120861185, 19668285/985194191426, 
  -14890271/643040808192, 106567777/1502694002099, 33935415/1159007539009, 
  141738303/505063631957, -201811040/86146759941, 406458067/2537985214875, 
  -397310987/817202080117, -365121822/1388691035033, 
  -30937889/42333139511878, 28972877/1745279594159, -177006978/5755687294465, 
  46807107/1684219329578, -15299568/4793564500499, 5749356/2167673601101, 
  -27749413/1220486136633, 36624069/1121310534622, -95978149/2941536866460, 
  -106764454/684594696261, -2244267509/241131212963, 269180295/341981064124, 
  7766539/2992027756446, 225555894/125744185481, 89450171/544676899153, 
  11946739/2231316010106, 7578296/21382127514591, -52145498/201514891681663, 
  7876510/11927187179501, 20101457/1464943530644, -20734945/1607342940151, 
  19620274/53106888587263, 2420265/29921799032486, 10844540/5247583052059, 
  -67390289/1972233400214, -15130866/1472582677775, 116315251/453527206632, 
  -60542474/203657261377, -143818805/1770292250134, -28087305/1156402176599, 
  -185052409/2487278358839, -38790772/1653507353213, 3012147/9833432956186, 
  -7448836/19163546299769, 4674067/9978606321660, -6500937/15997623848050, 
  1443147/3448161536471, -10390207/16332624175527, -7059491/5505806184833, 
  17903657/10294450358348, 479597/12375301283919, -2297461/5258719572490, 
  -95702836/3845483346167, -8646103/1271426861584, 95508337/1634097012070, 
  -429722695/65724965992, 51577373/1086235331420, 13618457/10118552336468, 
  -261641383/2258954655865, 31801268/3367100222265, -48807778/3811359257063}, 
 {7294371107/13032809152, 1681311058/68551063409, 649887363/102946010522, 
  -1074803305/88264634356, -8308028452/1125064628177, 6749926684/6504246543, 
  -697885902/41195709143, 8144208707/13805161783, 680023747/44709385087, 
  18617277/14468048716, -17910543/14154538694, -31731989/17351155492, 
  -957430057/194052390110, 1013471801/24458611643, 435087340/157509214491, 
  -86769568/728431705985, 1388470274/541537715803, -713843974/291007975167, 
  539607167/164329407568, -548837939/185404389676, 2424483991/692307331145, 
  175905911/27858702565, 753922013/76154507079, -1406367613/172764787613, 
  -374240503/74496558624, 37457867/1859629945113, 652392748/288879780067, 
  -261558554/4018140311541, 1835671035/1433350235923, 123659663/984725343178, 
  39712292/1750428101361, -348739913/664928236798, 358322462/76088401195, 
  -286686477/102714378442, -665623979/1762700330019, -482280056/369002105979, 
  -83664981/1054300683113, 154969162/4154924476967, -100352196/2027047615715, 
  118623839/1799803116587, -199857881/4257036260258, 59255393/491800955369, 
  -33040757/727629165590, -67883669/33731865752, 119748394/145060357817, 
  -686941721/596192097901, 641664482/84194192537, -109457711/581272694498, 
  234997393/129927654724, 12837459/691511274325, -60025741/2413034909262, 
  339097477/14043955281088, -29817450/1481406880627, 100169205/3156966140248, 
  -24542107/1308286841622, 69688553/2102143724831, -14780116/323419460461, 
  15661979/291173063438, -7160303/650351339409, -857938331/53358761292, 
  -27948884/1132770858789, 81583951/580971222431, 301425847/92163060537, 
  70274458/854302554709, 13755236/7706310609911, 14083963/2555909112329, 
  8360063/5449980757144, 28530063/2664773669834, -7612983/4628633294899, 
  -15231283/9788603317731, -26840559/1932435404248, 11070573/8669236189246, 
  -22181883/1696778980093, 31306391/1387435675275, -76274570/1063150086559, 
  -181798403/837323259676, 637402081/5149180947550, 92265334/373670919035, 
  42659269/578641644115, 84727468/318679280209, 131501779/1601674812949, 
  -22125379/23434746493593, 6174017/9290141614665, -35038555/59253175588769, 
  6063579/9139556292749, -1261684/1225392724105, -6778700/7294415070251, 
  -4996103/10417637066509, 5750215/7252857890461, 11865987/8182466152799, 
  6323428/9757943177937, 7448091/1245200879330, -129791131/2628097015838, 
  30081641/720350093180, 207113257/72935633347, 35771409/2480643432434, 
  -432954348/7144315230497, 121115984/948176271409, -132599329/2342328724747, 
  61619791/961269488446}, {-7009898236/6829874321, -2174091362/35369780527, 
  -2777846295/74321812987, -2127461646/78565379897, 1064464829/238766395332, 
  -1071120738/83709924889, 14590867717/13549650940, -3875135969/3549945621, 
  -1054825582/13746132637, -759598153/148724303866, -1004352472/595772316245, 
  486360343/145051204142, -1331025059/548885669342, -478096190/15848596583, 
  1754818253/49474887512, 541314875/97401827721, -142325607/28489026181, 
  207684523/913310906595, -2664297941/451302183540, 18217972/174709902583, 
  -508719821/133790263243, -416077592/81509408853, -1762122515/96562108612, 
  185249341/23465194507, 204776701/52226122927, -59028449/447993395772, 
  -63827049/1117596589981, 927750363/254901842900, -48921113/535814976552, 
  -14899345/90581847254, 60362719/2148742451608, 3948856936/761888206273, 
  794817951/58099229536, 677970994/135665055965, -406372527/82776535735, 
  -787132437/662310945638, 45398521/862697693066, -88805059/1826829695605, 
  34433539/354401945864, -154309799/2070529932301, 72307499/578541917889, 
  -109271191/2083179273577, 298164152/18484914979143, 8832877/4290769126535, 
  -196888753/337795989581, -142751097/718605158978, -62244262/99381144347, 
  11798393/7459758139343, -182851720/983794126543, -66943842/1439653527787, 
  3879757/21309934023221, -68139288/1584941441947, -18237245/42888616686117, 
  -50913435/1277418611308, 66499288/1019623197647, -10610517/3241036569959, 
  573311193/6273525471908, -93066726/1253649036139, -282930536/93074731103, 
  4095079456/133989827589, -21292424/125764620665, 3164491415/637965375059, 
  -205290039/33611459051, 294927982/212128975743, -10195582/3463527309091, 
  6335288/4610954278921, 34066595/1907442120821, 16499189/28868101431965, 
  38424371/14049413290527, 9962992/3555690206011, 2605787/16849567772182, 
  -46259767/1605372898060, 2065551/15196108690285, -6028377/17590821610163, 
  75853165/882237123938, 299710139/2796789288206, -64435045/1400886357692, 
  -44255923/1011169390544, 102528997/2335723968907, -70559251/875084160229, 
  33490774/1206263841331, 7134131/6230708488733, -4900586/9476610160259, 
  9570998/7547386645537, -9145525/11964116601611, -2822783/4247152400333, 
  -8465057/10518974260372, 5380097/11798167877105, -17009391/12574425448658, 
  35350268/31590327836145, 7894238/2291262391683, -18001273/1508130659562, 
  28758629/807686151192, -898235431/4318734150394, -617301166/121242475815, 
  -73052154/10102630474747, 34378413/199021327777, -115936053/620142474613, 
  61817428/375150767679, -57805979/544065294688}, 
 {3283488559/1531856415, 1864313577/44474129788, 1868256499/22427718131, 
  1023661376/30034592293, 566857567/94038746971, 4712044871/293322275288, 
  -2043093140/51915253129, 27350622056/24449873093, 1193529971/16567066228, 
  2680851243/665489643515, -24508863/363308433707, -147572790/664608602387, 
  125319063/323229182450, 1362500155/34681761858, -1696361376/23026490809, 
  -6471242782/438941801489, 268211909/471163591692, 
  -2139808619/9882616955439, 1900159987/318880490086, -15698775/329761868176, 
  175182676/350916263889, 189800107/45952619571, -3122218261/123809720945, 
  716542028/854968190575, -397184095/51838960533, 42459469/1214819000118, 
  74381624/1017869913859, -167852506/913105237901, 115627055/794195919513, 
  48740237/1130525460847, 48164899/4534696010305, -151649036/179427081115, 
  -487181111/56062570233, 396449308/314919622967, -453601283/462134396048, 
  125919622/49190366205, -21757042/695664879297, 14643947/1864955526216, 
  -22931551/1776977598966, 27969650/2133095619891, -47457503/1230530469253, 
  50741329/897218771734, -19370781/8913680688757, -30187027/497898181381, 
  239506551/298378360238, -391148150/525566225393, 119519897/143650481964, 
  -43106353/694180860852, 105804649/242746149570, 22313671/5059482087314, 
  -8546169/4499800684730, 32282901/699984016111, -3711854/3494266563591, 
  13726681/3585293303466, -27167525/4678665899746, 19698872/5612589812501, 
  -373641342/4127564551669, 6490441/475257982043, 79714625/284081177017, 
  -4338166753/139729931689, 82471067/132193018891, -172962551/2396778680600, 
  542358030/82030099897, 83057795/213754303912, 5850451/4932572982633, 
  -1115695/94807275688913, -3686777/15466953679221, 2359313/22563869159178, 
  -18976115/5065388583847, -5817825/6430353998006, -5767351/36690093275817, 
  9630740/13506988518549, -4332120/7339284888833, 3139818/20491374753101, 
  -12701996/1237793410415, -183809421/538490116678, -77734219/3153897347418, 
  13948367/2023388128486, 245913118/2020881520579, -129073849/835954106712, 
  -23354500/4067320881439, -6399694/8153381281281, 3438189/41740562428352, 
  -1832053/9825248978913, 350497/6253791738569, -9462007/15134220362605, 
  28418203/42314195991049, -17192991/176949657085204, 
  22628689/109373259583257, -1890157/23399540003757, 964414/2498076622937, 
  46097613/4007396672989, -14321635/3367580240714, 77839722/1499929094285, 
  1851115688/452169884945, 51123445/921070079986, -41275539/1529685989344, 
  22823309/271546969470, -5545335/1426110788828, 59149639/902961925744}, 
 {-5859779643/6666240970, -25265044541/274641753098, -1280481151/39707418003, 
  2311885372/54530073889, -847546511/90683117776, -971627508/189664615525, 
  1014566291/29649763517, -6982636759/7836111432, 15253369879/18068675466, 
  625278091/432179058447, -41691545/603654555529, 2425820077/264600911476, 
  -176008009/285860586358, -564394559/40371369734, 1398068635/43308057581, 
  786095269/53527793781, -204067305/390172811797, 55518626/558538222327, 
  -421227507/89184268928, -82453131/1883692082422, -87220204/383693366377, 
  239270087/93687190029, 1161718859/31159528231, 728160315/48972178717, 
  244462936/113853810035, -630880236/7128285827755, 31568584/2705209876967, 
  85318051/964775564201, 7230596/7520376760157, -72705945/1828434639337, 
  57261461/867546936377, 116449584/160351420139, -459093813/68635706704, 
  -352079796/68542970687, -1162400552/126516072581, -215279965/276844740862, 
  157171758/3213032214659, -40458923/7933932623014, 198631177/4161037734130, 
  -39414637/4144947270496, 96576091/1678686648040, -51616255/550151947006, 
  23151499/2668158518486, -34371688/3514188732473, -98266734/201523599029, 
  22167697/14505888580, 75497381/1130732025396, 75463373/571599465733, 
  108971956/4646227525553, -5054223/3666946912721, -6146189/17029502033773, 
  -65755423/1825580476012, -5671251/7452663603266, -13193060/3693480143361, 
  11307667/3457627729760, 5737331/7863125268645, 910081846/12785224907399, 
  -114112810/1850351456409, -172780418/1519884642771, 1059701476/41486555537, 
  1066692717/290571354196, 399541705/207868818061, -74927725/13938468214, 
  268891000/106652396153, -28343083/24169368334423, 8913007/12659331923650, 
  -5929401/7733742431560, 12921076/17675307565789, 8290406/9476400619293, 
  6401482/4883239181021, -3420657/11374456001807, 5566951/63511795612652, 
  -22636109/19463736348533, 20335169/15170057133604, 42066489/4401929396306, 
  -58928067/836533752610, 26958341/516135439773, 58796387/942922790851, 
  111988518/1128432586925, 108453559/1835680702492, 215433342/1454653046309, 
  8966333/10673919890051, -866927/31829309308698, 10452238/52325874300849, 
  -1781841/85094600199686, 5150876/7925696445999, -11053449/15686055125393, 
  4072106/35931632843443, -11731247/29052800439909, 2442119/39885948685757, 
  -3582428/8217970777689, -12863926/4001919610719, 61477089/5208977333555, 
  -37794590/468494388917, 105140503/201077842573, 214281097/2767219270556, 
  164663605/1482329662134, 1805497/9647404637047, 85164837/599488462295, 
  26157060/1043433723563}, {-2152358577/11309710228, -835860626/277762627767, 
  1196771235/69678393068, 792723517/123698880459, 514068905/383648706617, 
  271949544/95435992145, -859047625/57368616377, 1177525693/3594396736, 
  -4102292611/431256151097, 4518586376/4453524185, -1944212679/744803692627, 
  -1419827734/9222666114287, -181650973/464514181387, 966809877/69786251981, 
  -312738107/27822911575, 370167121/136906070150, 1744399398/794159435197, 
  1366284333/928946654756, -710174485/238668480664, 1117742396/426636795357, 
  39719663/1376723362105, 745378349/85779876726, 1357603934/66924861339, 
  71968993/917910796843, 82143311/426227834923, -24209973/2956737519020, 
  814957251/520511251310, -93830246/29219095505, 247131356/138566748443, 
  -116125424/1365539971345, 135415963/1011330595138, -83183986/942873258757, 
  -2157321235/101840808386, -378149201/90977449784, 44332021/1438810117289, 
  -3072174537/9616329892315, 388931566/248400776419, -3385911/986165502391, 
  -63530188/1293628145471, 55993411/1867283461297, 583855335/666342643588, 
  -3222557988/3309349793765, -52275929/6312885484741, 
  -35242949/1359659807081, 119626180/463550345237, 233683662/192322344227, 
  -118053601/426584351196, 474300458/2196085828015, 36216409/3590755467364, 
  41797580/849163446969, -80507595/2103427034941, 28561634/1132071737043, 
  -7416272/7736442386397, 49078572/1304871692179, -61783093/1145200321520, 
  33816589/568673736666, -98379113/1658239766209, 36959740/96883957360373, 
  148028011/1254691165759, -1215088165/128837023613, 
  -343543741/1190768246885, 41987611/1341444657064, 4416815269/2878866347275, 
  -46337062/361949978907, 12734657/9573595137551, 23861482/2079893770775, 
  -15448262/508428027871, 37280802/1926487936543, -13217439/8688997232368, 
  -8188482/15703161861701, -18215071/1548738762985, 42474071/1226754260811, 
  -73005457/3424807365192, -18761000/3334138038109, -19805041/4291218848390, 
  -83820377/372147088396, 10611877/257431164453, 77010240/7413931538887, 
  43125267/868579421216, 187233771/1688640310465, 92039731/1967804904371, 
  13216369/3635378696932, 3352277/4831053373355, -22905461/22664120575329, 
  18869497/20933354780822, 19527913/2347105897995, -48738974/5222566690091, 
  -8099305/128843089124113, 5358027/5924436343115, 7637258/14471107334115, 
  -147682742/12863587523613, -11209206/5398970449535, -3384588/9473287153109, 
  29518623/7595544781543, 767972944/544796336235, -22978901/1038057189913, 
  -15922260/4605055910057, 45875389/456162790708, 12018401/4265288695926, 
  320446958/4407132433875}, {1152236807/41195938728, 
  16544182933/782514901949, -1616684424/53827426693, -1715914239/18556990796, 
  232586914/60490397733, -733213583/276967622419, -581785831/124594213680, 
  -621455335/119903192893, 237623029/553896548605, -207524001/84148786982, 
  14007286388/13793117285, -527131667/162017925073, 723992601/92493111760, 
  -1382736307/80458522551, 1417081777/79192913799, -834403723/92962131132, 
  81525767/57041519010, -1362722200/1698982168047, -190783631/260024600501, 
  -414077229/163511328301, 906744123/296742838157, -72366187/905958657643, 
  -1728913270/35184864489, -245808225/32383451206, 160334868/165453227047, 
  321543761/215743588241, -445646269/289185669757, 41569888/636293230581, 
  -257612442/143358874279, 248725445/142675591037, -101713938/1189156902191, 
  59383281/431237615921, 361095921/933177760604, -188229677/385162801462, 
  91992787/378393676668, 24866869/146809299371, -18429106/3907581070241, 
  958918855/627441645456, -17940251/620327378652, 220807322/269674378803, 
  74107447/2000266536995, 3289628/83454172315855, -489455434/450905388411, 
  636445024/3452889257987, 262919553/476024739011, 3612204119/134298922167, 
  -125135957/260566560288, -235821828/413918518625, 715944241/467987017815, 
  -33995099/927596057649, 59557094/2742622499413, -53758879/2057990372187, 
  39584399/878503357430, -13038236/1044888089237, 17250024/448724120113, 
  -26548081/756246563701, 77534775/2185231620143, 5493352/4251546464981, 
  -42334232/2417768884531, -893135074/580248004209, 154485439/231836652412, 
  4045673/20170915005355, 44851470/454987616267, 113537251/949866608023, 
  55789633/5188078290024, -80709557/4739026574711, 2232355/8977673304622, 
  -59630667/4896587473037, 126588377/5402610691643, -10755187/954328282578, 
  262608546/13128035714873, 17272566/5617334184889, 60658208/4689671764931, 
  -35492459/961664269346, -142568623/4541115214032, -102591061/1651699865169, 
  435801181/537234168851, -55855387/2161934181128, 110863447/779773721217, 
  93742132/917705197307, 40041609/2237410625444, 1560669/2427568368058, 
  7125551/2055054749060, 5367884/6456321699091, 42909548/5473072675225, 
  7917028/18856754151961, -736857/1065334920691, -26957344/2864002251155, 
  4567327/4156827731579, -31695374/3455186027493, -17152130/22345403794853, 
  -46078664/1165782242191, -20218718/2656134243535, -20895804/2449862987881, 
  -2903823947/331213212430, -85833292/674974900859, 546475/18361932173352, 
  -208909072/1209832657909, -8223806/682185046815, -18798300/478102284617}, 
 {-1043973171/22454042609, -3099309260/69535740813, 318773879/113673374951, 
  -123042539/949182658270, -1411624014/106694249933, -408441667/120889749731, 
  1078169749/131464256631, -491828139/32648133127, -2688648881/53466687232, 
  -87766904/683360521937, -339323309/118106676995, 3502212643/3419147524, 
  -249934445/62702181691, -1195920031/114905712420, 589082703/478301766772, 
  280458552/201458583509, -871926997/198231888501, -495264983/796544180875, 
  409418963/288830922662, -293507701/324473673301, -1184715713/385791716155, 
  181383654/640194912067, 1681702888/33057222395, 529743197/57947087726, 
  -120811218/161324088425, -462696773/156943109502, 12827300/186957173673, 
  -43792599/747129951382, 26306215/1822185389287, -741257485/408557264098, 
  311808057/140243468410, 2279776289/522599932046, -157603167/643715976923, 
  -3140704433/335478900333, -316409860/57077173759, -149971393/2442618400419, 
  -41815393/976163333096, -66492641/2456731518770, 2913995801/1199874177586, 
  -126527420/5206591765451, -12503686/651135259067, 32735708/1184602890641, 
  62484889/4270986567508, -205585917/2235900463867, -136522595/313462558173, 
  54154581/402951291163, -96606026/1348771483525, 84498443/302195159770, 
  232365594/1042869771209, 82316768/8006169628977, -36868079/1416720423194, 
  91950580/1741022661737, -248000787/6126488499415, 34410397/739725608045, 
  9638011/578376309128, 1856148/102237866141, -99512330/2518388536917, 
  -194467427/140038226536, 406483220/2404848775287, 337416630/107912500169, 
  442944271/51990832174, -86645681/908224931050, -191186041/528872648638, 
  704597119/519890695023, -86384153/2988535628257, 14458039/64531093035646, 
  5151865/10666147034804, -4855343/13902062384453, -35303941/1294829555590, 
  120203135/3033604680908, 8655242/3968439092775, -7361356/4254232742181, 
  5125133/25897467286760, 105850632/2956778299925, -20561763/1320303092861, 
  -49905390/1797922040429, 174406697/1287105722892, 81432147/393543362615, 
  -44939577/1133159259637, 153234538/4430007020635, 26150637/1723398396379, 
  -8427089/10060533687601, 8651903/14444106524051, 28307655/2280388466561, 
  1348295/9207703933089, -4086337/5086950828523, 3261683/3212510835324, 
  4160827/6856739736065, -47114842/2418843104001, 843290/3483026294549, 
  9707046/20836896397147, 78023314/2717086208717, -44607550/1089755108693, 
  30118872/9242429871205, 578582591/73975684483, 114952165/531074619177, 
  -35604563/2486794352596, 75526781/348774920053, 49592980/2032673650011, 
  155652096/2034429752117}, {1660227070/45277889281, 1711898599/73519065258, 
  -978132537/29637328414, -7676982951/139072136267, 472268883/69874119628, 
  -841965107/115271230107, -546918223/115069965490, 1868346358/88638559157, 
  480610333/177589773589, -190303492/727935409471, 478444904/86379474449, 
  -538205210/168496544947, 39764969930/38874997643, 1138987244/66116271771, 
  -1131655847/961857500248, -1825532959/104023434462, 
  1269923099/575090506935, -560740066/246663507939, -131774711/171755516689, 
  630654005/334903919599, -334063437/320543731804, -2367245816/397034056625, 
  2090540714/80929776611, -144791469/1687382060051, 139182851/283920789329, 
  420827380/268624588669, -249909609/154987509530, 106662301/3076120695042, 
  106584869/5403618113260, 150287467/1098994609553, -236276111/105624256111, 
  -387455143/89236765004, -480200608/6768960773957, 2044378883/202597833107, 
  630435869/111685503487, -142684473/2207463696217, 77011898/3284000520395, 
  775831439/1027210765782, -34927197/2010294378536, 298332367/172640146480, 
  -111710117/2632036838455, -44981680/1650084469763, 79739694/3420143466487, 
  312306781/111832263902, 581066953/79993407388, -73860775/404892608194, 
  -811663101/157020515506, -497000339/132555226616, -221118829/1421493618364, 
  -6353441/22764659809735, 52388005/1259417008567, -103705899/2594141058958, 
  47164662/797798386355, -21243473/1154226994514, 48347243/2438569875003, 
  27836653/1270209805221, 76372813/7535770151510, -7361862/3395578238357, 
  -56792633/459206626943, -24693507/114610531685, -605531617/1657390088969, 
  -45463655/1374136520736, 300724258/2015343270831, -54120059/3305067613679, 
  25177184/1348148713407, -230006677/18824254612485, -2517668/8666468624025, 
  -35472117/3673857747134, 55850271/3498502093621, -35107733/2773735649029, 
  108882545/4806901137603, -12212246/18887931170483, 6129893/28859336702142, 
  -10847647/259718662141, -277547209/155110471780, 146524123/712931845552, 
  -209030257/643550855489, 1416660878/282921006447, 25223707/6702989349835, 
  -131256769/964441257235, 251802489/204870041050, 6733457/7851805290335, 
  80208559/10266982921558, -2381377/77271155704326, 19472499/4423127327059, 
  7465405/11771839048746, 9662559/22229517623098, -89634604/11739232007953, 
  -4963347/15708898815392, -18666709/1512466261351, 25879659/49545483830473, 
  27860555/5891732021653, 41109757/914575046534, 18358867/2802913871913, 
  738548435/219792367236, -24577399/1456695156492, 76504745/733435854899, 
  45766531/948863398563, 38933335/2020985025501, 41344219/1278847601550}, 
 {6808056124/13255241013, 630650045/18390382781, -658802201/32148568057, 
  623285660/23197097207, -1354077055/599938519971, 1623868141/100928307478, 
  -6491268631/418577847836, 5813353892/10377444717, 583604437/36210911164, 
  413410922/170185589361, -345326207/108266173763, -556938535/254601239068, 
  361963423/80109013630, 4864986045/4422989264, -2891786536/105879288883, 
  -3668755252/180280391041, 483742272/181699998349, -1114479957/407886012379, 
  450836869/155043870474, -128814673/662194363061, 31543286/77845589023, 
  -389569223/89745606208, 1709140796/33557603697, 879724268/426031581389, 
  179737491/155089090801, 142773467/1153958500938, 501317958/439395746323, 
  -25852071/389203111754, 598264661/220961743520, 150388407/1033729278815, 
  -125156437/2201728925133, -1857729708/364367526113, 
  -1144166242/62730373239, -353731711/133226997817, 524408452/99911559023, 
  310112359/106105932144, -20595588/1203970285033, 57228908/677890975325, 
  -154722921/2314063952783, 84505340/807460549127, -120364314/1676147291011, 
  77182618/1671207014195, -30372926/4130022180279, 29785559/575694959021, 
  1339227523/166009735989, -849127302/43284886699, 261996943/544323447555, 
  -519137770/139465949869, -280667609/104621047573, 46108890/1602259757389, 
  -40817177/1971323186008, 45045634/2344090647731, -6745313/491126542340, 
  24791103/931012776823, -89403703/3160396943952, 757890557/12984868202074, 
  -203769169/3639499167598, 56717767/2875969152228, 95493257/1286986309188, 
  -1577135741/110405470287, -126795187/356497045747, -114361355/439782004858, 
  368544563/124440990568, -21216693/3758706408326, 22250369/7525814854099, 
  1668441/161997901607, 5648906/51203724107875, 22285132/2812180287239, 
  -11607543/2519405488135, -37712149/46078797683281, -95295355/9441374882463, 
  -10937235/9422893562039, -84402833/3573637828194, -3075225/6053072877422, 
  -66251543/549425419870, -203371544/34591325043, -170734972/282914973593, 
  -38549520/1961620234301, 492576893/136065196599, -205104428/4180718461865, 
  886084333/736999590388, -18829817/26262133117457, 7468479/7711873122983, 
  -6929823/6547326423653, -4140755/7120573935634, -5979700/8516614904533, 
  5268987/8298578933813, -7740651/10119141625465, 13006624/12053114557291, 
  5087478/5690316522887, 7426556/4955473854861, 14538308/736818366757, 
  -12380389/7633561607773, 86780944/404532088471, 792653647/66846336815, 
  159567659/1850796264677, -191374080/3319762903199, 715567901/2377247010194, 
  -17200470/5547018899039, 97012204/655141297155}, 
 {30265466895/35400186904, 1636925730/84130232191, 7690935693/92935578088, 
  3412229641/24801654424, 384736357/111367849030, -325421132/346704054289, 
  -1947371323/122043351571, 5326782889/5794487172, 4643979894/142594343489, 
  230637315/133722639293, -551671864/189821045057, -117787781/519973573631, 
  190703109/706192160353, 86188446/3606080251, 7994425291/9244544431, 
  -2194222477/209910433352, 104575962/443762570351, 351966974/226777448737, 
  618465147/128390079122, 421922671/117241448711, 107416918/555560833939, 
  -309034219/224683853456, 815042823/39237753853, 119379695/35376392238, 
  393056347/144680861473, 53514319/1035568053586, 56233514/756461446129, 
  -58111606/568560612225, 188859527/1591977337613, 79043706/657094087873, 
  59608249/524626485346, -572553083/1498459371309, -1115950215/90876788881, 
  542955862/128121075153, -151364251/350046612234, 292342839/65028675674, 
  -32860408/18574582889039, -94845290/12463439313769, 
  -14925372/3231405170891, -5256221/498970760623, -28918829/1257779065529, 
  37260565/818945044099, -9034279/9534396996308, 6733334/5273565488699, 
  -107397275/1062123461129, -1107271484/68658919165, -668376252/183854438659, 
  129946000/299412137563, -394638147/91307799616, 6293406/2849245387291, 
  23587869/1670392441742, 4518499/125268131801, 40243901/7871075827956, 
  10773020/6257049726469, -9630751/7798970593581, -24946072/2587157270697, 
  -107409877/1370411695657, -10260621/15657600558836, 
  182219161/2066960035307, -5809359900/237113527859, 93451062/926701413311, 
  -120376834/994556453607, 1941790655/382381913884, 44875491/813300630932, 
  3296727/4002250014683, 1123492/14682754026469, -3131030/12576288294793, 
  -1848107/1068867290967, -15890354/4145919854989, -25107861/41713332022861, 
  -1782749/16221302785888, -2520497/57289912469418, 6694975/2885116138539, 
  -22059689/2571045148949, -31815946/4197707771649, -136340473/952940811331, 
  1162307389/178455035684, -522174740/2659112991729, 35554733/1602192619307, 
  875277803/242384018700, -47112841/389298405709, -6182114/11272252415215, 
  -1677394/30355847054425, -7478217/42167654629082, -889267/114961977273030, 
  -4174555/12745763428712, 16227086/31256397930289, 590523/7848726512128, 
  4225418/22699160525093, 2676696/18364478769977, 2749865/9635811086039, 
  20353754/1692749224245, -3086335/5308658796564, 62214393/641541985781, 
  370559961/70468606819, 92946941/503053993246, -109231739/15167254310747, 
  57595247/374873742771, 152198288/1076143002645, 39872337/321651451805}, 
 {4718587516/12867529145, 2003752217/41780505536, -2710595133/48304014035, 
  -1193308934/37038177195, 426922079/81768856680, 36960119/440841381951, 
  -613834875/118529192704, 26703257332/70075798649, 1039497679/33872197938, 
  -294136350/342271781107, 471339577/156091696457, -137226973/258735385995, 
  342939683/41102850916, 589562507/15982514230, -3234529891/149385509849, 
  6376388505/6752259427, 145592337/469558923844, -113343867/497902813514, 
  420246853/218612198046, -79259935/912897045132, 223426569/1137361389026, 
  -258690203/152405048885, 1424447851/128041587696, 1258624511/439550792405, 
  506684201/62467879979, 64646345/743934027026, 19556793/2051623994726, 
  19773961/1727472039342, 146808817/3361088511550, 63757676/567681479683, 
  -10407565/1980012400234, -141271395/630346565464, 280192837/84032088600, 
  970364977/117327849800, 510589717/51394716393, 1150769787/466374717620, 
  -107491525/4894225185497, 123983665/4058584318846, -25611992/4641758932347, 
  63798591/2785985212649, -32274363/1149181639513, 54902383/1216912432931, 
  -42894114/1808917198309, 55818979/1592150579204, 161095088/209476226661, 
  -161092203/341523807800, -589214755/120529514478, -594195359/85411587340, 
  -709011335/270140411522, 4733653/7979912839822, -2318373/37069670903312, 
  24719915/1785986978084, -9848857/4091141805735, 11344364/7916912303175, 
  -14446086/15408240881635, 15182680/3535188895553, -40525421/1290024709256, 
  15521379/7400563796690, -759508561/26255318039143, 
  -3652798483/352478457301, 172580552/1253232274385, 53774745/333661628743, 
  680701075/315225342409, -41246220/1520275238227, 2560174/2971316379365, 
  -8226296/26476924526181, 5946142/9967912493591, -6447312/26447299666085, 
  -9877163/9411647633524, -6945669/10834099866503, 2551120/17871103647717, 
  -11679836/23219172961641, -4334835/27410771101399, 10917469/2361739538951, 
  -61195128/1445685641389, -126391189/589899480178, -49181587/518064771923, 
  369388973/155640936895, 120570558/80201508785, -124634111/546693041501, 
  359651780/157621365819, -3845473/10380923555002, 2559854/23056950237791, 
  -1409323/16933308665154, 2928401/22088859012809, -5824871/16769783307177, 
  21119216/65374542659969, -4294199/16574557011227, 3175640/20140776791583, 
  -3050062/18092069336341, 5588654/15340127743203, 11018261/2524948039597, 
  -20786737/20315253399789, 152353860/2599554294893, 734098933/319619169321, 
  -44824171/907421777847, 21455777/4279994238224, 179931839/1265280105136, 
  54869114/1737190371419, 63322306/396029661561}, 
 {1888542723/28435482088, 1087531903/29575299206, 251145121/744956328509, 
  28109182/34657376223, -154391483/605399916070, 794145653/84382067985, 
  -3126619246/128782386585, 3237632296/42192576593, 473678923/83102410020, 
  682439117/187436215746, 494923145/197369616902, -271989815/31122579334, 
  720679236/131626632151, 1506919922/59875181083, -178994487/70312523423, 
  -232729439/143923991310, 13838727088/13688570393, -548827203/326864926606, 
  443395924/974575564095, -102751735/493711607607, 745508038/148539879061, 
  -37471523/585147173739, 676437602/96031140493, -1266981307/169009789960, 
  -130802037/891466553953, 298015757/201468792796, 302417989/316876362969, 
  -445079953/146317672682, 239234025/144870049853, 159950309/3586972608957, 
  -34888191/1276265591623, -331913993/51868274281, -155043974/706318245291, 
  -359862593/388079013469, 408172727/92099867801, 88466297/815234739565, 
  -27371649/817713678616, 246715407/222641374829, -302577065/135794393132, 
  191141152/158956657071, -32874957/325177924327, 27308402/337511109347, 
  -53161921/2493603972196, 32952811/223165906873, -183222965/1790443382324, 
  -475240688/320868471707, 162484393/1670126249741, -15400793/1234545855572, 
  -113639137/675985549268, 328083472/281213949379, 3096610/30793462965733, 
  -11388809/363386507459, 31174405/1436937193457, 1347611225/2113588824322, 
  -67289271/99155196853, -8185123/704325787156, -15575487/3489728201515, 
  82312083/1597086624163, -332101066/2454087976063, -190743085/99517662802, 
  37354430/124754699439, -24228699/190267462456, 165433433/407153198645, 
  -36131400/2412279165001, 62955031/1793515888627, -76258547/2548871528789, 
  57599515/4727281899093, -7693852/4167714367549, 109086848/4211960774145, 
  -58912822/1555781059489, 185782129/4628950258232, -35360646/1690870875587, 
  -58307512/15689374399315, -1324512/1943726169871, -18142381/338926514732, 
  -48240997/560478947369, -32628668/905065427147, -26209481/5755438047642, 
  42774221/444428300361, -6312714/4255144443787, 80376972/1377559974151, 
  5004193/7904633074519, 48772361/5905572869897, -43180716/1941996319583, 
  61287353/4323412301406, -2443103/8518700084740, -3209990/396193869577383, 
  -3758613/428233121342, 46090873/1828422001877, -83908083/5679921635824, 
  -47282758/11761011267987, 27753855/13809296225564, -21953300/904612668433, 
  23575853/2892720275295, 306065425/246965805924, 18552535/8650443049704, 
  -9845840/1301453107599, 63575999/1883269009681, 32578620/1698353146369, 
  30337401/1334595083944}, {-1179298840/40611423789, -601049241/368352479147, 
  2582651634/54249387013, 304970739/63071641646, 1611344491/225411468941, 
  -1580461699/181578785157, 398694869/373218985287, -1894158773/67135144095, 
  -742700689/709243978981, 403762913/171326914284, -3395863433/2496316857154, 
  -377245081/315898117097, -527345860/96783984593, -1468340011/58807216435, 
  -1186076095/73182356727, 379347739/330549118339, -145662019/89743019197, 
  24666148213/24431268766, -1093873892/596736150563, 728025989/183297783721, 
  89008777/1280935662397, 546336433/68710040135, -227486988/3475937071, 
  -182631488/1236326368595, -56486940/368404344137, 158529142/189967394611, 
  -190752689/419111620637, -115940443/217247204196, -413352663/246342701374, 
  131117566/80688894415, 548560314/4072383526871, 95767177/252467384056, 
  304571992/126739170581, -90842389/628494858461, -365054009/1778347778043, 
  -141070612/515882315863, 184304375/169772503969, -286888466/266567362455, 
  58130688/1125932133323, -311937685/250747349823, 255903064/201602595479, 
  -24171071/595005506612, 80539823/939866710105, -22660561/1286629747287, 
  -897074029/84761094744, -270063753/904884203939, -158696444/644267165895, 
  1019809711/350263938725, -59401528/1203649605261, -3176101/9835379713241, 
  161039398/140226639407, -79047541/7753418848077, 305874173/520176519035, 
  82886597/2794974925581, -65567099/22169196891930, -184632611/240033918047, 
  -52252740/6587835582293, 7650200/3002702628897, 45496130/1083845749781, 
  -437924652/176911702523, 83057499/290648796799, 80558242/8410631070959, 
  63276421/1452013778781, 74670025/879389887338, -46003901/1507015068222, 
  40472583/2346530161553, -14176567/702389476656, 57882097/1618563533036, 
  -100542351/13239885828661, 46652033/1626249345082, 
  -125148695/6318196043079, 12806313/635674008409, -76236847/2915299620423, 
  -35166125/2117088827311, 39031686/990530907995, -79654604/787871364519, 
  -46746692/263985045081, 439101436/3348189180845, -21281401/248170404042, 
  -100254775/3948001938159, 30857369/2038351996678, 48174980/5921870224549, 
  -138373515/10735662717593, 7222304/35054345069875, 
  -113451220/12588557173923, 23651258/1626811387039, -18695929/2169390994782, 
  20828297/1424626398987, 27865069/14311117234679, 16613958/1837500865253, 
  -72845135/3811897445861, -64802549/4234755461024, -18164977/14262290042557, 
  -588193798/5390002105715, -880516003/106735235887, 46971602/1363899303039, 
  27761431/2073096697816, -28307539/230083168869, 16929951/8388203653814, 
  -60472231/2262562621429}, {9609266416/6914564069, 1996384918/77194583341, 
  3993415010/72354567819, 750395026/35617961641, -783759388/77621229429, 
  262958101/24240096982, -2173860911/84189058078, 7744285646/10712389125, 
  1379957505/29787603773, -375241699/84532022362, -195436321/168685320501, 
  797985040/314812790899, -280229775/163677213874, 1652391035/66790720366, 
  -1389679375/29672723959, -1540904389/170776552630, 279173418/681789367609, 
  -364195265/213392950104, 23972251681/23558208644, -215568772/115535949857, 
  48791833/143119316993, -278957880/57319386419, 2362257571/48772251272, 
  75800195/199160547353, -121910369/21470640850, -747423661/277895820384, 
  -111363953/240020060982, 118141547/124199926163, -289570707/564174826814, 
  -507072682/315488730297, 506194241/234046707254, -255263915/482578250077, 
  1305662066/79305814129, -1622268335/156730971306, -131776165/208050927101, 
  131147799/96873021493, -6413480883/2988111751156, 80365349/1456382064227, 
  -61989403/940093879491, 37502934/996441030559, -241211997/177218118404, 
  297070229/192820181283, -49301381/1508014387425, 80378372/2092886215729, 
  104694740/147083220837, 115969282/429896531307, 223377779/346915494741, 
  67863322/444353331353, 235099894/547069829871, -37946570/1232016639317, 
  -32779323/2880892849640, 142184115/77652450712, -27045740/4878613649941, 
  -40564775/2413148461779, 21563363/1068788959394, 39961315/5719611810667, 
  -1387091218/1375184488785, 51928465/637276063283, 15859078/25516294279479, 
  -2342922679/32761201207, 144689631/1027030013273, -35715977/283235711126, 
  3249022263/516301904260, 86071049/586985740354, 33904548/2415629057465, 
  -61070837/2946528089323, 38111531/911629263151, -31573875/1041525997714, 
  34315607/1095823726465, 63722253/10631902912844, 69752174/7889658167837, 
  -16508943/635583249905, 95568764/4044455671611, -33011999/2457617994854, 
  -44768596/1687765797173, 58336851/945945516241, 31292579/873388555462, 
  -22704756/516250716445, 40566802/889614754235, -38640138/435330323197, 
  -160454835/7229549532691, -1491180697/64252799497920, 
  -1921235/27019405920651, 6143388/23879410135523, -3838545/24617240860061, 
  -21703581/1165954528333, 20921516/695727684957, 11277092/6583020658181, 
  -6051511/6223414937964, 5889875/91552607154196, 22554391/1772892079120, 
  -10816459/1052549414941, 7832646/4596518156071, 47089664/188613709955, 
  1206069073/116047477684, -9426971/3910250999762, -63293805/1729263760399, 
  72662015/727802317584, -66198902/8914947732413, 464973905/3933541200784}, 
 {-1720843591/170867649297, -131862517/866641948152, 2660195537/118504020394, 
  -991846738/168248240821, 694152383/95589430739, -1134508799/130508878341, 
  336553138/830149804739, -669296891/130366725333, 141854189/371697235819, 
  2162837575/622539246328, -1271648588/357748959083, -470651335/327331069017, 
  499034193/133598253886, -123379529/83864363680, -5930257913/190675347915, 
  222594084/614483774063, -257212547/1544808840124, 954864074/290488302295, 
  -270302713/162977547828, 5004817167/4948815496, -329729086/148843961789, 
  -557854055/216421751016, -1726040975/362754736148, 
  -180164924/4836459574925, -851101861/3247814641905, 215713994/157225928891, 
  -1892117721/1310652402044, -170157113/308915755856, 50911147/42925531773, 
  -200145323/331550757548, -494299212/243893551435, 80480521/1328429611195, 
  -2956830229/147550845636, 535540043/51372087516, 60230313/1217971552144, 
  -131551711/440696291516, 86789051/79624373665, -724200336/649058773319, 
  59042591/2017994265112, -20609285/2314186934077, 232506704/5298025414941, 
  -346901086/245602378215, 320773455/212579022008, 171759239/66499032495, 
  -143885123/668504193982, -1157645307/61096587550, -511709187/99274023106, 
  48559522/278519730767, 96305200/621990118423, 52663107/2693974383536, 
  294398387/532898501634, -15557808/2071632900979, 287040301/233411027497, 
  -79668338/4205398604785, -50715839/2811664111545, 21963189/1712978968877, 
  -7781482/2464424785829, -49239557/832235498366, 53617826/713216695809, 
  55820150/30452906711, -43167701/1675076849018, 32945764/2466719186197, 
  -53092183/2306133710876, 267727602/18321676337167, -7363823/4106290528509, 
  52226777/1561830309733, -160489503/5492384406419, 169173377/4061243977003, 
  -25539351/1835187683078, 40466100/2218532230093, 15085401/2059546033379, 
  15655637/1750732129369, -59751383/2469765461669, -186119584/194291429239, 
  475853866/4430777981103, 105614539/640717660335, 3317977633/231855336762, 
  -69739171/627538778348, -41765589/334005711383, 252824648/206752979289, 
  34092497/1507127604154, 249952996/18491688510279, -15989762/1926896235825, 
  -3258163/10123688279098, -23676511/3347282726275, 154091837/11669588262105, 
  -6663584/857792739261, 61031873/4110419317986, -3215085/15241373796763, 
  2233509/17485590472868, 1171762/14935760707781, 57820069/1986543531201, 
  -39032998/2374797823131, -68084133/3462610866661, 787275407/294263856895, 
  99740989/318099655018, 11642324/1776052154905, 34048528/1184171452049, 
  381077965/6987786186618, -36010513/1129564454082}, 
 {1249047403/32640769331, 16814825321/955224019123, 366168269/193410319353, 
  204992585/149105234382, -127933163/201925834264, 653282163/76226567983, 
  -807419406/65539031929, 2693736947/60041351352, 1516837313/918375431820, 
  60613136/1901094833391, 770837651/215661607715, -480188728/118045200773, 
  -313609327/182036457480, 465318295/182205323993, -300217441/215594242680, 
  -178611578/261499967553, 645068459/192781173743, 37930591/791462808573, 
  96447908/381908805097, -760979927/412208382189, 2385113561/2352857366, 
  404140832/73419417015, 777340139/311894274867, -1876612621/138111577503, 
  -62295394/420699094833, 42931069/3535824531730, 323258853/225773976779, 
  -566464688/386027020495, -140675906/277997999217, 702857412/568899634255, 
  -120785817/170690647480, -4725557445/1478424403226, -573387729/74097872600, 
  -216879998/593170112547, 147782425/403316914257, -1004868/732627967417, 
  -92445319/1222023702635, 487989725/460305607036, -239430887/213208963532, 
  24820831/571670950013, -17006583/6167854633814, 183530485/12074902084774, 
  -211162311/135705149239, -921647279/355260662823, 116664367/610521518495, 
  824352068/43692948035, 591383773/110668138644, 67264363/814849760280, 
  -116997575/540894762064, 295112897/524429224624, 102117613/3836696228727, 
  -8138831/555825234043, -24861562/1479770589775, 306427804/233885931287, 
  -90681957/2501219022059, -107463309/4134027517009, 62743364/2032200688925, 
  457298406/242665178015, 356378168/94624371639, -651938162/458589412043, 
  -557602350/94069006349, -309177737/91212077184, 58917290/346032418801, 
  10391455/1677839549323, 26674459/1116568311499, -38037904/3980531526069, 
  30785021/908610785769, -63688411/5431610802581, 43359855/1579756142491, 
  -61289537/3752325021431, 36150508/1929992642037, 20233771/1658524587749, 
  12618119/1347281444854, -27302371/15379080703890, -78855892/1091924493059, 
  -110686876/712523893245, -176406257/812550869021, -40585325/1382484761061, 
  109145945/863087051749, 53409197/706674439330, -29493559/4020657571868, 
  -3261420/11490025752071, 22455303/1697688022907, -6639331/408658309226, 
  25760472/2059634429759, 4867471/2004975147901, -8623573/6112692973700, 
  -25136853/2396861630777, 35194325/1969371695759, -5711751/14455024545757, 
  1969808/18070000514537, -35735865/861342742012, -572461129/473038099017, 
  144455086/985207397227, -662374923/97767624793, 2465523716/418564167693, 
  -27978724/684758692299, -339368471/3245611108104, 361709629/358589743163, 
  57574658/1605089837703}, {-4589092653/40197506366, -389861372/105041945381, 
  333422947/13193698912, 506847565/83490499422, -677602179/207355406266, 
  614959657/98272015664, -385861647/57609863767, 1807665311/12025180614, 
  -710358594/94527970631, 209266405/53812217238, -50336407/1330289469100, 
  356515773/2345671944848, -455770941/114187594810, -488385959/44081099029, 
  1357291835/338343365143, 314898471/131754398018, -34024615/1967894863951, 
  233289935/105045944251, -827443963/566753299990, -365986669/420718939122, 
  294459195/132093105214, 8739467764/8460302603, -2372618601/72375421598, 
  47482405/7075616960563, -6521396597/935095287424, -192606263/1180883258420, 
  579650467/377960662078, -926998915/561941518711, 37525637/974489041965, 
  -62229713/4016623429776, 20257933/1322880647802, -326416018/233450119465, 
  -1974845593/178644780210, 172105973/101055315975, -89936204/909064315881, 
  -424837263/255412058527, 171952848/224987852965, 117046712/3277710995435, 
  -66013133/2626497151743, -55624789/1579133804454, 536665634/281347943499, 
  -49018388/512426439523, -145626562/3215985899275, -92239351/32013867210, 
  -521866100/71393704379, -154933184/298421943143, 597031423/117127391346, 
  1112607013/293222520235, -92831063/600406272812, 35742382/1060855458021, 
  -25313975/2376772954549, 31205557/969077693967, -32273767/1716995987048, 
  54936517/1419629633163, -22710453/858568504735, 31139189/2857509706370, 
  66645583/995435415061, 50778331/835431758058, 1409568979/345298747413, 
  547893548/17417154969, 61588138/1448535045323, -493096824/148270865923, 
  -189287921/100790223774, -109993070/3648274225289, 
  -54320059/40534575581155, 14265555/758396010127, -228275327/9573745110291, 
  28711087/1698935645733, 8662044/1563179251105, -10373673/12911507505266, 
  -14857843/829836196062, 134119217/4456719222813, -21119563/16530463388107, 
  42236417/2369993949692, 77854655/4112876865793, -123773277/582853424680, 
  673207563/2481658377019, -1294267924/9177459881299, 
  -110898983/2660379268874, 79478399/650957184180, 18831308/1435763677675, 
  44644839/5292979073759, 4118813/10982171164290, -6480673/9292276117669, 
  37385407/61649068417248, 29902243/4483441804040, -15626087/1991893232420, 
  -19202130/30058769844763, 10823762/18952415389703, -8651647/22304079076489, 
  -31758143/2095772663870, -41074785/5846739312554, -89985775/1437634033161, 
  -719036233/252363260423, -486889645/78087538676, -79209557/1234631521041, 
  271557952/77582413341, -29390519/3329882821236, -280470358/3077319263937, 
  904944765/893025416966}, {-2808508573/45123182049, -581741729/139326094151, 
  618462734/29482185041, -9627670537/214972463331, 239030638/41134318843, 
  -127383193/127302347751, 191386704/78373011005, 1948554275/20816900462, 
  66966799/5985391656, -258243319/278912851670, 936526160/394499220321, 
  -766020065/275222539828, -484023893/274445877659, -3737219222/281886756279, 
  1064466516/172276944677, 1325677191/829793037728, -134364964/692735750823, 
  342614482/183779310917, -762315013/514428359884, 80790018/493308375179, 
  -58502811/568332094457, 583686516/174580264163, 3505334668/4579510707, 
  -149681339/43445947610, -2621000675/505917576064, 191089201/239393772892, 
  60388153/2335005500206, -25389011/2016573906879, -67408056/1299501588025, 
  514487260/273853230967, -125262838/2400055459605, 50506617/286345473608, 
  -1071091101/343530061141, 511653249/115337378693, 164169202/144109693459, 
  -282456817/237382896743, 88794089/2709174112092, -23881587/1005990736262, 
  47002904/1082644140827, -50588389/1923999392706, 91519010/1316702471913, 
  -67630565/1347120788674, 140191982/713922976959, -117329383/1386789273051, 
  -2091230181/394194368437, 817434809/66660762723, -289945138/843556874331, 
  148010392/56019642675, 187537893/90156789701, -41900084/88896167094779, 
  91967963/4643785528543, -239591431/7265816158605, 12460616/774365759553, 
  37578125/5078681687314, -9482519/2088639836675, 56012396/774861849163, 
  -64268240/1322035992509, -67604665/429978890593, 18147034/137610379087, 
  1509860536/67915664081, -1483984988/375724396307, 87078091/1094915777153, 
  -510681123/361210238957, -2227311760/1313902931959, 15959987/2508450329142, 
  74541257/92185070567314, -6395652/6300601242515, 8209682/18640209545699, 
  -5511817/144442694117, -10524502/1453099121909, 7779393/11842992046963, 
  -3254309/21592358104499, -11567128/4140540398963, 28607809/8379527447575, 
  -27553748/744839612381, -94025675/173882701647, 80844285/99359922949, 
  -53855177/980008045154, -372160007/3981103119601, 77760049/1879642712335, 
  31185985/916950748818, 7836806/8516561209765, -19770676/29935054925741, 
  -87468224/41804844027723, 7868453/9166256446306, -7283005/12556645600493, 
  -1230563/8268303085804, 3549521/4544934244111, 152702677/56714294054224, 
  -26201766/25736113173155, 48045114/34066147562521, 11329438/89374189887, 
  -12901701/3379389652064, 153409814/3375973644703, 855572621/9395567557, 
  -159883409/321060723082, 42251449/880518150589, 312730828/184870368463, 
  -148817824/3674054358361, 405705299/579953211697}, 
 {-2519637049/278615605560, 5531573311/139308408815, 813320341/146644598498, 
  -6314931404/54731457105, -89951673/100509437011, 758322123/112349483825, 
  -6346877847/732348238826, -1015690199/39800406671, 745159963/20357339437, 
  -43116938/1468702685375, 698099851/232056486829, -2382295324/580623318921, 
  110012346/2289064158377, -1344051461/304810556067, 209544878/25447050801, 
  611800776/181366176829, 379092319/223866826006, 58984978/1708757132631, 
  -102083074/1068654923331, 59263399/5634411424689, 442958733/96217428604, 
  -37506361/6680281015022, -1820591596/64416931683, 8245403299/8665971796, 
  -460371790/158486530417, 73626251/2542765430418, -25534984/1446436057869, 
  79714809/1587927810701, -8193405/4836000411614, -372882960/7841220530587, 
  -29708882/1406610502923, -143505167/481225965937, -231711955/791889117151, 
  299197559/97344256520, 215343742/60764828027, 2101895174/1570205368229, 
  -27655045/30703447243134, 29897155/1391150040231, -34343032/770224076177, 
  66590039/2157120693079, 40586431/10153189483325, -13063091/3104878112008, 
  23669117/2913569341431, 44604093/525332181182, 1113478757/11667430462850, 
  656486855/38314593318, 720131103/179105846074, -45000149/701672825701, 
  1068239378/219191541455, 43221474/2790593409041, -4243036/11387737456219, 
  -1165173/2123624829016, 9604046/13042054984661, 27799003/2535146029231, 
  -36318752/2536578432273, -62887384/16390249651821, 25679947/5225314455788, 
  184825181/4369243186366, 171608945/4889829144044, -172382894/1976697438703, 
  -818815247/145745228201, -459851635/158789063419, -31884227/931668633219, 
  -444395632/112292271893, 6745804/28326490467169, -3723305/7172104927192, 
  -13294751/9172921377884, 2129161/13074945780760, 18353349/8323984017880, 
  -1644684/3049107271501, 11381678/17987493395691, 10298928/4329954029521, 
  3108282/55500833732503, -715627/1850724482015, 12128260/21647327067801, 
  -89546879/2504477374157, 130685761/528723333275, 47050257/736639235881, 
  -13540385/1040848610478, -13885313/2627039088213, 19100957/1276897854025, 
  -1478430/29661212566843, 883589/19957064550601, -6413687/30197245450457, 
  2813316/18370207686625, 6101645/89602450056633, -1162447/22940606095731, 
  -2609368/18124013449949, 8744989/24839852916199, -15576844/50384617332087, 
  -210254/188936042327141, -41693486/6873409957171, -134693551/6009232499837, 
  -13840819/3194326630982, -376938664/91922383011, 591581043/211555499629, 
  -76156384/552876382535, -412601236/3571087553989, 1617991364/539063107423, 
  -108238120/732383766449}, {-1338461812/14669742351, -363990807/55942580702, 
  5732044553/112022671299, -4208385211/96498488365, -669254452/368449727083, 
  1549166261/258445302346, -573754736/92629165445, 5054764720/15055928691, 
  1411187114/185520728845, -106729509/1027801504798, -201845241/365207286545, 
  326592045/675234178739, -248324745/628494900617, -439087827/123292615292, 
  534629941/56041672728, 1764920603/128351863524, 63464189/1330597159256, 
  64407095/1249154215093, 210929228/102852794627, 128518269/1206989387309, 
  39006720/540274297169, 878459443/104621122736, -1812152437/29630396087, 
  -608762633/145631676650, 3216686027/3301307866, -90119596/2189024674385, 
  149161405/4260208860094, -36036913/1540152155437, 10946920/43593683670237, 
  -84043583/683848350045, -12285301/4545790248166, 49023952/10990576122809, 
  2135900611/237434553519, -703218169/156712862655, 974266181/656753145073, 
  558374177/590488584694, -54548408/11850736993873, -3731407/13656472897436, 
  -15216437/2331101579802, -5836706/16443832950603, -35588138/4500152878823, 
  103451914/2546112381719, -40158915/3579888473161, -183415039/7207233617947, 
  758020459/2821095548888, -495144649/222657170663, 340063506/68152403975, 
  448680622/66519536901, 647216517/293640808765, 1613959/86594565838500, 
  -3732679/4084470008377, 19377765/1351671038026, -1841035/31224076571962, 
  -4685427/11645958091649, 38514728/71178743717027, -38205779/8858431268495, 
  -38669984/1736231065145, 59517351/5016671790728, -16168767/31668620708698, 
  -565512054/53361803435, 107245748/580747756797, -481767063/148230486148, 
  -585690568/212241882029, -194833851/101433369848, -2752861/11608401381368, 
  -25296286/143201236212707, 10796795/30514374522693, -952463/11316713793367, 
  5129227/2806425928835, 4910547/41587316527108, -3746828/32753731258857, 
  -2064744/40959646978097, 7547739/8329244182505, -15628778/10155977860797, 
  18633759/3565326662726, 163722419/777426061060, -202998444/2202821783405, 
  66530720/964774103989, 56330173/863800202199, 92326163/835211180075, 
  -59509307/2084923263817, -771433/2329853486671, 842179/34785934404458, 
  1739351/12723370205861, -11566215/284330176443974, -2269501/14761054884623, 
  1848661/14702000752430, -4414225/97240866682237, -41966940/266012188570927, 
  5325667/50437927840673, -2922699/36013450514599, -13421165/2202909857504, 
  3573628/15312783448143, -49015206/3193775220257, -464015052/79482919339, 
  256508834/3190232250981, 352135029/214788086128, 142668160/142587253831, 
  -70713635/502184406546, 1750952203/940386041475}, 
 {1315449545/62894733307, 336268250/138565042901, -756165253/329680635839, 
  757300800/1515712227587, 869657669/82011683807, 86335328/780605904937, 
  -566222139/591133974625, 1658084471/235266693401, 696035789/482411508909, 
  -58295513/2871331536811, 539202347/137847169131, -2652583642/302723641543, 
  556432414/95763299799, 649683437/371331835610, -171610010/205507373827, 
  -246476101/363577899043, 276228101/124835566647, 137786333/106698020817, 
  -1258002363/281414332895, 134607223/52470803437, 25113317/921842922352, 
  -241775061/267550075868, -2997643754/69129183973, -47950537/250072483193, 
  281343345/1485055480591, 6043317285/6000739963, -278324625/261238928564, 
  21623791/411639921948, -363896767/3226015202237, 214715395/80501501668, 
  -315788018/104767652917, -47437065/932395006262, 1540429482/986722230527, 
  880503143/118336437500, 154717007/612408710090, 82011591/849626460563, 
  647634832/631688509577, 2107092155/3211720778748, -397382705/191169528786, 
  270700689/248471372029, -146989861/19511889000384, 35959273/3452907537158, 
  28386368/388233422731, -63534143/707807300722, 205255340/270712813919, 
  -242963051/514052510033, 217891093/2285145164251, -65417076/182468390969, 
  -146528129/1896832444025, -41356064/1632728499043, 98079563/120363248579, 
  -503100083/309884101123, 162667710/188502696307, -83603106/1204428500225, 
  41273523/767899487890, -42060276/3140740998001, 32861075/1833236591332, 
  -241027391/2831089314886, -5555865/242425875151, -1577577459/402597216101, 
  17858404/121676435819, -15904648/4143073508515, 146079813/596654909351, 
  35224179/1834399860725, 137926865/153634584353, 7853490/8804862754889, 
  -53804813/2161550542010, 36861925/2236201293642, 115308503/241591504096, 
  -290736931/587771862336, -22291438/2084420038777, 42657353/29186130966914, 
  2175519/142265094295219, -3978533/204219863409, 53975362/4655283452857, 
  77647430/1465008675311, -199625410/936973762611, 36216820/941192568027, 
  47509482/7264049524363, -62039170/5104947193729, 33713819/1381941102368, 
  42954425/1648338027588, -71068093/2974473760470, 32252218/2893414423403, 
  -28166839/14403828973724, 20604394/1045621862717, -79277191/2834160955699, 
  57412883/1889206039365, -50020584/3045055689641, -12446257/6078972950493, 
  4708637/34362681688444, -31130247/1532284814966, -4756762/2243703769889, 
  33856654/2678841772527, -2617032689/482202412326, 50889516/2288034281147, 
  -27657653/4591715740857, -59551721/749134904346, 15503974/18398566873249, 
  -460175770/55531442633067}, {810603133/473017366095, 
  -821802605/1223498411586, 291087219/561593453731, 987635998/439088327293, 
  -191043105/708658723472, 3167814615/261284421044, -581370154/1432213642151, 
  1831980627/127159910690, -111745591/600772578197, 1383533254/364502555425, 
  -381106072/96375482537, 85000185/426328296586, -1151174233/196872767999, 
  474388907/30073276832, -222212818/189200713783, -75108993/1033023542395, 
  310140759/222192260642, -341915889/496528884304, -283910685/376547839972, 
  -474601141/179828113909, 424721606/135222073491, 9688477256/1166215711139, 
  -433160573/315337575035, 82216305/719293872632, -54130517/343618983511, 
  -280679960/269453360151, 7310053491/7264152455, -139599227/118601155102, 
  383610085/155826677129, 28082569/599583990756, 189831839/1495195100669, 
  12711275/68994328392, -292175337/348958970608, -483315537/4395286094327, 
  -44944637/288166243789, 191193828/5274473710439, 119194528/184686528043, 
  -614222347/2017502648448, -512183390/1382945136961, 
  -448094027/406488286556, 405080248/343781582355, 156705455/1996583863981, 
  -43040831/12112991129143, -1510618823/384565975399, 28754431/523765413236, 
  -207041919/129656700032, 497330315/123675687117, 184410244/2635200198915, 
  -52130033/851003230054, 1506196147/1866561484451, -201068090/252253271657, 
  51701179/1269640717684, -200927899/224571658421, 886137853/991155621098, 
  -48602289/1664538810554, 42473944/643861538721, -7609951/975164974461, 
  35287819/2089314349666, -77536741/640258513140, 218342392/2582228763601, 
  42776941/1182061254522, 13004517/729407237542, 12935849/11977693193815, 
  -24421933/1965706039791, 2229524/2216936155781, 475052298/537603777181, 
  -19804146/2443723172707, 288272706/645164998991, 31997499/1372685046574, 
  -6864427/1888304361147, -157432665/291436757279, -19757577/1952749902286, 
  -15170401/1561267009459, 16306720/3078644853109, -70341802/672967319777, 
  -193615340/2760264766517, 944196699/2006369948696, -34265933/2678665485393, 
  80614967/1120060138137, 75866203/1365644316007, 61684307/2802616916580, 
  -60239223/2536825954150, 8319069/620048715734, -136576112/8989870460281, 
  27123386/955810925803, -27859581/3091617449752, 27663399/1288044115610, 
  -36271475/2499344501814, 36574333/2550393469423, -80242688/4120353468925, 
  -20591005/9369435686314, -15805100/28690687504269, -89474645/3235853556834, 
  30520035/3185342164579, 68108968/1022229048389, -70374353/2519113787073, 
  80672239/1698015135959, 31415789/6574773243780, 11356522/11025517560013, 
  19227739/502608904849}, {-1065599532/153002313919, -38583345/60339445879, 
  -283864920/237332990581, -774724744/986304010767, 61145628/904570557161, 
  -159274280/477536835073, 1025479237/41533908657, -3205132675/92661867851, 
  -658304669/489334081828, -629863100/84770565313, 27974168/174835310561, 
  -64636014/397600312501, 93634323/780221041928, -119230748/136029214847, 
  344152111/223298464259, -39013079/468171581203, -134201409/31605524618, 
  -291497904/378251096623, 514105930/348470593829, -354268598/368613608613, 
  -336801084/109621929715, -1032716389/121086363152, 227288881/356120120083, 
  -298572547/962466656157, 58398027/581211350887, 45964965/937686882142, 
  -458009594/407699143269, 6979320093/6917880793, -321591373/283034968065, 
  130840755/4589655330722, -26084192/833527280649, 3956654799/914814369247, 
  522282341/22454414840, -127943373/1233628068082, -161091322/959382949915, 
  -100671186/469027294733, -1245154197/625958526278, -71041494/198032982253, 
  560699084/781561068235, -233394261/600447127819, -476293319/423726081879, 
  196795578/147455533159, 23305999/1132528902856, 135571167/781319866912, 
  241224061/4532075176667, 72567371/85821404740, -5840715/5061967645147, 
  -63994079/1039334870629, -18755281/812450679525, -2213642771/1409002124911, 
  45383743/1139107733664, -117334127/2370376886952, 23496225/964034946247, 
  -215117931/237881822651, 238159204/245500601211, -61381569/2063552226698, 
  211393853/3605754093005, 34892357/5550879751688, -2518418503/442297149459, 
  323033051/989569851032, -345589939/1181968855104, 269171815/99616315159, 
  -41490928/940741545279, 46933137/484607607023, -41976094/1715125420487, 
  -33435992/4130508073197, 399293845/293301217978, -20382273/7218913333528, 
  -34979001/2622244537526, 29910052/1872347419681, -11607665/4590544042766, 
  -92657643/154230595604, -21724007/1969561788815, -9778785/967621791637, 
  114366481/3961560042809, -45025279/359762708587, -1806695131/6425591399164, 
  98548339/4294546862442, -27946785/1669703351264, -31918516/365932821273, 
  -9305463/5344632955814, 29499539/2781683038467, -34747325/2312144055743, 
  87577485/2869385087191, -51954520/2307154788111, 75204508/2511652874179, 
  14089937/2763351853704, 10669274/1886658430521, -40696730/2345179772027, 
  49316167/3119009625829, -63243483/3279669107978, 6083883/4967405021923, 
  83733008/7944568451441, -612893092/4119221735749, -47215124/557517145739, 
  87409981/484608238030, -66303397/2600416753729, -15119651/1758252938498, 
  121424121/3391003605532, -149921729/5487423292940}, 
 {889488273/189217165643, 299268584/403397734569, 580552202/1101669646671, 
  58726093/849294948898, -95415847/779089780450, 3268558409/536535085854, 
  -49968113/86901027579, 925745867/36399997773, -33107702/2438187240927, 
  236564087/61749627593, -1158189436/283472036103, 63559519/1709900640287, 
  120222222/1896895291235, 2032378567/61273213433, -398607273/240018082799, 
  -190368091/644879819304, 338681170/158260759191, -262797981/116827708099, 
  -400625901/542091120241, 262968353/136878235416, -274320101/278893270506, 
  116466265/630130730446, 1013247967/415059222391, 8172646/840829660385, 
  -6100411/6093824463266, -65529544/670579028079, 69025820/31644777071, 
  -413084344/391610018871, 24797707125/24621403253, -343430512/267872385733, 
  38674494/1199044138553, -673862209/154177704226, -1632569323/69925874952, 
  27636279/399423138905, 23226494/858074977213, 52211237/384303122132, 
  285216556/287041957155, -2267433804/2290442006497, 
  -821060609/2217234518214, 193454644/234224612867, -797288795/1898744671367, 
  -536164557/399119389492, 290544401/198401126653, -78053639/2174442105952, 
  530266949/72289181799, -2629759307/120755023833, 27378312/1243998431011, 
  -186477211/1309385597798, -6789703/9039387771548, 258624881/322271796463, 
  -500971037/594922417177, 20657380/903283677841, -30990672/2843988877013, 
  38091231/1217877356192, -481547368/493551630835, 115463109/108079888913, 
  -59296691/1303720921600, 28448566/2030331033033, 97445257/312332952469, 
  142625810/346151155513, 72677024/574695301639, -417677825/4485434823152, 
  89856985/1967887120599, -19484790/4481917075393, 54706135/3416566544994, 
  239386163/562292444131, -22862809/7040712012483, 191964902/203246553475, 
  -34217785/2210326127614, -31579969/2390640457546, 27436377/3374557992224, 
  -11905251/4575003994634, -146124235/219589468714, 40789468/635589861887, 
  -51058793/2789729799590, -806153820/73895437649, -31931621/835052375955, 
  -76948949/521726889478, 607295963/325118660527, 53345048/1307918983153, 
  65466211/1076581587637, -30175343/17974924062594, 64759231/2341234851209, 
  -33317137/1495474481327, 94268978/2897748552289, -47058044/4868302923635, 
  43734289/2935088795819, 183079005/49525456058459, 10480573/1614461591442, 
  -61060557/3546540589783, 44248980/2470675699879, 7883615/6475057833342, 
  -5725015/444651913956, 137392614/1723850489171, 2088623972/224647849025, 
  18645635/794728297227, 109778888/12452966096821, 205192909/4681706176104, 
  -19671497/3891663850088, 18411312/3196446271051}, 
 {1464078491/48162730933, 621897674/304153580405, -335646620/186898943119, 
  1405238129/364000230136, 668029499/143263304098, 16493641/30777694382, 
  -1726769967/1858103945071, 303055037/44854258825, 148086881/293931882625, 
  -321089275/1959319842899, 294239687/82746887830, -486208840/116014120639, 
  151227961/383638768121, 421677658/263732372127, -675916257/447406198651, 
  -246128890/361442935323, 31895155/615236798517, 200476709/102581669364, 
  -631561863/304194812821, -766504051/873766159711, 185947322/86310749131, 
  -79771167/1195746087707, -2316435326/29203897627, 305581848/1248562225201, 
  233110692/530352642059, 371039062/178991792933, 47876429/1285942928721, 
  34074714/1435147977323, -356194411/309687907609, 13638223191/13542651272, 
  -433940165/284124275219, -193019537/131729710655, -278462352/1825310026349, 
  90188366/461445650709, -78423977/2576053351969, 72999991/378821736336, 
  -11798780/3954863165493, 275791009/278410321031, -250244855/250928243917, 
  -101149909/264002852950, 502555938/590947852807, -295186454/623243049315, 
  -508341567/457629096766, 21113638/2010991043835, -533520056/111369158605, 
  1185139517/79665736624, 81267769/1149251798652, -162999340/452261428737, 
  -104718149/411533877535, -99632493/1684307565263, 255697506/323158929535, 
  -241796591/290484685121, 43522121/1737246833211, 14333365/3880332553642, 
  13729729/1338073664563, -215156763/261330820744, 334429635/355928539613, 
  304815497/221076266778, 34946005/1128423564381, 2825062401/116874039449, 
  -144537321/32111866247, -45372237/917206621013, 64575905/655674164741, 
  88364083/602844379450, 206757377/483228533924, 82297847/3769416149844, 
  -53980281/4305701610244, -38161852/3161287002543, 545666662/625906905469, 
  -92252746/4496546556505, -73604899/7040987095684, 24165947/1587817936934, 
  -4247543/533824567402, -36790591/1172216483881, -176947729/1127050660482, 
  -187511352/198559186601, 246390130/264080256841, 199809355/2213185599317, 
  57089750/1006766436727, 31005028/2367112869439, -33122156/7047386671819, 
  51034854/2720729926813, -10981623/1251485083418, 57529978/2251636958123, 
  -22614293/3417082116202, 47071933/3234881266482, -28516423/2709003749105, 
  25719115/1555277986706, 12087597/1200061093228, 12158179/3373514711728, 
  -113054156/7299771553553, -140680925/352916981119, 70022807/976582487582, 
  158470659/313608721232, 1095701230/4820368521, -248830815/337577011703, 
  -57587480/1280536814317, 169714717/336748176346, 14166398/2838517393671, 
  -48698837/888503038978}, {2059648707/246036119791, -230837960/170852711051, 
  613073830/349888508713, 367909655/237263840954, -830477888/166310291533, 
  57939306/698583329075, 52398446/385379505815, 539901124/378629405545, 
  -290550425/405569960401, 69514598/314481315767, -284945847/1906492471658, 
  784721125/178364297676, -2047317313/370629273326, -107066097/200053491737, 
  -278822959/228094248382, 38319333/1403572127453, -29376844/1079034851787, 
  84671993/610112800646, 248481302/103823206233, -1051598236/416801767821, 
  -195734002/185165345121, 86828389/1537128220733, 354055521/187560296762, 
  70493248/757006645313, 30070007/3631596052322, -389548443/194114887042, 
  33510064/387600148419, -25322881/1134164614158, 105900463/4272180405555, 
  -77756750/59430544223, 7379275155/7312273454, 565547293/194156730763, 
  -34174805/1992028799533, -333197429/21019219695, -85245209/629506706664, 
  652250310/7314958417973, 8254484/3535711186823, 99080607/1723185187255, 
  490702960/475930622589, -486146483/443935512186, -64368863/146079001608, 
  740972444/791341996617, -963092604/1869295583279, -110355279/59722412315, 
  -1556086263/643868688245, -174487205/368011742036, 26711017/2138641340118, 
  52705226/821498927783, 28947699/1162227794731, 60164014/1405842820953, 
  -26595325/1196679210481, 269165663/320892688413, -258237536/304965999447, 
  28535487/1682170015526, -40232413/7126527022575, 8981383/1513801131367, 
  -65151964/52955819327, -487135757/280023381603, -11939621/13085880329110, 
  -1350350016/40166980649, 407079488/63579603391, 98060018/1920960980817, 
  14026947/895896797273, -230548699/8869894743269, -190162603/447242253748, 
  -19923805/6452890435192, 32960272/2285537702981, -16773466/1424999819377, 
  -45078087/3218379684202, 173476595/167701345003, -33937034/2279451824171, 
  -114959254/7124862607529, 33849817/1601098907987, 429376371/318169931725, 
  421938569/180726079167, 25748617/11712851470190, -657694667/66503187376, 
  -262769459/74240896581, -76542443/1463773761254, 76433150/1809484067321, 
  -34865475/2926025801222, -60458183/2372366326352, 47866118/2490184710089, 
  20549242/4325482255995, 16456043/1216150837232, -26881652/2356422699985, 
  31004739/1632008352049, -20254465/1896751294483, 17505707/1051598577582, 
  14846531/2804641533345, 52875983/7106635581556, -74797084/3274338299455, 
  -140213898/2903767988915, 80117867/735852501178, -1065722407/87395080401, 
  -21650647/1641352307344, -43786174/3157681460533, 21568166/10751350662145, 
  -8865557/2338292323261, 7973331/3226591877138}, 
 {-2341305386/47830033997, -2294613949/125819617591, 
  -1065474907/4343051545507, -1581549563/1604556687220, 
  236897426/464936031601, -135407020/140655206863, 329567589/26165852666, 
  -3737129886/65597157547, -136569851/34507962835, -168033004/2297839229285, 
  92786461/768010285003, 390127493/90011262640, -2109917347/391935360853, 
  -1189282323/49344814052, 380678016/184435651589, 159776137/273370091058, 
  -383900879/119971745164, 75161495/383041632316, -112417028/382509047705, 
  89537639/2364496187076, -2001379972/834816801297, -1601188740/618306614801, 
  -324166987/101203898936, 298856389/452714693243, -23380991/3407464793639, 
  -33071515/1944544693047, 694861953/11031093966766, 223995458/144570766763, 
  -337278323/199984347458, -112101357/177869859337, 767063392/524482119199, 
  19721904488/19361299517, 1009268754/65431723577, 153077735/356856076786, 
  -844606497/103211404001, -39009803/347692318935, 85564773/1749746840371, 
  -52188449/1137807305541, 112954742/100280742565, -503642238/422380617023, 
  7617867/261458294848, 12082801/593049895151, 47369236/1103654738671, 
  -267640694/295423291055, -509302510/94912198719, 85274075/11301361361, 
  -161019549/1110886948399, 105800904/903167621639, 43657915/852085498296, 
  -128783113/230847111432, -3793049/4889739197245, 29626675/1747054792541, 
  -74145319/4633133024164, -44031735/1380512937109, 350844527/246900437947, 
  -22883469/658430295697, -15068174/838204965035, -353355061/183853573027, 
  -529945783/139659167296, 289132303/168427649115, 589173786/97679102971, 
  516859749/146242054750, -113226331/492272421760, -47087587/490692774733, 
  -116381881/3548842161101, 420764178/17143141058065, 29468969/3655510395207, 
  24047031/1663628633378, -28920711/1904630555947, 52163137/1901841627063, 
  -26538995/1665990885156, 46492999/2368703870642, 7492607/509003567946, 
  28596797/834757538410, 167285810/67206977097, 609299903/82421193973, 
  125840236/1095788190771, -577210786/169819150933, -218704313/87932294101, 
  -21143670/409013412359, -61313393/1635936856869, -1542727/19232691833567, 
  -40953295/5144623650519, 11437661/429012909732, -21969641/2821717806944, 
  -7842091/5878516847617, 5810063/8234713399512, 344464/31414447642269, 
  -155239956/13814756597663, 59525541/3041320334329, -7092125/13185922096657, 
  20221363/1984076447113, -2571595/4234299591803, -159263064/1198225218619, 
  -152260113/196726614038, -76110172/352582572661, -29483158/1330298862943, 
  27887615/765005177452, 35318118/2306021273371, -87308925/4431216016336}, 
 {3241978283/19995442979, 568874187/169613590571, 1448821995/117965423966, 
  -324145157/357949081788, 19250552663/5577405010948, 303741828/170025610091, 
  1722308975/250673323279, -4084728657/33741786091, 5751906595/763508565697, 
  -3412725685/940467212154, 42706705/608683659862, -52649883/1047282245686, 
  -40881178/2248915370171, -674418053/37847844090, 2713554366/197937620231, 
  -1025836651/570826421077, -34485443/1520158170334, 116726381/454334477643, 
  325283822/172064707997, -745556169/288008095102, -440465017/367204609429, 
  -426283413/100743758600, 950148310/81196994711, 50344277/376071458560, 
  -522294686/182624320599, 76954478/713497573707, -117664865/1988827841346, 
  331032847/192232913143, -231358361/124260295191, -20978527/1546956027694, 
  -30717276/17254881346837, 183688573/57621886786, 7808958621/7161841534, 
  -616201819/117156885071, -40881511/455928632314, -157507983/31880358758, 
  -360332085/454148050157, -46676426/2490373479877, 49245461/1618850903407, 
  -104696277/3460589157152, -150203515/1904063018328, 
  4954495787/2249383215638, 20448353/1648103902092, 134806518/1120735473427, 
  -483249586/184181696191, 697524580/46974062339, 63539977/37110359019, 
  37876418/527360177983, -38436684/1637129221051, -90026679/1916204147902, 
  88940476/2478700511355, 45389644/1702507464161, 101385218/3278769036803, 
  -75411823/2947117126472, 38687768/768825639079, -551723217/16454308342172, 
  -35248725/2290480527209, -434499987/8688059805076, -334698779/77240981917, 
  -1715810759/50566205955, 34405555/1156036900056, 516482973/146757287650, 
  389588479/170707387937, -46239169/2545423183278, 6099281/17094875875470, 
  -7453333/687187532126, 40188220/1045145518247, -37789305/2760561685352, 
  -9175339/5147234711475, 3473159/12286180814621, 1907867/33075782658201, 
  -83135390/4143141592791, 33942088/922749739471, -5483819/462995049630, 
  110560901/1323471020127, 1669847078/206687626609, -2124930918/202548862897, 
  299542963/4225842487324, -630138813/255362613700, -562075453/280056564660, 
  -136539982/3124173126859, -19327133/2053487715194, -5728106/5154166729061, 
  14751370/12594387294929, 9384107/59594945071286, -12699541/1562976175080, 
  1934116/401080443509, 5970542/9627404223723, -10071402/13634831067251, 
  11832396/12412662651979, -5099528/19427519845421, -16584885/6765524140657, 
  58749665/2285229253923, 86576273/1005355813957, -52753142/99358272887, 
  -89843464/701719089505, -202373388/969260775173, -98779403/1151327165103, 
  38812019/1477294223697, -10466332/2283240460105}, 
 {20948105828/110183262327, 95406256/20209777043, 437684752/28282486841, 
  700164383/293818572673, -698673213/108548482144, 406151384/204152254885, 
  -24232132604/5138303633363, -3990819949/121108152870, 
  -1520269198/139853271225, 460008406/343833741109, 331565721/1991390997944, 
  645931887/178829328107, -1120156342/230557559073, 1187476327/243637042581, 
  1353010531/152200396679, 848953627/101359529678, 479353867/2662097868643, 
  28654904/986903778931, 310497367/139034329373, -277379341/109621384937, 
  144064261/1352795869218, -194981981/159183160779, 716308664/22897162101, 
  505081297/191159022541, -112642814/42021840625, -483586786/500661750117, 
  44763780/3066052707661, 63814287/4423046654836, -17951218/1731431729053, 
  -46562112/1426305082201, 441513543/142848466207, -97697636/586497035023, 
  796221259/80566686734, 8995055234/9393740413, -242375197/77953699067, 
  -1635371389/374789097042, -48993871/843927501119, 41366665/1214018723193, 
  24649041/2095408583833, 6638665/257888826841, -67303083/1088016817495, 
  104870599/1159664792246, -32995169/59427518446406, 47919933/3585285132688, 
  107698757/979441115010, 220273290/34875248783, 178493688/52918215931, 
  559214131/457685837797, -70679203/941165976530, 4710280/9233185061989, 
  -24386273/2088358381251, 573933543/9186302368744, -17322225/2385034364557, 
  -70372145/40352505263406, 3926924/4650906875217, -9608560/6645780835753, 
  -26028922/355281317591, 53657425/800077768362, -93591329/718719822040, 
  -1214312951/36089838425, 676392815/121198906741, -18198440/206316369819, 
  326589545/153330417889, 160570663/76070606486, -35181371/3638895614454, 
  -4502661/4586125175086, 20048029/11757637831645, 4403331/10664605752736, 
  -40105218/4694854795535, 68486377/12065677861541, 2899553/5416756750493, 
  -14836819/10743795776341, 5234382/4184570613647, 20650926/1188557139253, 
  20552785/2372220650842, 1137162417/8156547631355, -526040520/53557550699, 
  -235310429/74430518808, 28000234/472135965793, -160976865/96093941351, 
  -428639003/257897966708, -4306717/3288683318152, -9334275/7123603970782, 
  -2242968/13799769296903, 618161/2807577238148, -17981139/16816208449373, 
  4714711/5198457107281, 12612417/8817966620863, 15759320/64048803031031, 
  -10931583/76394435480830, 4663462/7470371236591, -16618241/5607949058737, 
  9682144/8923815726973, 87016051/619837400576, -243801864/398087200907, 
  37189397/516581710367, -88830953/747161879329, -67550611/1116423125308, 
  -23689989/1248198544513, 168316315/2666874331839}, 
 {6611747017/140921595928, -1755399519/42679913336, 1333792846/359364035615, 
  -930149377/459621884024, 74669782/548542078459, 362432859/666119827790, 
  817951585/87340325959, 1728673003/33284276148, -1486698277/37824753483, 
  -65436295/3263997877888, -101979010/609066370937, 1152906669/266657338862, 
  -639834435/116461901176, -4375411072/224645687977, -316027557/172353114710, 
  1839226382/90433487247, -334233019/192124064497, 100541141/1206143876049, 
  86375247/312670670224, -39516728/1628628275555, -69959458/324279426487, 
  276172813/1920054098304, 1058665626/65189926847, 765400892/124286302983, 
  222627660/124277850973, -58711833/885613872622, 97879232/2338219688073, 
  28690812/607621179553, -19816123/2416857959133, 28345737/2757633364198, 
  35407444/663398710327, 1228255896/191203519741, 52637285/154551549313, 
  -731507409/116385892862, 9008547137/9285053612, -625500194/243623895855, 
  -20490803/18498121969182, -34690416/1493393691965, 80098640/1164580768913, 
  -41537923/1380855892163, -7126468/3332376624967, 21621769/4547468805705, 
  14301868/3123214440125, -53640897/1177436924713, -151041115/428686230468, 
  111083276/344521972281, 1186271570/709505416473, 398367127/169828069966, 
  197961445/201232610366, -54496358/3162000080419, -9747846/75061115933113, 
  12841960/4645461117163, 8551643/9015841555878, -30105319/2286359277866, 
  30771313/1998189692965, 4879864/9113532514601, -4519823/798919033460, 
  -20113636/660134722959, 94894197/981463001291, -672501845/670259810491, 
  538697446/91215205671, 350335276/123144417153, 44349088/216131484511, 
  562799431/138419963487, -19390849/24482586637396, -3609513/2470245024329, 
  -3501415/76259414839202, 3337501/12660681195177, -10422819/6562408213016, 
  5077802/5443278034169, 25271835/13655857809503, 6860855/53188969273633, 
  2199371/14384448057031, 5254508/6131591876003, 395794305/5625369026218, 
  173797745/1312687634669, -244625251/5392973313607, -608961749/179386655282, 
  -289866261/132886050206, 49202864/1446082249061, -583544754/178794694399, 
  920710/81762358067871, -2862606/13488069304781, 8509371/18104297161576, 
  -7127662/33941439916529, -2661889/31659919131626, 3211088/71474572409917, 
  3937736/18660913703739, -3802094/6699958932981, 5218270/12736763754999, 
  3420194/37462539185445, 5581877/1872053059103, 1672532/4205784623571, 
  7954145/7311805335811, 210030854/119186542831, 48821576/997062895971, 
  65510092/1261593880899, 63457861/2866275709421, -56703268/2283923541675, 
  30813404/753758057925}, {3949735389/13389371239, 725096433/90299468480, 
  11328717632/484972213619, -615770398/169350722577, 406551890/364114680053, 
  150032993/63600436199, 847640451/298468573037, -4870534199/28705426166, 
  -412666879/99029402963, 73829737/283536198831, -77105311/527653712363, 
  125029172/2084366100339, 97958457/1243047355604, -2809777202/206820772907, 
  1333229279/55831259009, 522804228/82623165409, -40592602/760742394955, 
  139576662/1003439378165, -76288051/103141138278, 108219343/589841419302, 
  32993217/32614968492677, 275795827/91043192857, -344162003/16197536569, 
  852913611/292707093667, 254499551/177922876230, -40536146/1277553880919, 
  -74190999/6087717961505, 76069341/1006100370466, -39062805/757761829102, 
  -92988057/1140907794529, -48954872/1112017600493, 573169141/5195249467382, 
  1011342598/43022673509, -378749668/34278703207, -256921202/79884199949, 
  4844274817/4929945125, -78618070/4013645431881, -124454607/22941477480502, 
  1413530/3490097901767, -8421953/22204034847492, 20553044/2689042232013, 
  14651447/523384800919, 11553663/44740622417927, -88320535/2932996675021, 
  -165411473/954899215807, -140145689/466598230152, -84778525/548612778406, 
  211928003/188091826189, 400037452/142865136263, -6952553/5040543204249, 
  -5603165/4292613241439, -62737833/10379961945368, 4096421/4209299534316, 
  -4130035/5079212610051, 9976094/6126828665155, -17397582/15217267985327, 
  73092162/4290311668685, 13137617/3960838051648, -59558749/1338982850873, 
  383784117/81368795689, -38846061/727627042444, 433180867/128014092667, 
  727760964/180516612317, 111048573/53199419470, -10530575/43601140416232, 
  -3255887/19376432133884, 8031435/10278031644676, -5693335/16409212757642, 
  13040010/20824216808741, 3534659/11233637013362, -1790561/22717991446605, 
  -18208796/52592785637825, 25937137/24205317215276, 
  -19360408/10851079475351, 19679419/4161774116583, 70391757/228351830588, 
  -62950978/924591933577, 19994663/2886806242649, -352790189/148052186530, 
  -279683843/77648068204, -1198362794/765465544685, -4135041/137821658100812, 
  793999/71271486523498, 1993149/28628364862937, -924970/64039197552099, 
  -2399590/34865380252071, -1753840/315156498016181, 6175864/168379243476141, 
  -7684187/83271066328783, 6330969/912249236012971, -2433839/23299125857538, 
  -4589150/2167186376009, -4284757/11164556285191, -52075967/886880692880, 
  -318293518/257334398475, 15377491/4279730054972, 37850761/921364765695, 
  -16271951/12736503292962, 39808625/987697424024, -92512823/934665750703}, 
 {-1229139109/40629932026, -93145773/163702086872, -209568058/432951021977, 
  -111318541/384703425871, 125985919/430167363901, -208025992/341549324713, 
  442760271/827998725724, -877185661/99509326915, -235084217/210895447285, 
  486667627/89680333996, -108117467/6248893395925, -168109322/944636735683, 
  61387691/504924973985, -769067359/2274463193640, 34688021/868074603410, 
  92623046/386737469977, -67850177/969412163072, 528073573/224885608978, 
  -898714636/180231080143, 705282983/247572984474, -235497025/992588481874, 
  545336000/92135318091, -650786839/261487893140, 11282049/1353177686689, 
  70208291/2371272963466, 227531859/158770660186, 421735160/457075590283, 
  -662366747/222295640733, 452367685/282158327697, -13043459/2430914618856, 
  32754902/6682709926501, 54695841/267490317230, -1861052564/115931886419, 
  144605745/231324579623, 21722936/3681518373339, 78513259/942607540995, 
  25107707173/24980657129, -1491278153/1995536849046, 29321074/756995900969, 
  -57643225/739588566079, 280765871/153875406178, -1150044854/602441384149, 
  -186857149/2841043559769, 122531293/898527608387, -30285985/464769130999, 
  52688622/1263290995139, -176994368/584031932101, 121667504/1657040942535, 
  -9843589/4332694785187, 266967728/348344020735, 287147449/594160464385, 
  -684481787/449020314185, 198795333/253012569215, -15524755/7756056721267, 
  19110627/3955547103995, 31778628/562909642763, -43190037/688499304052, 
  -2562322/32447388095075, -447366340/3193957766149, 222244870/152842167139, 
  -9674179/1926183591812, 93821630/3541828068771, -51791191/241336374474, 
  -57431690/7081230807887, -85513499/4073993627183, 233494501/370847073643, 
  -307662346/246535242465, 413501835/630323425691, -43808813/845130664792, 
  46100656/1140640505307, -1071091862/185062083636995, 
  37697345/3591050640162, -4088285/374949182124, 25372133/2341170723089, 
  8151833/2229374386522, -82226379/1641700689431, 124953641/443856344472, 
  -108990964/32968197534751, 127361023/3087979784845, 73056824/1003746310631, 
  -34037885/16238278089723, 227643221/318397022279, 2796488/2283302257713, 
  -123136489/6351036584112, 22819873/1751128659846, 319336027/862460313930, 
  -464648789/1219947976020, -46836641/5407484174868, 5435414/4865065429809, 
  -3948389/35856691899336, -77731779/9277254886252, -16311165/6484473005419, 
  12420764/8080039589903, -26290246/1489685769975, -129689411/264199759998, 
  13170821/1469029650391, 116358701/2359416474810, -17154607/3623778808318, 
  3863069/497015125179, 42047513/1624608784643}, 
 {524343899/259971687298, 207903749/298584628339, -329304523/289258937701, 
  -501248349/1186322220479, -119013402/368520982751, 81881989/290669679935, 
  -230206751/473588277239, 650996025/298909105897, 277761839/2429004799734, 
  -218267019/18639138193781, 990991189/179615264179, 
  -177391611/1603180272341, 397160153/103070993295, 422477465/257276040913, 
  108710073/642690339016, -168420599/513772933503, 901107134/395204291491, 
  -514586606/224629260103, 161456851/1279812200254, -696951632/242865116575, 
  684665303/209257701150, 100276649/368469857621, 115854718/65310487687, 
  -559488447/2858036367451, 21577910/12476236883931, 101853140/112865801901, 
  -113157775/264192607522, -85535771/161756469474, -515555947/327996774642, 
  302720267/172666360768, 101607862/855339447501, -106763141/565675874840, 
  -152355592/408275643447, -223878334/620066447977, 32572195/267503864721, 
  89612549/3947561978157, -332403059/452006363598, 27003894347/26884625252, 
  -53692349/66413870332, 438547192/265239429621, 20039474/632329912943, 
  79121587/1122015860947, -4028467732/1841675814321, 27750596/3721138314857, 
  96233611/178738919431, 1509376207/101494812105, 177383033/1995031163555, 
  -138721237/1214552153472, -119985769/8815224169221, 185851285/387960256891, 
  -164130348/721437342827, -373352876/1378227068383, -277279658/346799622363, 
  154840352/185778711943, 52384525/966753133704, 6265135/11315824015848, 
  49019471/4404696182396, -257235297/3797264171056, 30160805/855005927739, 
  -177771443/703895240458, 101673123/1029086192437, -104462409/1409372454760, 
  -29732123/9088875279860, -28335579/3033285560120, 378395869/606837301657, 
  -234593605/381373103693, 32894929/1064084388072, -222973953/328491879317, 
  206567528/307775408595, -53048630/2667289205293, 55006391/1185169767354, 
  -20515436/3877072047413, -9794829/13032828631522, -116090033/1850558045980, 
  -23168531/11186946268825, -16278101/35587865350, 34016096/281458497661, 
  59008611/1153105280543, 47891532/426903125465, 43204621/11962901742072, 
  37281634/1511183437277, 2703361/2254780555952, 232461577/330971075333, 
  -78819602/14569143765141, 334097397/950538312305, 58955022/3202633085441, 
  -12402804/3929627425685, -823606282/2014028425775, -15081701/1842928457513, 
  -3763140/591598220867, -4407458/8769970635329, -22574018/1199519607837, 
  100189309/7787262477886, -26236859/8790632916781, -197761124/52991241285, 
  28335385/1954511841361, 45989083/29509645954374, -8365917/1333583087990, 
  7929418/456120410661, 7326611/3093056109578}, 
 {-479624711/159817347473, -231849287/149655519386, -124524517/1315055339850, 
  41365283/334856163489, 41364227/1536202900177, -198128828/547621897549, 
  71111040/75644362303, -974788327/281456891449, -174891937/168852772465, 
  -280907553/1733240152688, -144971637/1435026790700, 488131779/50810281559, 
  -60633575/706952557557, -305842466/243037033971, 87250343/878305919789, 
  48283867/842771316080, -467347024/105347322083, 590849626/5556486248553, 
  -77398427/530605507010, 55715834/765196403513, -343926355/102555947308, 
  -197546599/1065882732923, -792786464/252556317023, 158797280/404069991691, 
  71490822/1788172421327, -250301744/90471095175, -177428487/351927446132, 
  264064939/258068396022, -89933649/158077582070, -99109261/58031287288, 
  316750223/153678234075, 443879551/98976653185, 188133997/321024869378, 
  -199680962/1655614449655, -72877577/208909982631, -12564826/7661985831577, 
  68125820/1847168031379, -264604646/338256707227, 7456770032/7411364255, 
  -96040243/128870571652, 35410291/1405396792909, -49457446/2127053464047, 
  14099365/145373501173, 72177285/2895284145614, -79397979/469721559569, 
  -120349205/1726991811287, -216171531/3748650554045, 
  -28812919/1683954090233, -14088713/1796051381976, -297855058/202617605315, 
  -137466538/519726903403, 137993131/264829918402, -109646152/392583681317, 
  -157667650/199393077623, 379041862/423872389629, 33630805/1810915387499, 
  50729923/9040696537375, -238278125/89109590289, 49021665/1800067585073, 
  150634643/95889127287, 418085183/87148716634, 77501531/729235902260, 
  -25110486/2052232668115, 332954553/4883961724697, -551310548/454581225809, 
  208080811/6850568932179, -39742631/1017529712459, 26254964/1418377696951, 
  -279213297/411493468109, 538986514/759397656053, -47518632/2319948736409, 
  81316349/2041461310672, -43978318/6349264381459, 27408536/2582581719049, 
  -11504163/113706820357, 62797396/1584907615505, 168163013/1381033764923, 
  66088052/1366395899465, -87991191/1347114963239, -8687047/5309255982221, 
  -15530539/5772404280018, -50486761/2664578007888, -20238180/3751655062147, 
  278799299/259026692846, -4859693/5832218723985, -29354845/2865428019268, 
  41404347/3465940540615, -4689905/2070715068773, -197804111/446070169958, 
  -80339281/8827105753517, 6139729/5136516618328, 27216309/1967261650448, 
  -58551219/756358052743, 23360951/1703266441795, 837210323/99212228286, 
  -26029589/1779581901856, 2667289/6973466635610, 75635730/2568773216771, 
  -44044136/2621720774909, -25741818/2171304566647}, 
 {650645379/199258265659, 159335373/159810177622, -309683463/320233980583, 
  -275341783/163702682010, 38434084/1846149048119, 177180925/387296732846, 
  -345653129/504697760833, 2405635517/719753758740, 60849189/310511880961, 
  122522722/1303568180233, 1793220283/660118902950, -411307784/4504860175237, 
  936230041/115553457135, 803322809/429396998772, 134364738/624420257503, 
  -62458957/276572313569, 662878570/291524101641, -474183313/194853890051, 
  185407914/2344651232563, -66576446/3162814077347, 112266033/911645664185, 
  -195443180/792213307691, 288896628/159998276023, -128265503/496349863962, 
  39899406/19323701610673, 1839719120/1335834211257, 
  -1049697703/736497426609, -275784734/523749485475, 544715373/451972942430, 
  -373113729/598722678298, -328953136/158210393035, -467942798/103778391377, 
  -226061717/408370494365, -65078062/259607968763, 120968917/834787520176, 
  11276144/7730538816769, -205886331/2920977543482, 182079319/119829215474, 
  -236618693/334293040032, 5158145712/5133330395, -297936715/345715456748, 
  70722115/2662582263119, -56753853/2114508214454, 597971807/227441168749, 
  934151033/125184860543, -1044794603/3521771843536, -96858328/1356545840693, 
  -84522006/577144383965, 48327168/1177926252007, 411827243/563734781908, 
  -408236423/541776365283, -159510459/595111249562, 632367525/1063878303613, 
  -232237344/781291262969, -155320046/172972004713, 82162161/82657193881, 
  126754365/9678988678013, 95066213/878052088690, 38524786/946851700583, 
  -170061743/144173355082, 13949921/3672593533859, -92890415/1980752269573, 
  22644761/1252663992318, -21803993/7448613267013, 204241813/329692822614, 
  -67472313/104185706396, 85187693/4713161555759, -671654651/83841946401021, 
  35808513/1540610046370, -59912284/84157259313, 562512993/748776091030, 
  -63519313/2722688871341, 156725316/3519790876139, 18684079/1662183159002, 
  -889354284/255178191011, 9172406/613900625477, -137038734/267171322913, 
  467970343/177912817379, 233880619/2744755911878, 21384490/9928327248749, 
  29048146/1105780365559, 15225183/1224867873740, 141719485/418676997931, 
  -8795579/9532402899549, 547572366/739016261257, -37071679/4612310211867, 
  -40501774/4176606448641, 26767719/4420751763859, -14497745/5555936766441, 
  -104899598/221438681275, -27044554/2792405456619, -45889576/4138158160607, 
  79692077/5723002077102, -47977837/368984137019, -421967665/203734357073, 
  72734319/1969298018906, 26604261/1669049684456, -66362889/1535247896416, 
  1844435/30828837146378, 25140671/28923161508370}, 
 {-912136246/30541834829, -248545553/384393593102, 204337697/2042949866072, 
  -39824963/833451852367, 91149219/794253810701, -146719049/484393695284, 
  145432438/136228419001, -368247203/40300443975, -597598892/542280276761, 
  322452383/126314671529, 123056735/1077074587532, -80981337/1207579335739, 
  -96848012/523601858799, -574041757/481107060166, 343136221/786017980419, 
  209398978/813399452779, -96419671/542612175907, 160534533/69556139951, 
  -143502333/53986337851, 16348016/169556021763, -22142821/3046140754984, 
  1033922740/83262830273, -3374049044/760498813947, -88268324/2837863061147, 
  164034081/3836160855958, -14957623/1689820703047, 275292717/194409028918, 
  -426609718/301413224809, -311933050/547713942899, 772237615/600632905086, 
  -188376505/242236170368, 135616013/1324232999473, -531452543/396119575325, 
  1523008179/2720110731661, 19443485/2030506984802, -18619195/681497865462, 
  249789334/162858202319, 57779557/2134342071718, 32210581/1448097698000, 
  -258868177/323165879520, 7742726097/7702213765, -284007491/285119119333, 
  61415179/1758009155128, -380566220/142926119151, -1306747760/168572448191, 
  221558169/380672154202, -29081471/276885268192, 122903759/958702419373, 
  -8495986/539231956619, -8265136/4711754603191, 3961531292/5326106492093, 
  -404799679/545423304919, -135525098/479884304665, 438222963/747009180143, 
  -225459463/722611399224, -305639223/309612979633, 203587381/173685702252, 
  -134491521/3768141733933, 448220539/116628640476, 903775570/23814554639, 
  -104684505/407812618642, -59079764/839281809249, -150000975/534818622698, 
  -15566886/7088850793235, -68322229/1425313722118, 186648531/304119901355, 
  -126734303/200957514358, 32629005/1510035526421, -19648810/2068146930567, 
  33818116/2247688488149, -105674863/138062561183, 519740441/631776022952, 
  -29116277/1075221604840, 164893737/9888051154844, 20285286/139766804551, 
  -4247725/4437413700423, 177546205/305178204904, 19730641/718135287260, 
  -122815385/3081764888099, 25735977/5405687161429, 20922463/32591080996794, 
  31747934/92457960371, 59301109/3460318897494, -38499473/3962489273835, 
  -20349710/2611116529937, 349459441/455364598129, -78896485/5218208422702, 
  -14173818/1344289821839, 34566484/2587287898629, -34213168/12997359945365, 
  -187993218/358439676659, 107111593/1829484667888, 2720557/350118131557, 
  -580491469/107071156269, 663854355/151989267616, -201986568/932644436299, 
  562575987/302438083225, 64286252/641641906417, -26016491/17162283758901, 
  73109763/3072339675481}, {2487352422/55749012449, 249145786/283819730505, 
  528048691/360764546490, 647028856/1037263583503, -18952313/157293622531, 
  369815977/525575386984, -154984154/382142344217, 796309373/65654301165, 
  336406126/206793092099, -410176149/159723987592, 3569805/32443080790619, 
  43899560/502540131591, -88131331/819546882843, 116792739/168140507681, 
  -263809069/337364404740, -100929983/269617829473, 91619597/711721600561, 
  -121622393/1819059738496, 727271632/267034668963, -93643603/33337773081, 
  64361495/1774448651066, -159242013/282497912104, 126003327/43438848446, 
  221572093/7477226664472, -143543151/721812149915, 29943332/2703349732061, 
  60854102/712747046175, 447454818/294156015827, -115606545/70095574684, 
  -186996926/288503351049, 3484804402/2329715143041, 192417075/2968339494746, 
  2970029863/87588553089, -407332173/549759942251, -14931249/774795764270, 
  -71901736/793823678233, -762527186/524962348719, 62748251/1150800378501, 
  -55842061/3005383914999, 52154513/2333746655217, -365838491/405740069082, 
  3000141046/2982748399, -87280453/80983304549, -298017751/359476632442, 
  158189536/925467242231, 521607111/787407468227, 64580911/546419310654, 
  12929869/9377035470988, 8380603/1812766260444, 12334909/3948952851181, 
  65045548/1396069644759, 371784325/476061716057, -407420684/520505558575, 
  -75808284/260058828025, 211142187/332168642186, -126213067/358443988554, 
  -212278194/183621380447, 56761801/1430326088829, -2939985973/757720706745, 
  -464755835/11979934611, 191915187/956689192234, 36107558/1651236305633, 
  1399424418/4129258140901, 11525275/7724738749789, 37176271/1055574945162, 
  -26720784/1503358656689, 518710954/823373579569, -402355165/618430621808, 
  15113443/915990133947, -16801700/1943456378691, 24963071/1618929949632, 
  -485495050/584081895117, 210679957/230060650077, 354088793/278034020170, 
  -57870081/2696176307767, 820788715/110609600619, -834200965/76164119587, 
  -148549396/1626669275829, -97016541/931059101897, -175166036/2068711767139, 
  -22527592/21858304045183, -78039174/230100914699, -4509824/1511869978963, 
  82081407/7415423242808, -39578476/4322595524115, -41249717/2778220461915, 
  68551962/85968629291, -13453295/1431057919942, -23444616/2048769350551, 
  19093157/1299732263342, -53434913/19708081654500, -92783581/2248931638328, 
  56150085/2662293011893, 108503599/355175246327, -463303741/68709815187, 
  51690409/480386887483, -257038677/2721112781048, -45992527/776984707442, 
  997905/15055696988468, 42243283/8951822602488}, 
 {439815321/218984069782, -364649727/1001002528906, 1326882881/1760815498771, 
  81380382/215178736199, 237523525/736208190369, -328941118/1418739121071, 
  207098497/1899294370795, -242405553/594886008337, -100972143/767620317403, 
  -36121244/1891834169909, -1450105700/547374633171, 46904380/1160012158649, 
  168765677/2098762330071, -71041687/734617367375, 36762414/2581929473873, 
  76122425/442517329591, -65491329/2208396297349, 67182019/544820425709, 
  -93627867/1852958029415, 857210838/326721418291, -1243052215/382884342317, 
  -108321871/464313357366, -848487472/85534790049, -67346462/1346236547739, 
  22699583/472872965865, 106728517/1569741124795, -12115412/3584986062967, 
  37097407/1809024048220, 658872293/419153144676, -423054263/318306761379, 
  -1642342461/2282297838998, 62858049/526478338966, 69332367/415165481359, 
  22769531/5724972240567, -21851803/1346620793984, -3477913/4760817473228, 
  -55645339/1271762980871, -389492159/263392124890, 147828385/2181582966812, 
  -24210000/1226194154773, 67625543/2445989219927, -330032237/350244458477, 
  7896582389/7847584377, 536803661/300747161676, -191456501/159797713154, 
  -3205611443/118832106254, -69234171/3375658678033, -67537338/2845817260463, 
  109699673/1385279031420, 69344209/1696492081202, 21293149/4324799149951, 
  18534167/4614860694012, 2180998203/2756589069206, -468680529/557528929766, 
  -137200558/444909387149, 195647269/368883966585, -109957108/574562848943, 
  -276534103/270616029480, -326761261/257602875452, 5721688445/976253974732, 
  -59963022/63403494113, 191790623/6137454464509, 23087721/1418982688199, 
  36400385/1770500012817, -12868457/3668148840112, 30274666/819619753497, 
  -18337801/1089079275161, 272683806/425064075503, -147401281/244760399206, 
  20489786/1347071784475, -9575227/912691152734, 50831265/2746283608922, 
  -459071501/496538892754, -956102924/751197058789, 152877990/938943291127, 
  -708043517/117950867871, 513241963/52731204608, 99549557/1769339520872, 
  -280268881/2351479372038, -46348261/819555470373, 14320818/14209410008009, 
  -23006126/3186233288327, -816277543/2352043339400, 
  14395031/168517847423393, 15858717/4231811432635, -18857114/2650508928919, 
  -20386692/2090902440061, 189650297/225831678121, -2603477/197030467058, 
  -38918533/3839602642484, 21781885/1816116794852, 307498427/381948321738, 
  112566131/70508321913, -356489083/801147079057, -3614185102/23649076937, 
  -510692258/138365046471, -54212561/1653767389238, 136233407/323448307046, 
  31798029/2082398220425, -62598269/7399591560038}, 
 {96555915/451530544279, 122319195/106875222661, -715544318/676271268723, 
  -290582851/195620109428, 88104395/1155906731986, -2162546957/367796530409, 
  42929832/5391234372449, -581670057/89417167514, 71623960/844185095429, 
  -69548018/2033666551361, 34884918/135523607197, -29139430/200391294451, 
  591440429/107312136488, 61737679/158584924010, -23973637/2183692522012, 
  -54750242/376207743755, 104793712/891619896487, -18904887/1303600460123, 
  86173313/2537090794613, 139429796/54257719495, -309793729/100022122943, 
  -1853637236/218228207917, 199754005/81679131832, -78071858/260951533079, 
  68585102/1100639973823, -40926657/856882666397, -445570644/208426925921, 
  1409962651/14250533098856, -35157383/1594607672568, 24466105/3403662088283, 
  -596641063/404016208712, -407242363/282404131912, 621927938/671326830729, 
  -44792837/817600003120, 112079668/1213277689823, 150797381/3093619702296, 
  81031379/1560952209237, 11823911/4098624922397, 20776716/2084675747987, 
  142875959/129104300747, -404270717/335270056493, -138590683/334150202443, 
  92597217/90662305238, 7449805318/7365268651, 1429094084/283317577297, 
  276082165/620894189983, -847026059/107416145343, -152616329/1108564941003, 
  13330497/8458074943825, -21957972/3134954740315, 62073743/1305155697734, 
  -27345005/1662411246619, 225975158/269934839549, -355253367/393637236317, 
  62752320/3134509199701, -9466065/8084443699433, 19647809/31032524438523, 
  -276390961/452189182290, -333709388/120768405077, -1783011417/139618710811, 
  -103081867/1271840039963, 43428151/838680412209, 134063494/2053216591949, 
  -28964343/23515067005522, -15086463/1831759771895, 
  -1334278335/3037577914676, -13034791/13369578421238, 
  47371878/7292424971615, -58640995/4464107488458, -27837231/2027707034324, 
  735172077/660913782992, -25290419/1300368703596, -49327605/2942291765089, 
  -358501966/260771050919, -179923181/77529153736, 57007117/291166447092, 
  364428549/38265201647, 208154878/58071612023, 141356638/2896134556675, 
  -94072463/908379752334, 23237029/4985261315543, 32343792/1271141291977, 
  -18775734/1525679424701, 11429185/2335935442759, 19319743/5354765403613, 
  36531005/2702912430228, -58130445/5878924087247, 38417581/1888498018671, 
  -22462730/1651075216641, 83318337/4743162855451, 25328966/3480421836563, 
  41571948/1646140821305, 798947669/472667756633, 792828621/220062065933, 
  281991947/233477481166, -1090454143/274073460896, -197934300/81943318991, 
  -176804993/2838156855180, 68004089/5658991794359, -18810473/807713577301}, 
 {2210698151/73237905552, 267902709/269249557553, -5047714271/213369271012, 
  -758451251/142523095503, 374319190/1359109699103, 163459699/179770404011, 
  -477714137/562029563561, 9701393498/298792352429, 379411985/237928787543, 
  80693081/628644859931, 639194697/2198146940708, -65806455/253425175441, 
  1053646505/194955956337, 2871809771/125493495809, 187382498/571683380945, 
  -293483711/243858169703, -104778761/3412121739331, -455994333/138795899123, 
  101614314/428165226527, -96712657/1197963843401, 61473507/714748467979, 
  -1703757579/209717319862, 1129209174/19532432543, -51055209/402717790171, 
  -107560953/433645428814, 46887889/308278814478, 16932413/1503258285628, 
  4462749/390033884980, 337535684/198720415263, -3787027945/3062729646648, 
  -319138837/438274439272, -1165433487/361926723416, -732438696/96141168611, 
  -93439126/549898647253, 163417581/606731177420, 171691447/1624146655662, 
  -23041557/2463887020088, 40771215/519255318071, -128675434/5050787248323, 
  298727233/252269145616, -128416491/97032712852, 223018315/6917742915423, 
  -33031741/127801540603, 377143673/198326593127, 7713691011/7489719565, 
  -376120102/36691142027, 97664038/1151201184975, -781175116/143828842629, 
  115410157/1422412629393, -57099446/6092002161491, -327745847/568804562187, 
  19109089/2822120169496, 16500742/1401150486077, -187891877/7319443807338, 
  -21230945/981758866193, 332750880/235880178791, 113662409/877259168140, 
  702205569/2154310960019, -268558953/201529768730, -1657365851/85539488910, 
  177426859/218502166801, -96574013/927089578071, 108305434/786816699661, 
  -133143091/1385402283614, 42606627/1206981082141, -10164741/610771684076, 
  35674031/5147057944320, 60175651/7261635955983, 93910351/1005267084272, 
  -25748264/1668114521405, 16769234/582112121969, -135849476/6962492822709, 
  65489977/3161081169219, -15030712/412296382303, -786611293/324704981525, 
  -697843832/107937524665, -1543799575/1777215065406, 449425482/131448322829, 
  281151315/111719474168, 44600136/1832123496163, -34088301/889232763698, 
  -6490637/834196649958, 215388551/16554338655957, 35944364/10780115710385, 
  59497709/5023781143700, -50144563/6141455028404, -1079357/1195741429527, 
  -10786799/301532013633295, -9388832/3570037790283, -66435469/6267508900024, 
  4222135/217251572526, -104413893/449915197595, 79048929/1568831967079, 
  487110387/139726563598, -3569901139/22950198020, 16000853/29576368460, 
  -292770533/123678130965, -206390395/164113039399, -9443469/1057884410650, 
  56289063/1580129946622}, {-1883092743/281672869355, 776913997/572390860661, 
  166763871/3558857628386, 3554667501/95104276384, 182063003/245908556799, 
  154152403/377180676133, 86613645/928451109209, 1188494576/122595114601, 
  351751615/218565081571, -92212837/473800523122, -129642527/28429486243, 
  -63689415/2468249704246, 24923801/570240661509, 845604791/47186920113, 
  -2553491248/151679324141, -102213018/429989549057, 
  1915857063/13386019983064, 37221988/1247612019049, -20390367/703993438037, 
  362991507/158604101999, -366865985/134156871141, 313776277/1688637550627, 
  966043732/22448723823, 310983331/42427469443, -158570480/239869241047, 
  32169171/1053610605142, 98359421/932265728746, -119303086/2038138369229, 
  612024577/376882935112, -1088774343/880522179863, 48570502/1055790842995, 
  -345390391/236872856467, -2335205701/168186543521, 773717645/246166290954, 
  49608226/624999236777, -380509377/6446407311973, -16990272/8814641371015, 
  -380243776/544437176309, 18511899/5473117516864, 42501659/2803465066138, 
  -176383274/5512234035199, -57106792/1419347511075, 766315477/408920662263, 
  -17715121/328162653995, 200972432/60880124721, 3097414616/3369714745, 
  -429937952/149653902047, 223838337/1615988355073, -467902625/124822876629, 
  36060342/916001372663, -80931848/4325416065933, 13575829/1468797989383, 
  7171842/2586081564815, 58462402/3491213875877, -21498925/1057416137569, 
  -66944417/627356899645, 115832275/815765112088, 149005991/601887107128, 
  273667948/2216221048231, -860275205/194315189194, 240446745/86801484164, 
  238518361/260403300558, -2801891721/26923413056198, -40769420/487175691107, 
  -10560135/1511518083604, 37677673/2560792909274, 8365841/6590846862107, 
  28820249/1466913829166, 30079067/512934238620, -7503937/19295864045128, 
  -106448673/60760117600981, 9184327/4436081195256, -41296633/2061439697075, 
  39069033/813550832155, 234659289/4368777535448, -267937127/42438461421, 
  1133232251/136697838004, -38352525/444187962571, 379197250/177135113197, 
  1161634879/675947524574, -64470964/3205717042869, -4551785/31634488599974, 
  -24682537/3623617216277, 39318806/19171622554119, -14486627/1853771530816, 
  21360393/11817951652208, -2951777/6523879862438, 75906779/20401271009604, 
  -6981313/3590745260282, 18769588/12873522898457, -2570767/910866718429, 
  -108843269/552726539775, 38091875/7723035928922, -153340669/614307899102, 
  -1732359377/11875102954, -453608081/142337192351, 83736833/1853274377639, 
  -230258491/219808899429, -50762739/37260013883, 48409027/1967911125904}, 
 {-4549811417/105808177573, 439933865/174764610828, -1772514519/458806383761, 
  552873017/15598590306, -115600853/559939095872, -1966608297/178350083767, 
  246162057/205180522693, -1792778459/40553822470, 60909545/212364823633, 
  120131823/664408235966, 181002086/544991742005, 37829090/674392971261, 
  871369687/172484257425, -702208213/391530808439, -931561964/60181432571, 
  -1105662616/110026207917, -57430724/1497632915653, 92391822/919886219087, 
  -500657758/1775398204099, 777318516/306081044461, -742970358/235168986529, 
  -725890702/97546354749, -566166014/115071706605, 304571925/43411860076, 
  469519345/77601616349, -125127917/4980237395391, -515792583/475937657888, 
  417184/1280434161661, -42662681/6373209765008, -26991369/1125824234926, 
  -33583370/6794030904453, 104446087/914162148697, -785146981/120230614878, 
  1690253499/246872821538, 255510281/152189965334, -99812653/805755349909, 
  42775564/748753985041, -16049381/942288107823, 28799807/2522616814879, 
  25095629/1686176616713, 32202283/1367179534882, -76670620/2618450078873, 
  35781694/6156813138017, 350215652/89685582453, -49811135/446987986701, 
  -903290795/77082953588, 1495903027/1529466029, -629580373/278754595730, 
  -335818095/85758584312, -34428615/2567633696948, 23920011/1154115723979, 
  2444940/82947876843403, 21008622/1144072314379, -28144238/1599699977115, 
  1071625/2187190402522, -2363375/15177125659867, 10754958/2775686166041, 
  -43250920/1576189133739, -37596890/779484219917, 278820751/176521041732, 
  132807188/66729444937, 1547751955/708277691689, 150419509/256599356673, 
  -80455003/1504220844248, -2349959/14566138337142, 
  -224568972/20458331850709, 7386757/17622027002648, -23823601/2697645898059, 
  -3330161/35527588640533, 6033108/10948750882235, 49686965/5819677067746, 
  6533201/58810776845502, -2135960/12443089048473, -14358110/2825723473389, 
  60976587/866875774238, -56940898/6052905531605, 2094167927/213080315281, 
  1698457499/534506899581, -66168409/818603656486, 171167725/108409706961, 
  1360493280/792128628919, -13886117/14146552935475, -591159/4546130358428, 
  1880829/7965880039873, -4835503/10523765321377, 6267311/11368399139972, 
  3648830/2662232646439, 3588134/12022437961115, -1410969/4970963608160, 
  2748211/11702367883620, -1566909/8640047153288, -3638819/8547636560767, 
  48716210/1271845903989, 24005311/1025394573660, -104768061/271921553642, 
  -486227307/122694175148, -201032999/93144693819, 19019312/591897074635, 
  -607062331/453254095134, -317058175/228627728836}, 
 {233479281/17392573682, -595830764/491750329269, -1946281595/28802964012, 
  -708343309/54850447828, 129064461/136989531679, 123805972/302295635667, 
  -116871679/25662379792788, 377771826/76168362805, 208989051/245145520738, 
  -123978866/584480587829, 169255041/285770672383, -169525969/514995487543, 
  305040501/55378285324, 1017614784/48807166477, 378786240/136355843203, 
  -872145099/40570038161, 50765066/6867962906201, -363131369/203477895034, 
  -39078426/388666306075, -47703003/369426210284, -37006677/504432853496, 
  -2097378353/251875687041, 3267652057/57475870728, -82379775/489707830538, 
  890892139/72461707469, 70386403/495658099380, -127172425/4485723598713, 
  45788275/1751949786749, 50688823/778442097386, 132446353/721054252489, 
  -52241481/1368673690523, -61366057/442101930020, -107199098/260328053327, 
  729822648/195758751701, 415308671/117294711769, 332398549/244823803172, 
  -16254431/781217703099, 48202514/1465568521331, 27293737/5360022940836, 
  35982295/784127014801, -83777151/1938541307659, -6695703/13038765492904, 
  41626105/4117762533344, 192831988/1881606966747, 557036477/51940902380, 
  193755014/228129062113, -622771663/183432002283, 4696036241/4792816679, 
  -547057461/322588662139, -1397376/27863576663047, -31637363/1796392348392, 
  -11770790/6425957813103, -13614579/1209645253111, -2633553/8771267190260, 
  1707573/16993403904164, 32244995/1155008754226, -6674559/2393909315464, 
  -49767293/5655563583942, -102705552/1085433660013, 467358400/545593543043, 
  -174664638/456855482303, 317769299/287197682368, 123699820/79185731063, 
  224256132/410655702365, -3903241/10801790552401, -694104/1562222739881, 
  10700558/21811918849415, -4251415/6337095603793, -27892573/23829152174220, 
  9815547/8997866694940, 23238456/24546827409881, -207043/243232928013, 
  -845941/74943220159981, 2680063/3240589542938, -79529690/1347525449831, 
  60644079/1244579813572, 60089963/584076441956, 367085055/106005554302, 
  517246159/245455899304, -38584125/1402742558857, 717755507/217160772835, 
  -5819722/28121991102667, 5687657/14976860972451, -3210511/23358746996461, 
  1377524/4538553141683, -9046699/24694722268171, 3468847/17781610538766, 
  -5433967/19548626136441, 3247105/14477697542749, -5448193/13867606045115, 
  6797524/9656715718069, 30499478/4706702220717, 5841899/3042009586864, 
  371808571/2621840140674, 499223524/97836097019, -129017187/1563204351907, 
  -383243866/163481891769, -279289711/186743018937, 8828519/527769326881, 
  -344292020/132531402181}, {-1379473589/22077637535, 449781765/137529252623, 
  -1262738407/328722170309, 2469605257/32384533858, 978280560/1644750388267, 
  -472897463/102979119303, 841577265/1347013157719, -1376279460/33865293203, 
  101422173/573654463621, -41343455/3575203689044, -219764312/118370606821, 
  -157194555/513347033947, 260657906/977054591069, 973137491/55475664267, 
  -2823921473/87442268163, -619074405/65387581343, 367393256/3159558641259, 
  128451397/3637520003065, -79296889/240093220436, -104569395/781134242363, 
  265641217/1183720189153, 104834895/264666278852, 3072936655/58810050707, 
  897206761/60121581798, 61706435/13156965034, 34465343/964882440990, 
  140907824/4863805656541, 15244870/1332710239789, 2674685/6671448012312, 
  135040297/891986261155, -17483661/1010712451105, -116722277/1646933472599, 
  47317699/301119571839, -88636145/331349912251, 3215685395/1855067273502, 
  765697931/194394035796, 10022496/13335493495003, 7325661/1601034071017, 
  33166926/12170270343371, -54097417/3604732767420, 70709200/11403954721101, 
  -10098186/5024185639013, -91844671/2332411929662, -14272114/10420537054409, 
  -103141319/551479572649, -1970520188/73439618867, -873228987/127076127793, 
  -316303559/159774381190, 6957136753/7054591291, -18015907/7606737472980, 
  16093327/15458137245366, -33368167/8198479675234, 2165636/10132354588157, 
  17812973/17019372541912, 10540111/5733468543380, 58233536/8523003409569, 
  -7317415/6986713816937, -19445107/1868435272010, 12426062/2052880034171, 
  566701636/215669708057, -171936994/476112383125, -126459433/951159933778, 
  164065111/430780320294, 579879307/278236473392, 5054811/9099526417376, 
  2817503/26101938972728, -2953093/20117358378802, -6109709/22153008743648, 
  -2629551/869247564950, -6571453/20475359366335, -5093129/13914887860042, 
  1364813/38354951500508, -2620715/30683191820952, -9155839/7137952854299, 
  -18271358/2385823374831, -8594997/30623331426062, -259901283/335214381685, 
  -127142800/1189781318107, 123674285/52989664584, 534747038/153376250017, 
  274482648/174622251469, 2206985/24933200471412, 1187302/8225574522761, 
  -13887501/82443926967139, 2352741/16915614691487, -1687207/34206260249859, 
  -117093/280822737282580, -246749/109016737192608, 2189195/11669458273876, 
  5895054/81242767762757, 3124649/24813043261071, 16681945/1654287432488, 
  -24533268/18604726988525, 50742166/15398099121105, 940450726/122609208159, 
  146366893/2313529760008, -40956914/3152895437283, -1292802457/813807083117, 
  -185294491/66406958607, -864700842/714395651749}, 
 {120135479/203790941999, 140483089/436656488310, 72927271/1845853989905, 
  20777671/667750311343, -18471758/2774770412565, 79472599/418737193214, 
  -177399043/281858790815, 966898273/583951429641, 35358367/845151278491, 
  135203303/594978572255, -115810377/646669609366, 64250043/1129238025178, 
  -10972067/5692848746725, 234361894/309312225497, -45775790/688811244999, 
  -33575017/3896676096941, 322695946/99309790039, -15091882/16220514164371, 
  -52435438/550126613519, 72772879/1069311322600, 139681600/59417704119, 
  142148483/408993205666, 113545995/2381709526813, -660078545/3456491967324, 
  -5908653/37000310026576, -57568877/1220693570323, 198285959/129036007818, 
  -398070318/126988027223, 7524769026/4362793785713, -101488046/716154508111, 
  85966571/718303345408, -309428281/99583627980, -256668107/202712750028, 
  -23622741/3228470492362, 82993548/678683647549, 24614541/3150539449390, 
  916271677/897558418991, 151648741/233868056115, -704673712/342663723553, 
  802779469/746081201554, -26223710/9434194188537, 16410955/3001206757044, 
  31343967/382979259497, -18545289/756675294176, -67654888/777683360527, 
  -261082183/230098946671, 37664610/397529717849, 5008552/21246283574435, 
  7025191/736649205182, 15292652735/15234889043, -243758828/438699213971, 
  50518024/1659584852939, -78118124/1381347769391, 100793687/77993359404, 
  -628167731/483659344102, -109767910/2405725951547, 
  -13209503/15344302929293, -39355025/385808338549, 56026643/779196831479, 
  106239605/1472323218728, 40666869/274787367625, -89324533/555598732574, 
  19270775/11925368080388, -8636987/1070169122207, 159942828/269735528051, 
  1056634727/2834663997521, -301555939/258089143119, 175538652/293710665943, 
  -48413233/15601186065975, 15346397/2725224163401, 36223097/876196250125, 
  -163640606/3382220560039, 21917893/2605556831037, 5051171/2516177275760, 
  27089623/1719917508119, -225167119/2034684427418, 41483887/7487490210567, 
  26474351/1411333626874, 21858973/357786037809, -37409978/27743647641603, 
  13401882/9019496018921, -31919899/1810623030320, 603838342/1206227854231, 
  -372297183/376919731204, 133445660/258592770463, -29668153/722352374475, 
  83941639/2639864646787, -32466463/8460058781344, 18966881/3205021841555, 
  -32162587/4875426450964, -6997659/5202438767681, 8892886/5121256251263, 
  -5333145/19799126938907, 10765987/2678229183976, 484309853/974101625860, 
  124844617/2085897152849, 2841165/33603440023642, 40044398/3545009275477, 
  35427199/1313986592919, 8868309/6691854938645}, 
 {150131749/320449887794, 61912325/1427848536133, 75240775/180085890353, 
  101541385/3829377022754, 257130025/1721011097832, -104787595/417031000981, 
  16280933/6686799403341, -170482684/241986671417, 48407515/4472283479032, 
  -86912996/497826093079, 106675728/1017463901453, -51882829/364637520652, 
  186454815/656944671674, -43532139/80819315555, -346301363/824959737160, 
  9108377/10148017841191, 3092459/11175075952535, 291354190/89119452827, 
  -43613151/1253622463750, 1842506239/969603404506, 92248987/839701256040, 
  -68490551/630939355690, -504792584/255050306721, 17202160/3789789809031, 
  2919932/377428775893, 214875670/143342578963, -167355792/111588915677, 
  29689551/378003181961, -351226597/196418818327, 2016983663/1076941104319, 
  -55023045/896032687282, -11662477/2731988856164, 464788433/486459844525, 
  222929761/1347155822259, 10961777/12040497823999, 26075558/3569526198251, 
  143298832/225298745255, -73497892/241559156663, -51181081/139998694170, 
  -76754015/69995151274, 363246733/311928428295, 114128511/1416211731029, 
  15445423/1585747293251, 77012381/468360550413, -967550971/183106460133, 
  182678391/342842922391, -201961665/1395751178618, 119949769/1466479529476, 
  -54330865/13117367949713, -172272801/313799093642, 16780067066/16724655097, 
  -157943437/266226313428, 59122264/49280490763, 32702435/1352897291479, 
  37628245/791985388804, -200650265/136339167867, -111016784/2061697826829, 
  22297452/3237070128911, -55836141/2255011056601, -272285033/513533644453, 
  -93081588/705943276909, -4568023/585717544306, 10847195/9678631934147, 
  23396090/6315669588773, 149290781/404337043239, -97523892/557707057979, 
  -72460897/348231111629, -168731030/277235976047, 106779091/171153848691, 
  246076395/5943712921226, 21007221/8504868911444, 41082609/9414608411252, 
  -48059591/1088750324384, 14217168/6588350241299, -134569012/1249929027381, 
  37603861/1386589761782, 208774716/1867483182205, 48313171/539373290651, 
  -74709449/1634034594634, 38723657/1535212558168, -51473714/9907698895413, 
  171846401/345855272369, -127138245/259468422121, 41689691/1690938596674, 
  -229631973/429343270753, 640444640/1226218565697, -15727443/1077962450407, 
  125204893/3571625214748, -12369941/2952120400690, -18733125/15060545848211, 
  -17867479/2191155593975, 21065093/1519834977782, 9645661/10215861561644, 
  34696573/1326368178109, 429492993/173927424976, -25288825/4332157511856, 
  60492535/3813402645161, 23616163/585072049089, 5417663/10253269235494, 
  -22294643/11847352053422}, {4564495455/147069552314, 
  266432666/507116942557, 228134827/164893706308, 124477407/305290378978, 
  -225809318/836095330747, 45882053/192792333343, -159247151/283856192289, 
  1466054139/87822256859, 308083567/292286046551, 288827887/2572065378016, 
  -62471122/507624932547, 62549521/221987052854, -120050661/451047027803, 
  156935594/321723729701, -583947178/558108147175, -366334387/1890007166753, 
  -67014196/796308696551, -88103907/3111018184921, 2164127501/396149170861, 
  -36943421/1465639760405, -135413740/2296122443529, 173361283/541324924149, 
  448084723/139347828036, 175751942/26946885138031, -64227953/542360749924, 
  -483754252/165993827063, 51236040/685318177343, -247661767/2600932051388, 
  128681299/2715576166004, -563598576/293151758173, 1019779051/450923307722, 
  49315783/541564353961, 396170033/571913822803, -93472429/108193827863, 
  -30683351/1622583567098, 50886433/1541723582229, -5698924427/2911145889696, 
  -95884223/271229526639, 26185094/37260586609, -255655683/671695811459, 
  -334509447/295024476763, 10842688483/8226277149683, 63796092/8228816294455, 
  -31743499/572045099774, 42813004/706585638461, -116187619/452381447920, 
  -4315661/21492409885994, 20973092/2526504264775, 41960587/2655711734773, 
  67111406/2286796700227, -180518590/311832209359, 8474310322/8436056385, 
  -808721878/1504112895837, 16044079/949686000611, -36189271/2229881011685, 
  44264607/879598349971, -219405663/129520528255, 109684290/3706284398197, 
  87612058/709959331969, -1169491283/42538642345, 65578540/251858370099, 
  9179898/2129242706077, 274280323/1005667152003, -23215857/23971891784063, 
  -381163802/335689045527, -121237503/592715282614, 132452624/331232658843, 
  -88736990/418441847003, -263045175/445645370386, 174352170/265844552137, 
  172871761/24108015195528, 24608209/2351089158469, 12862053/2090888876603, 
  -24614707/419830416417, 78816401/4152579031646, 41942738/1415033915029, 
  -125779955/1764184199532, -53068058/457079375127, -4933407/21408912080813, 
  -10821629/3211002764811, -1781115/1514932377269, -444561721/460117339357, 
  31602979/1300977911619, -112133305/3493147122999, 121333977/8080868073472, 
  -59004887/112270072559, 485855563/889427409282, -64190808/4110608712515, 
  35629835/1180879924532, -16389652/3157563994683, -4715369/6754404145627, 
  -105394099/1862127537313, 87911610/152376134048749, 
  -121584212/1373631496435, -246218155/68158893731, 6045628/679479226047, 
  41040254/7028166482195, -236723327/4320682667077, -19383461/57432438546673, 
  -13293363/4514143984280}, {134045858/791315691403, 15548919/281089140862, 
  583240731/1005166273426, 78548722/3240106819323, 97035123/412955897668, 
  -74699089/391094699235, -8154214/1526359068899, -55013233/148611377547, 
  39862397/1859289133162, -13625311/3316918346915, 133420596/652820042087, 
  -123072541/591907939840, 276566151/729832710398, -310961676/926443282615, 
  -308345618/2159488631743, 26092145/803903024279, 18069024/322165621775, 
  346662917/220444136856, -48834394/3066732595191, 607735984/152932543235, 
  -48589479/745838904284, -257738498/1432052354741, -301613201/199647853935, 
  -20005613/2373807206180, 4654992/9927138338849, 149750276/100412275869, 
  -935924785/591796892319, 45497947/1007962084697, -72069041/3315308900356, 
  58139164/1043639569643, -610387319/277699256914, -23840021/288150196152, 
  305513630/394970107641, 75975949/785755910647, -13627922/2181593570007, 
  -21690077/4239213882349, 418475593/430778236458, -502064998/499792596509, 
  -137634698/379518965715, 305271475/375662237452, -154709300/372451815841, 
  -277825125/218438265571, 1399752690/951933320593, 883150752/324809577341, 
  73381271/723270665621, -42475813/572510106851, -99146493/823217734459, 
  85623343/1743620767981, -8877019/11112485293015, -127479637/2428571444511, 
  281110546/249420117957, -260200779/502655644544, 9971166587/9936310554, 
  -948699947/1560065139631, 24837514/1225699510909, -26888607/1789197437378, 
  52660759/913447693286, 31219943/1960054631654, -143661413/1099060585386, 
  -619660162/1333365058919, -49832533/1385671853044, 17696164/4535381311457, 
  7275506/876004041895, 4421770/2190568867519, 125639359/222618662614, 
  -181351390/312405548321, -132464471/644266137635, 217235221/480791289460, 
  -205696131/915816376648, -190012632/288042745535, 192946010/271225216391, 
  33586438/4308217088493, 12427215/1021226442742, -579066950/301558980001, 
  202857493/8539261921232, 2786441000/6909536786031, 299572737/40275438934, 
  95684823/1156081377214, -12087491/3145080810694, 41415596/4167400430229, 
  -12580203/2585189567623, 327439991/664309368179, -46954365/91211213512, 
  9404399/639273280509, -22526533/3410804365999, 78298730/4637941848251, 
  -113025556/206325374105, 1419437749/2495361628189, -71739322/4150770083529, 
  141933156/4318424058443, -20829196/3613766475537, 14880093/1738170040837, 
  -25162965/351383583064, 75948713/2219338814706, 320772442/223399893235, 
  92212705/1350863570237, -369262899/6566165254037, -7558016/834657715923, 
  -6709591/25257674054164, -7857562/5243451710015}, 
 {186410551/353149743551, 222931315/486142177433, -3234041/70230931476651, 
  71006339/944193480854, -32846298/1283359779533, 86582438/303195672325, 
  -340915382/717850424463, 446322083/352713427314, 134092806/1404886712837, 
  126910349/830233713322, -11451793/213339064729, 316763357/1397800095983, 
  -276417446/2470436830891, 236736793/383566743154, -128366979/2814876217912, 
  -39324211/2146177318195, 805567877/515297025361, 43842904/582868885367, 
  -95153963/2077825745422, -69278833/1193227247500, 505070039/104823600066, 
  260357507/740864430921, -198985283/302022459358, -50433579/423730824632, 
  17521408/5773874640411, -97781909/859438514562, 449649227/300003390960, 
  -686151442/431973455195, 35207159/594952933018, 24361737/3127188346930, 
  58285039/1395640538688, -123864349/792021525870, -213544505/351753585818, 
  31197946/1416807990677, 42540436/517232017873, 16448863/4056880872526, 
  -24280768/10344775568095, 217289866/218783850225, -637699229/654854474423, 
  -143676790/372778773099, 106619653/130286571490, -180413031/401598853922, 
  -358645663/242041201158, -546329213/196518237172, -435619235/2076854930123, 
  -280163191/659379668790, 8408633/76833500063, 10270699/8266488147954, 
  -7975930/2149821120249, 440646701/387318626260, 58330713/2708364540158, 
  9106239/590309457844, -65235630/113108030689, 5540531881/5520069783, 
  -184402199/282586431450, 30364315/2561739518627, -93492297/11485532345768, 
  456727099/254520907473, 146389127/37583808757, 247777123/210163841282, 
  -92161209/788565608891, -115893597/1043422490480, 7161620/11584301558547, 
  -49285847/11720319703005, -6897547/2669699572494, 507462288/886343451929, 
  -47443064/85783989735, -247002524/1149502563395, 240047044/543143833339, 
  -228206531/997467135362, -131217175/185685088273, 210127633/270658814776, 
  18577833/2093931088436, 55179974/775237672337, 63192193/2066450708228, 
  -98032387/487301058620, 19125671/522847750943, -39229935/1044378515051, 
  15141804/4780068174817, 37766947/21443943822711, 19462169/22765877629474, 
  -94795651/2494541949547, 248563066/510308360099, -55948474/112510870111, 
  47708454/2920643209205, -38567986/5691855100395, 30049373/2660976408665, 
  -325094329/562150542225, 201650717/331978142863, -22898609/1220613353773, 
  68998176/1908851897023, -3886149/7966776160817, -349743832/146477808695, 
  27322713/5789353578814, -8127652916/982463596415, 1271534637/410414851279, 
  88378085/1166996454768, 27989335/1243611143924, 23201598/1137544246667, 
  13279683/79256770938664}, {-87951880/116540065021, -99630038/189432293695, 
  -40899366/1146109733849, 108725793/748207640548, 104897005/5291628647064, 
  -91414182/580939879831, 109287727/150886235787, -479674022/268164707105, 
  -90358645/1109403473783, -131735611/644631367283, 69740747/452471528798, 
  76455471/1010484832639, 200100193/1781240611397, -1448054023/2369492173127, 
  143658289/4712492296107, 16956307/1517515132707, -382411441/246586411610, 
  -9934966/1420945184813, 79456142/1551026456807, -68128154/1322259294419, 
  -72530613/583650303224, -66587942/297418821571, 164512732/436627152931, 
  147187709/1016142059842, -25365993/6668323289314, 50446538/614371255371, 
  -35153047/770514691988, 1568197853/987432628530, -1291371142/750562271279, 
  66182048/3281347735381, -30263853/2336291098831, 1269668870/195516132763, 
  251532899/226052934851, -24128131/2428248368824, -64622211/720814833457, 
  -8249616/1090163513251, 58291858/11039539293327, 88490579/1470424061158, 
  169125285/164773327654, -233462964/215138900177, -221403547/545784869264, 
  41271705/45203769061, -186895445/368906767816, 29951701/521099568078, 
  -80218296/487087485257, 200534282/417072435237, -10618672/3738170715955, 
  -2808699/7247297056633, -11375167/1872892633492, -242051207/227140078342, 
  147497644/3738370852795, -33775646/2445400326399, 23686189/1322314610727, 
  -245942793/404378730488, 13615877857/13561836454, -221975695/309822983624, 
  64060977/4557015979684, -267016381/149418373814, -188321783/47332406984, 
  -332978549/330399111455, -83893510/769059669231, 62066131/645213528711, 
  -5188453/2962527394437, 4708285/26505642723938, 8446061/1783750098269, 
  22302389/622199568153, 1051454630/1807858068203, -211834104/351013725989, 
  -280721705/1278117540079, 736716117/1590464836984, -126440779/515288727319, 
  -622134489/808670248826, 276118247/318603149875, -73212793/3261326788887, 
  245010566/105226666799, 944297063/125660612672, -188876063/681581061754, 
  -68222364/1518648984913, -75485049/738050357938, -13258244/5359670033967, 
  -116500485/435281345436728, 67641084/2401479669935, 
  -40830129/3086646740356, 152972164/308245498343, -101886800/199892947459, 
  37379177/3460187815926, -11187267/1492055341636, 36282805/2981428989843, 
  -138907494/225597081103, 122497793/186503984977, -479237782/23132081288219, 
  19327886/1073668059315, 72776681/825802211561, 107239381/2200944161603, 
  837864373/158344205830, -9462521/1635322000432, -102644312/3067101500191, 
  -37979427/2519252893013, 8465038/26753402537269, -4554542/11565371899075}, 
 {365546381/164543356456, 38382673/477992224361, -287696071/331723769285, 
  456614785/2200984676087, -73669670/475106225213, 106175201/418429118132, 
  -145124354/4374360462233, 741923587/752031358741, -13850006/835259075701, 
  249571713/1214217603448, -191840384/1493676781295, 81214513/1079698097222, 
  128220542/1131615811407, 319519302/277705128583, 1142216367/5258758611943, 
  -71895593/1539347659620, -61964526/2557004431043, -383066972/230864535261, 
  39384124/2432963557991, 51871363/1552121945942, -82997171/1020818038416, 
  73918693/878273460941, -3316698281/605883111998, 32275421/911235902752, 
  23698319/856560337164, -9744311/521974382561, 57506066/611414399041, 
  -42055568/946441499833, 87826705/51090678528, -364555978/246868236495, 
  37791199/3042205334092, -125725661/867497451814, -249566594/368873416131, 
  33247177/2141401604524, -16462413/5787554596564, 121232505/25004659519502, 
  84627696/1503137995547, 10602432/18895813602619, 25635661/1317975081599, 
  800026223/729855744937, -2842894145/2427407570339, -137923916/298859141955, 
  228337787/287188704684, -9463030/3084904319153, 1435317825/146416395026, 
  146653055/63687831814, 4318512/5242127227697, -77246007/786212830790, 
  -39550250/1920096021619, -29788887/872004964546, -2942677763/2638694213366, 
  45305965/1159308417244, -10965943/904630091671, 47164639/4678733973803, 
  -626308639/958005435839, 6903195267/6874335856, -122990599/204853091640, 
  -147221137/467844189291, 14476157/180250470838, 805769329/169673749295, 
  -288928824/323427220837, -45767401/6153615988994, 135336143/11609545385483, 
  33241827/2704638089962, 11534283/335370793330, 10061432/4677463419683, 
  28807642/5317126337873, 311967133/512204631595, -317831293/583305543362, 
  -139651583/610072435666, 341385429/690975279473, -304101193/1145086880364, 
  -178134685/207689813018, 24846290/1299945143493, -216913176/98985044501, 
  -1730509976/253140756465, -304601955/1120316170822, 
  -55646339/1142143734152, 41591218/484470661065, 59324987/17987682776147, 
  3369965/9918893648048, -72772336/22565840506123, 27662265/919007745008, 
  -44540370/3959852294273, 171401402/342430511597, -141082517/268761647794, 
  23432720/2220132123793, -23284671/2775670914233, 9832979/976912486845, 
  -530490283/798004626874, 97877133/135782150764, 227297071/312750333190, 
  -10949918/533608823565, 3464207966/1112813258509, -12257977981/72760009417, 
  565900963/1602922542560, -53375584/1433238653025, 408040590/1111353460099, 
  -8198701/34324495835011, -27374517/6385520799535}, 
 {-5946793558/133201545709, -550681539/657657099782, -273125477/167873957111, 
  -268258600/308045763617, 78814069/398397508220, -162031744/521575123089, 
  1718943397/2089971248021, -1213430769/53695685261, -353258123/245887606573, 
  -67442653/370320257831, 80065406/694484853937, -41899789/288175994153, 
  169489367/3642041382740, -537606227/548471165437, 340437817/217114806338, 
  69699709/229721861521, -200555493/24263592735422, -14670856/965468385311, 
  -290849904/140133867085, -22285123/3048880778607, 62743364/731592248013, 
  179773041/391464111725, 473952383/144962258110, -115902720/2876599574549, 
  100188275/789575559052, 48933397/2205011060226, -5375609/544009677308, 
  102055377/1312088240216, -21134273/325151331249, 294661987/196869364417, 
  -398475077/174176755013, -70519597/1059220479415, -164601260/596869640701, 
  526998985/754244610637, 156970958/5881035983213, -129496640/2018186108507, 
  -83957232/1511093857427, 48973777/4889291096774, 9703223/1859028693014, 
  22506224/1754786593881, 1034791957/837854887351, -121999073/90659848304, 
  -118053943/463339062857, 15283628/10375066007817, 151885969/189945373440, 
  -399826877/146927527234, -31438358/1726905765583, 48446707/5559312861208, 
  18712900/6673308274747, -3984446/6960703941173, -77733677/2145070877044, 
  -516772561/442320063513, 46985032/1137684356869, -6541354/1063932114769, 
  36874559/3236799518501, -403911361/757508104106, 8921276965/8878878474, 
  397508099/428015420325, 67345561/718520364220, 4354070399/88094856273, 
  84653563/126690157570, 14104614/7901327877595, -412636303/1162204137608, 
  -19692199/1309122983377, -90444071/2415064183283, 4077437/1064494341021, 
  23465547/3016190557019, 15420266/2921733000447, 44982296/82304872561, 
  -179470188/272305175185, -213107062/873639769747, 185052493/344107595918, 
  -77654213/259396088933, -422776021/454334273353, -334141959/358284127273, 
  -294712623/354900799783, 294384227/274515106039, 63301648/534063941919, 
  -1124384/4449379741989, 4625350/20470833584003, 9552836/14405920314077, 
  120350823/21134175439462, -15423655/4441571789139, 57178856/2605498583083, 
  -72789176/6057464326265, 153654849/296735348860, -160663609/293250235946, 
  22140379/1720536335518, -19861391/3619742930663, 12444559/1044939333615, 
  -133638577/182608112214, -433200257/613800360792, 44663662/1840679940903, 
  -193447092/60136588181, 6713695231/38064564448, -2589499630/6482736595473, 
  55417404/1008866578217, -178520879/529113876830, 12435077/12074821633252, 
  -3959298/4879419908537}, {197196446/547238476015, 165653585/154555564723, 
  438720632/1823802156881, -239139355/538835738929, -99212758/803066977077, 
  61052225/267093473356, -145705141/348853163269, 176567333/82847569109, 
  379908679/488252378371, 6799823/9288545995160, 44552120/16975538643767, 
  -388721393/121693411471, -16550771/2659418131089, 384486206/1781398109555, 
  27107849/3307654908821, -25574305/2019612156202, 18002017/301707002420, 
  14817447/4856133325045, 169048326/1612798084619, -128012055/1495146983938, 
  522457690/159657808507, 412279633/1581899451413, 384575997/58177461943, 
  -65393029/301628776057, -298134912/7055973847049, -25858713/392456473390, 
  30114255/2252488472302, 24173088/4636772739583, 24694594/1972791438613, 
  320918531/233735461682, -266393240/131734371359, -550209430/123652954323, 
  -198017992/353451307985, -640001263/1600656782123, 60515278/673424597781, 
  -24570854/3146329356803, -1993345/45590113366317, -31063663/814998179804, 
  -1907414799/1226723194154, 50966997/768894065762, 
  -306084827/13019833788491, 97650716/3381611276473, -51312848/60334246169, 
  -256651741/288689336936, 978320351/777954106939, -954909823/321957153193, 
  87458691/1085155207109, 48035497/2793795785698, 26918470/1545367158859, 
  -126665664/2987332864649, 6528343/2252810508994, 24483842/1918885515909, 
  24649852/3455770090075, 102615305/121109595534, -155872877/172173928089, 
  -86475856/494977336923, 313896623/540665729031, 37790003821/37505905206, 
  708325363/274434853854, -2167376513/376732302203, -898369246/106846752295, 
  -74773790/746321209651, -31382033/14548907667490, 10670316/5167144233637, 
  26598604/4037589182943, -37519281/8994596178092, 56584321/1890454610346, 
  -126268457/6832916821657, 202982507/342585340977, -36803642/51584426607, 
  12613990/673549426927, -25487987/2309482552158, 127906321/8674675514681, 
  -93600019/212537876754, -88131724/48484165551, -643357529/197185755273, 
  610150952/2325631158855, 33082772/854684196445, 12846431/214561537005, 
  9197848/4288483304087, 2893747/12787790740304, 8049652/10559717354063, 
  -14265119/2157118741036, -115360589/319420719627, 3111160/38628043911257, 
  35755471/4051618325314, -26772247/2915488527887, -25991509/2814903238384, 
  37377278/41581427405, -27677639/2188044821396, -45393158/4927176954169, 
  -104333942/127347124333, -373599630/235587053809, 118084109/251463268975, 
  1771907847/11479649285, 221113949/57348887678, 26175871/785155380084, 
  -196603333/426484356124, -12313931/9349844847076, 
  129729956/19040968237781}, {386016151/148640149638, 
  -233410667/1323206857328, 99136376/137323739013, 145763767/460349230809, 
  -178588727/622307272330, -12693555/558237230486, -479677759/57709787285, 
  857990104/40314622569, 283484815/406680081338, 32770314/297825838529, 
  -336304078/19456404573197, 179478424/949834532711, -96378329/558598197775, 
  221180971/560435676552, -1702287617/3176919549899, 97724843/1151279820608, 
  -69796161/916668704452, 36549365/1495933236938, 4605193/11852123681583, 
  59135014/1118457775249, 485584397/152774043948, 590378693/69399357491, 
  -185125060/68702817149, -28592324/327085376881, 12482198/14124627827831, 
  -28313075/3284531381909, -47208777/1013313248042, -275691673/120122322870, 
  81207827/599500391064, 29819782/1989598649141, -3761276/7296941946935, 
  -534490708/125185937153, -1458452927/61821515896, 134593931/356718938379, 
  -271697852/1960487614259, 54963965/1079897692112, -64271376/1705247000539, 
  22876007/2371547394791, 2830270/367748954061, 19076533/1575746033383, 
  610200966/495997323313, -227040286/165461839713, -476656372/929009522459, 
  -511586477/261912259229, -592862939/237270809067, -237142261/329825456126, 
  415520494/6035113326109, 91894709/1022732455972, -6787547/1378536152726, 
  46692917/3214537870877, -19832435/3917381041214, 23974191/927150854918, 
  -41449916/1457005791059, 172384992/192864733343, -567841292/579665439533, 
  38447631/1774245653431, 65919793/2314922063370, 314753821/250922238738, 
  18192891806/17897765573, 1235134259/49074286049, 43408838/2076682129099, 
  -673229906/131135037009, -52768363/466939993670, -52995402/11884301845151, 
  10444316/13956003156091, -41644000/6008263044013, -140592547/306639247579, 
  -16330534/189501957815919, 42612849/2793707127013, -15360454/1145883189343, 
  -29858551/1836735385790, 600168697/494058109895, -29940310/1447154703333, 
  63839135/1570850125197, -353568673/438918081846, -379218722/69998616007, 
  761777059/198746164066, -20389649/371052240935, 347471073/3678049303175, 
  74811048/1096975605527, 19609727/9546240983047, -30703763/2475331746084, 
  25178039/2164324404245, -39734506/2779475996851, 22691557/4244291212019, 
  25763519/4057467734387, 94909211/6186677301692, -29326534/2285138434017, 
  24735341/1156401219945, -30434053/2173639827341, 13597516/765421259449, 
  -195110492/10021645088755, -436873159/253790150474, 
  -479657847/132890137142, 9516343/6712814236413, 348396068/86784607455, 
  523357147/208676830163, 85657926/1147439143697, -161804303/2568998129479, 
  11907403/901316698226}, {-9538427919/18095772962, -1655089292/163022783389, 
  -1427610267/63567654877, -255526126/41397578089, -400074665/196854555358, 
  -295572903/75009245449, 545509704/55009984429, -2687523749/9618182345, 
  -1245619097/67018964642, -213607211/204653538647, -103143300/572040149363, 
  100966447/243419028808, -268107017/7516844251475, -1809364738/200680907267, 
  1584768297/89683115509, 215941957/59843477405, -71625439/559707717909, 
  -66307317/387828391471, -501449986/94519143717, 288850097/1888228211008, 
  -148372856/1042189353203, 1091200985/140276042997, -824758257/15300485344, 
  82226705/3190057055024, 646428541/296978136566, -57176879/326919805542, 
  10603437/2746996370276, 65833533/4216403011100, 18608449/876584809962, 
  361695259/260555862469, -135034750/59916065289, 100368051/437896286621, 
  -1019701078/46515646223, 854593441/73870692349, 92178644/540138653409, 
  -186475325/291171589202, 49458649/1065219590679, -9066395/1106337619571, 
  19523186/370595074037, -60753301/1458730042912, 561984445/389834944286, 
  -314168865/192976927856, 195731691/695786501320, -321943443/300540199615, 
  -483456739/112144490632, 349735963/114334510060, -283960243/1061324343575, 
  -68821475/712995740123, -101669393/400849912114, 17436833/10080472940663, 
  -47309276/3677558193823, -204972832/299848176343, -68925251/5742640057777, 
  180195293/5612847669725, -163167964/5541553571963, 86084191/566148016963, 
  547248871/307122782802, -493915309/1488655736061, 45178813/15127120305, 
  19639969166/16988440469, -385486974/114564881915, 7552339/4070475636767, 
  -212473097/36195437068, 23464401/1407510936182, -43923061/2164076833038, 
  27094731/1592411234200, -113637149/5174124397255, 41963669/5278877158367, 
  -81899405/1117180467168, 32946493/1494017780304, -42672240/2323888843987, 
  45788896/1328981992211, -47880547/1673995601235, 8533424/7018649875713, 
  -281050465/4372185566211, -375249512/101194841465, 1169943509/133329720436, 
  206914447/168087871953, -40172241/2406127349039, 36277751/514681376066, 
  55863635/5931229386143, 19202665/842083246261, 37395730/20925226701779, 
  -8972039/2756771561091, 15600626/8422935143459, 56125903/3637521514981, 
  -59500719/6020019276002, 41085724/145467719214593, 20768357/5745214580727, 
  -11645071/4473355046185, -12294177/949378573057, 63276422/217469360587, 
  -145431414/2991361661783, -285785896/73572894117, 2410316518/14234202631, 
  -154318391/271019050514, 408676898/156401607273, 516879956/361846431955, 
  28362681/2183365293388, -354952061/3112837057104}, 
 {-1009186143/118127071589, -449352935/890823978174, -177564513/103423467484, 
  492176281/101296827022, -453207669/533583381895, 46936442/1570756676765, 
  439233247/1618000946911, -3607883655/130028203511, 864675173/65505190544, 
  351214108/2225913350149, -148296789/384446500705, -3099756423/555006499913, 
  202432304/677288948097, 321875278/290148175377, 250171654/696035173831, 
  183880795/776014173638, -48290370/488808339689, -368041631/3773360005021, 
  -46759203/905365124270, 20719873/1949520279472, 107760767/36734812831, 
  -40393858/777437767737, -2901931471/61318722422, -1711423244/208557600273, 
  235156011/1254583309943, -106300773/3283685915692, -31102056/3809735031893, 
  37667647/545041449542, -83585237/2596012815323, 167410568/131056051471, 
  -234986669/110784083117, -580531016/145869103945, -28531897/300282217698, 
  1246995863/131505426174, 383626337/77281692286, -51242301/1430434052737, 
  9983776/12597503365967, -30065449/1897758454867, -304580908/383110437385, 
  -7454294/11247472579887, 155175085/3220293777379, -53984639/1297672241490, 
  1378334170/6144422698399, 11431577/340259681000, -737565399/826094286218, 
  1029908836/108891848825, 137935071/82796212720, -85072647/399602529505, 
  -36295963/210705556891, -45571690/2599371709979, 29209787/1847664747114, 
  -38563359/1205337351959, 17622522/3839492996683, 61607729/3917315323041, 
  35037427/2224633871250, 83120259/588052215955, -95301919/800556477071, 
  336465365/140414108363, -30347043/2475771207115, 820266898/49330740039, 
  3753434044/3850051551, -89812293/43834000691, -32991116/820098717753, 
  -350819690/114177967199, 43256041/1903817091906, 9454702/4175294939329, 
  -34829383/29624259313357, -10444369/9916111901359, -47205701/837496205957, 
  -18869702/1442833430649, 70116834/27002933378443, -685955/560265530943, 
  -12756809/3318238979350, -26760571/1696482760833, -249620699/1540836588314, 
  -332075443/431570208526, 569048435/145683742228, 76767337/33011443395, 
  375215567/481692566587, -72858214/1710563180695, 36472394/4907172863743, 
  7566732/8692512436247, 10243328/16301531874675, -44927794/2609851151487, 
  8869290/6032871518893, -9390989/5406264817724, 8440674/25238669283163, 
  15421778/16105830245585, 10254652/1265925699731, -14405490/7653339322663, 
  25235548/7919780971067, 101850074/456321153097, 96038611/1948878127939, 
  75354449/288773247750, 5163089336/32809272135, 1087828616/323704969051, 
  -29642161/2758981635622, 139990033/127279259194, 450870736/312060774913, 
  -146163006/1855428240323}, {269623915/170412553226, -248320844/85414536883, 
  276983671/652772363614, 1267803565/285432514182, -58987327/11073512168064, 
  -127305113/393603739416, -1231602455/81424715189, 622424175/101972428816, 
  3035232625/230924917159, -569795045/17502645210384, -1854043/8396660094628, 
  19913355/167427227698, 20594397/400095071875, 539396555/349693625577, 
  -214723813/261725818098, 149735813/283915749181, 43181995/540434091524, 
  -37082089/5964399702728, 65655877/746813819313, -16585885/1583310017437, 
  844403809/264686530622, 633034557/81905248877, 453380019/250174233422, 
  -317429161/39459554175, -1501718144/239368582487, 6461179/4012490624687, 
  -47158281/6165262207391, -468960153/386095961471, 41294759/915876972011, 
  33993186/1273209448987, -11798798/366861567969, -637768257/143808460682, 
  -1064602316/49822927499, -300196953/1053239357498, 157106865/34547309704, 
  1667828031/386241991696, -20539300/2583798035627, 52693057/2331251454846, 
  -93776637/2799753724058, 37968155/2439879571689, 409650557/16301222774082, 
  -155475167/18028008812318, -27270218/1934589090359, 
  -75371481/1846412221964, 114164510/524116179869, 504160451/84766472490, 
  273630286/78659020409, 278201232/237429568571, -113583433/941753312188, 
  37658972/1039725052883, 29549299/16616449149733, -2853563/2832410670680, 
  -5853438/6180824465015, 47799957/1681644722242, -76127006/2882202815865, 
  8726552/3899262334095, -2238850/3701680242519, 68433779/1260239749584, 
  631554371/110308932222, -47827675/2742874412338, -250484155/64283263064, 
  14631360053/14841473388, -154009245/91289504296, -1336723418/426559947193, 
  6598717/8925511207706, 8497013/6365128565751, -40285441/1831142982855, 
  -3911762/118090775464579, 5603767/23293451485520, -20301477/29399229144289, 
  2773174/5194589250947, 16493060/1389636776813, -6175241/10007805450960, 
  -2191351/20267471245666, -126960511/2201771687432, -169979952/481936567213, 
  50666441/528903894872, 246752180/216813309711, 262844055/159253284928, 
  268670453/387207453977, -140583580/3905395735737, 11172401/7282701157041, 
  5253070/13026798052557, -5410372/6965370871295, 8173518/16948878313141, 
  3871791/2810136052844, 2732024/22401054748201, -943478/4611701851877, 
  16135333/28193521082888, -4787548/11730426950599, 5605599/22382191706992, 
  6937946/16131789539477, -28700437/1156323312808, 162382117/1735611912685, 
  171936496/275951703959, 589776855/143323798369, 205737340/94182543787, 
  -21927507/426875112281, 3492225563/2702554908923, 275134165/194902834104}, 
 {-18762786604/13834653955, -560637283/21546934702, -2649297794/46523828847, 
  -861115607/48052090330, -3017896869/622920480835, -600641810/60584474317, 
  789313898/32200873835, -6231000831/8465865008, -674349525/13938468214, 
  -527759494/251297201487, -103770352/726530810987, 127147611/214360216019, 
  -112603460/368541834911, -738563684/31943955257, 3866596402/85351177033, 
  775009799/83332359637, -162377771/483918974443, -50129671/1346522249023, 
  -1435712346/248643804583, 24150339/1016225802971, -731734107/3469530855221, 
  624126823/108651307436, -4936884889/116433389321, -134913281/1078322558029, 
  -1162504487/165821825456, -68435294/506317264275, -4113109/6744847176997, 
  27660068/1060070499489, -42680381/1466768600734, -216348697/3092493186187, 
  -28241571/2175341577863, 479952518/1263526107187, -1120910750/61464070383, 
  539215177/59527182334, 144870833/335589540881, 771771617/113983720183, 
  22751509/268430228005, 9395743/7156344499009, 13939274/2746533836563, 
  -39056883/4947205776665, 303822628/2305557901651, 
  -1213011038/6895549195785, -19318941/1999974520964, 
  -185471750/2737816655951, -122559881/323528530901, 
  -1056664043/1188098006877, 244427870/199017007071, 1109128262/509415667641, 
  478103017/1051445711430, -9588803/20012551749392, -17154419/51004622053518, 
  -58922645/702472285221, -25957002/9783720937073, -8838625/42447799834066, 
  7148133/11294318050469, -23439727/5077214421706, 105477014/666213975689, 
  9934277/6456508734456, 367646460/2216503064531, 3181500261/43817814632, 
  -49126071/487898396632, -221402567/99715486571, 79123382842/80636838153, 
  -89074718/60781886267, -8913511/17956582899575, 6430889/4178123529469, 
  -19518951/7570972881061, 4115747/3085791920449, 38791083/6589974961297, 
  7790477/3214949954814, -8063371/6243185987128, 76483201/30300890304682, 
  -8264697/4370634858850, 6510303/5272383074908, 34365741/4335858812018, 
  -65827344/346225222979, 304096528/525068571791, -43008047/1114492514093, 
  153849903/200555876320, 389753245/275450894606, 133147207/258019580686, 
  6162556/2965354786803, 2609465/30200408476792, 7215961/41429791725967, 
  -2040555/31083566681812, 8865779/5109873286289, -7386436/4915188703567, 
  2371087/73096742875539, -6662553/34972852454830, 1346523/35734906510790, 
  -10908406/7675142174131, -35421601/3154268051672, -9591763/8787588505813, 
  -98632991/341666198482, -657819685/96469443118, 169014335/3918135142409, 
  478599523/192269723858, 559217053/383663992399, -38967526/2542353223199, 
  955315645/369543788612}, {-2388638913/170391256835, 
  -641095421/145122289690, -354914271/146961950947, 1059655772/102552440671, 
  -130931017/263536183642, -263760620/944363052917, -624067439/99852606300, 
  -3361504465/69380907071, 971972374/38242934443, 76623015/390358890373, 
  -78470822/404516039131, -366834021/147274408822, 81663389/2174449986851, 
  286818238/5810857304487, 124914773/226561901708, -72046751/550477677072, 
  169781371/12254335473896, -68396219/841787668833, -85322405/566158663853, 
  -48996739/2899998452611, -21822217/2539579495249, 122433262/1185314559619, 
  -1003757111/17626685016, -1137734389/70206095913, -629178405/115111811851, 
  -22157818/1866101023223, 11974065/1523874642338, -26063324/406116114905, 
  9012191/2904215887857, -933000429/8000067071242, 23967028/992794130601, 
  192268911/1083142542691, 432582991/2660534725439, 892905956/88803282911, 
  805179597/84038328337, 500948681/127572833466, 18507187/5158190071072, 
  30139138/7176841686707, -56696245/1790030195329, 9071239/6335005405399, 
  14670637/12694394372759, -5720678/6594881185139, -10620821/776852572392, 
  27636506/19306941513903, 38772745/130879067573, -234945767/293292339546, 
  -151666019/1208315514500, 166022640/194741699501, 1399763721/502229686435, 
  12548159/4681457330757, -33525111/26923330465256, 6434119/19285880510815, 
  -5491089/7602760519061, 8212660/5176764624863, -870067/12100871255822, 
  -27038637/4959364784965, 5983123/796343680177, -15244872/9239632468663, 
  345923993/47185885601805, -97081265/420331611151, -1296815284/150546320741, 
  -517673171/112058685921, -279856552/170490679937, 4700796502/4751446763, 
  -5931631/15155134394053, -2975375/39064426497258, -3619293/23486317697699, 
  1737538/38775466507515, 20228980/6797320925159, 1852023/11954284907408, 
  -1869911/38985200512125, 4903364/9067486451917, 6345673/41381221335004, 
  1108665/11645139394628, 18370027/3400169364834, 47780328/1204655532739, 
  -34028417/1688194567888, 23388295/5772760973192, -57429675/1021103605943, 
  208157757/375574923695, 314978620/182671761017, -19450376/950215477637971, 
  2486281/71949616836572, 3639088/34838644140459, -1609820/41578341978071, 
  2311923/19107441924134, -1714149/36523681501166, -2319322/31909332679109, 
  2025959/47821409880334, 15167291/191157525911135, -2997173/12024392297090, 
  -28383189/2954845231574, 4519877/71943091174727, -33913174/3333339179757, 
  -1594154795/238652573461, -88124403/540392764424, -33922699/537656005775, 
  293090250/179986720613, 515850384/181461974045, 209043472/174120953295}, 
 {460980409/380803378816, 60736922/799420858031, -113089697/4837020337752, 
  244123303/5671999187251, 106217644/1695033274567, 46086487/1965607627113, 
  -61220943/1195860174862, 152471522/266486153105, 131577847/2876960190350, 
  26437633/3350619250396, 209478222/3102595241875, -86475775/420760778249, 
  21342809/128798881244, 103188713/1031694632836, -46644699/1464821262910, 
  -22938675/1426477461134, 206841822/1646645160547, -76841293/679959149089, 
  52098909/933545429875, -50664912/6315999459683, 94872606/739859598403, 
  -22557137/1269963823333, -264207729/319527437078, -49147368/13026960489205, 
  18988313/7273343279672, 676194048/314844729359, 7904943/3212467922552, 
  -815713461/13000833415534, 45154859/1021218542603, 290091649/220261734645, 
  -235165091/153925198641, -60466465/257643469884, 26565199/2150204809804, 
  93677544/525768890159, 15120975/2094159527096, 19188541/10916632710708, 
  -31219499/869043067969, 297574379/274392779533, -579406761/265795391852, 
  140924879/120205246260, -222998560/2284911328541, 69122148/872564159141, 
  -10899875/1207709495602, -54516127/1472257632102, 142664931/338888512174, 
  64574968/249585886379, 7383464/5040896170509, 12607554/5776825641437, 
  -40665905/14149641479583, 159838638/209795412241, 95745195/199406768924, 
  -2921263990/1930452173613, 1872992870/2397474381951, 
  -11786997/3125778259273, 54440441/7342090040970, 516232614/8746352680783, 
  -104293197/1441188734384, 22369541/1098519818107, 12115119/2545274405585, 
  -354719085/326068526411, -126281357/512437968727, -41967210/9953251381133, 
  15514958/7212749821781, 12624049/8337085693533, 6622162499/6602745354, 
  -124339306/289645866793, 173073351/7172563683737, -46420929/1088609930701, 
  419028687/432082336438, -214732645/224382250839, -32408896/929058478735, 
  -3894487/102004541111808, 10073053/8226270594815, 23134185/1819306805221, 
  -37700303/1245559031532, -27475014/2146954501135, 68342595/1957150295986, 
  74874409/927182727357, 1965967/30555103055156, -763151/66734324618784, 
  2457723/4850004314702, 184662316/391310775849, 149913730/504864456637, 
  -659436385/711824315127, 152654699/323998620637, -15221954/4484816320849, 
  18915729/3247366550992, 47734981/1522132229833, -44102109/1190994810407, 
  19085489/2836732501526, 5834978/8292356969873, 14430923/4285041049329, 
  11216813/7531739032321, 16807877/6279473044141, 621287825/392986247532, 
  -33223253/4896116270840, 23735985/2361212539456, 23771317/1230109583681, 
  9087448/25062069223107, -4165877/9900618706965}, 
 {-71903241/119077419559, -136058715/4546282176389, 14015792/880633012193, 
  23550973/2313590099805, 26227801/6382266040098, 58782779/819745836610, 
  36046087/1522720478207, -23037339/4096321610863, -27551749/1012820288419, 
  83491051/1238403548535, -52333358/494014645339, 8098187/5131303158622, 
  -163467271/1521955088356, 229721117/665527388511, -6735873/2298562698109, 
  33808339/5885292141717, -72398031/682553771579, 115647557/1828229528815, 
  -79128581/969188936503, 63330017/427368491231, -386219628/7600487511397, 
  93794184/379742378689, -143527297/1378643147169, 6780157/832157180842, 
  5967560/3097491931133, 53025395/25083756819456, 279390670/130435445073, 
  -54841617/2667491431877, 510004275/437886126154, 34469027/517714970628, 
  -35454371/3225780139291, 177529111/1020206957182, -160898117/432433139168, 
  33771566/1884057786811, 18307115/1387217753321, 5607530/4628506622553, 
  1079279855/1010987502487, -425150857/401136357502, 44721044/826835380425, 
  -306041145/252056029784, 275319232/222402406131, -36129985/912224850254, 
  209769218/2228225395847, -321171531/164157066835, -319526083/1625058557611, 
  -114986769/213016879292, 116902527/1184054321428, 5909272/2222819720163, 
  -10429437/18850991102699, 127243063/268173260181, -94501474/419478668283, 
  -197928181/732897622097, -254608089/319827538288, 166518313/201145978477, 
  37424829/673008010465, 20102454/5496805963957, 25613141/3493003780406, 
  -26148623/2047044765369, -155876477/3569166160938, 644248441/713069446177, 
  -37965079/1560310547687, -16114123/2136449662044, -13434116/2033099088177, 
  2613423/8952476607508, -553378177/1301202052075, 5684913761/5670379391, 
  -122638967/269598675659, 1098719318/1201905112987, 30143470/1612759437939, 
  34961303/1030027371365, -92946643/87739546484, -59544757/1622847021368, 
  22004166/10520811084131, -1152739253/17808833704929, 
  6677634/16349343028819, -158559516/2077072687987, 118405810/392380650549, 
  -58441025/1118140910224, 39304382/1173643469611, -37658398/7060419197373, 
  2840795/5943072688857, 102369398/347301942515, -68964233/492783744360, 
  -173546413/1054248808509, -125575594/261407947091, 326966709/669000710537, 
  74392875/2315054250724, 10215716/4035096777951, 16258865/6049659672463, 
  -44127782/1353327736553, 100179779/13067777502838, 5301425/5145416807841, 
  28097456/1808324572253, -16235929/317955451780, 597988474/1747990254797, 
  33316941/1926658500719, 60241661/910736062361, 102451893/33596922783503, 
  -412918/5426589460785, 20611817/36017777531246}, 
 {317228868/292965912355, 30001878/1057781436755, 16048221/1045556413453, 
  -12568873/2679624804214, -36894387/12532214405173, 4215551/215224575514, 
  95800589/317301370133, -89594211/801580117606, 27367565/941575692056, 
  -159467432/910214805539, 9053613/5965722174130, 22890903/6856930992190, 
  -9188317/3667050387870, 3207206/884044350463, 57526197/6148927375091, 
  -95327341/8808681846790, 80834659/1907148450763, -96000703/1321763915001, 
  62169917/384754780993, -95438044/751158551305, 29515737/166962216976, 
  -986073125/3209824725731, 17626357/137453793487, 39572677/1773021515885, 
  -12136945/3205427100713, -76471248/1321097097863, -32358179/1678751124317, 
  649406246/191418870667, -16688758/1914602814651, -51632861/1376431437667, 
  237703057/4719096504378, 3072359/54785499233, 373082461/288250190859, 
  -22567103/738812257835, 10356641/25453389713553, -29275694/5295809022251, 
  -355387523/171176394805, 170726297/3266676535295, -76392428/1119429704787, 
  334535995/10061357303773, -656666061/526115172368, 247383483/179600043479, 
  -193535036/4596207834367, -13418597/3149240433695, 64036997/797005778890, 
  -102007174/2232449329731, -10049831/2716636849108, -20694154/7185061593493, 
  4842715/6559809065854, -271838492/186277743935, -179249953/681463523694, 
  237958993/459351101635, -146911535/531020294904, -264775433/337447178886, 
  138357223/156279221518, 15270029/1689520146938, 28126572/1924724323009, 
  52779416/586853363801, -325790053/114930809525, -814217040/711554721623, 
  31308385/2525767240872, 128804162/1056069846925, 244086929/22476177213904, 
  10152886/17519348811585, 42612509/1816722729017, -154343864/345797745853, 
  154999557848/154462505777, -382157591/937069936551, 24063061/1771330396254, 
  -68464692/5321267326207, 18648944/497450452635, -399705099/346820961392, 
  -375572695/9071191412593, 33740560/4437949009341, -28369423/1670174984150, 
  -71588741/937290014790, -224946415/816721964272, -4203361/5407219602141, 
  -10058661/3392644609247, -27502119/6626335713878, -769409/77698956248609, 
  -253055739/279383779306, -156586694/965709644451, 147291830/467491544419, 
  -75085817/451452522420, -228488039/494721328554, 556266918/1099150004489, 
  16756942/3374221415427, 21417649/2260164350485, 8612786/2603657021033, 
  -55296827/1540287263454, -6202808/12066474129455, -133687051/1690912676916, 
  24172427/2851356525413, -107357249/274240315967, 62352203/581108662994, 
  -61160537/1347553508982, -8624720/6472462964541, -28919322/3502410621835, 
  -2978917/4368759004774}, {-217951827/342122289467, -36561079/1455991388839, 
  55036635/3524083266043, 80287579/6378280773121, 62491419/8563830998924, 
  107535489/809893307084, 83684023/8917551099370, 134786871/2830420620850, 
  -67468701/2506554487577, 129742123/1197155015535, -36739126/508931737191, 
  -20116748/8580392589163, -105344977/1302424518643, 60368844/238515775783, 
  42001105/665567550079, 22572046/5254899137781, -39835481/6386820394417, 
  119770117/958236763911, -88689784/779334687271, 332257986/1888706985655, 
  -78261269/1317066055911, 327325899/1547830055690, -28688153/530872643642, 
  -7051333/2895076441629, 9290539/10620533603917, 13716508/368413080021, 
  325832779/315671014542, -22230497/3252982506289, 119157137/48389975915, 
  -45323767/1291952034366, -67599569/1692889910157, 69483749/711467476245, 
  -163710290/365811717563, -30071831/4186002980983, -2369054/1044128035979, 
  5241101/2198457907980, 275473337/259877641203, -180429335/161883487323, 
  329051441/10475303052313, -25623070/1790156675097, 48755133/1173805581398, 
  -113587752/82213557979, 227549114/146037480249, 40729881/1477120348310, 
  563503813/6039492963818, -1339508741/1950015260161, 
  187304327/2474357391892, 5025251/1313639480823, 12989458/9642241102369, 
  288399346/397791686037, -360215428/482062050559, -769492298/2883839289597, 
  170343969/288475373377, -388773751/1313005045653, -377459103/423048379276, 
  269663041/273260360209, 26632961/2766037440796, -19930855/369571409813, 
  -222316689/429620393621326, 70490234/175232614561, 
  224546107/20819101723567, 3052553/17114400067011, 
  -146174465/26787889092222, -12977966/79292647333283, 
  -44981989/1117302464786, 396131319/454707822014, -121920019/307801576774, 
  16159523788/16116322689, -159468329/349056472610, 29188073/1940251893062, 
  -59635688/5098378696309, 33979677/841374051152, -312654556/242657690175, 
  24073909/1301786161023, 68600529/617929747105, -818627740/152118861371, 
  86963561/281122504774, -15056671/8372417286426, 25817903/450902396552, 
  -24255811/5292955401678, -9088386/216191490033967, 204218545/453680985033, 
  -558708964/1208303022305, -149758513/921208151912, 645096989/1813253460899, 
  -72100521/411935804435, -264361423/519403854208, 79802296/147853959997, 
  130602645/22795056921704, 14858542/1501985594161, 3112480/836241006233, 
  -66239603/1485228383007, 16862711/1728931259681, -33598792/1653659838489, 
  173471981/97112489624, -74506572/671591122217, 39700691/23850996664396, 
  -10175129/2803394485321, -2149995/43918083328033, 9430025/11858417659087}, 
 {-1103160990/325553104711, -40904077/1110872528882, -82493029/1444112446132, 
  -106719276/382780705733, 210541220/1445633988913, -58001951/2960351548948, 
  87297493/2023881111893, -389981446/237962847795, -57406945/1855337506038, 
  -18830459/2301208476172, 104622873/784201593541, -308893778/1757005069457, 
  38728121/301488780658, -122491763/866613257932, 650843029/4843761027385, 
  27055527/1523226959864, 32938307/391884502519, -34104517/1337735771970, 
  95146718/842627015205, -39572423/700986640414, 89781001/671991050093, 
  116043611/1742246563243, 139163639/30943842540, -84119917/2655562574496, 
  -35836008/1963988181641, 274258306/264864090655, 22687837/438636729389, 
  -23472944/756887032701, -77757347/2005692078325, 280320328/115187989061, 
  -81144224/1777896920837, -43648117/442923326430, -58798152/1050395822947, 
  59236193/414924409330, 30752116/2341965815087, -12609953/3051147560685, 
  -61130037/759809544725, 348105231/328845334738, -167655953/151583710197, 
  62212252/1559593037987, -34576551/1971077361475, 95830745/2847391307046, 
  -292479831/208168167037, -81852386/1528271101935, 219966909/217720673272, 
  -532491045/270383131453, 7696509/9972768516776, 8982855/1401136509631, 
  61110338/4305620085855, -18396857/5087870022907, 234260495/318397672592, 
  -219117342/307154259895, -226126704/801999576371, 151795621/259491426776, 
  -119140499/381971097259, -249164893/293826675787, 38084270/39765264607, 
  165780031/99813188556, 111673601/1269330471165, -326012794/91491234851, 
  249726573/450437741576, -13698379/11009364267302, -100494351/4344370882358, 
  -16348684/1565793651449, 169285935/192487106176, 41384332/2418836380685, 
  27237909/2149181754166, -300916813/685728308352, 8548364728/8525059897, 
  -153959163/320770901368, 84311206/4760552676861, -37806464/2256627592431, 
  48545234/1139669642037, 24707509/1482100767145, -1116380240/6585639088413, 
  -96139758/153939214015, 85316123/339604746049, -15593943/2026335559433, 
  16677654/3400702460233, -24582035/19758397189796, 4921839/6271919133227, 
  -27251768/8621426996499, 96159591/211046170457, -198937775/453202117168, 
  -188065713/1119359199631, 469058795/1383426563839, -55600311/316621405420, 
  -214767761/400922615101, 141450071/244736913791, 16467293/3748569314205, 
  18505707/1339932217409, -216072307/167838947586, 16193279/919262949086, 
  215693090/441853028517, 768091627/6432888046, -17739287/90452871375, 
  -18562030/3019284380229, -199533734/726530803549, 5415317/17428575163108, 
  19091052/5082784606967}, {-281708831/368003750193, 
  -152362961/2206878255028, -13619385/170289904259, -38296834/1260231223599, 
  -57988709/446448457004, -56364430/3205431423307, 60265859/1437578760094, 
  -239361199/637502786328, -126421316/2874306045799, -12685373/4767097377196, 
  -67647551/1111264658841, 111134419/458522415669, -129240450/1337651487373, 
  -81304377/3413412825131, 346592705/17314025924252, 8728154/847950874075, 
  -652471933/5596799357379, 132095414/1445845516699, 
  550427477/26847688232758, 77918027/1110077159637, -268647387/3561786653563, 
  -23736954/2590978028801, 265931523/328401808549, 15445371/2100993595012, 
  -8522765/7621202102601, -404149537/396997711548, -15736672/2056515510703, 
  52480309/1489559051675, -46049436/1467369878975, -53232237/979803867562, 
  316404753/98948719753, 67375483/398995645514, 9523685/1130912681226, 
  -31004409/344529101189, -36513901/4990738894544, -12108877/6146531079237, 
  42377061/712122304787, -32297587/1085349576777, 392721889/357830639997, 
  -268494553/231651156005, 6073771/230471032159, -170685986/10203019151551, 
  73801494/2192256311051, -93578505/1762322477704, -638537963/4032118696978, 
  35425268/2859252508597, -33546519/7794472881055, -44861221/7914738014720, 
  5377072/3764172115695, 18812377/3022265951678, 26100451/563508689296, 
  154758194/205811269671, -200288841/254956203772, -108356941/377195845454, 
  279957323/448628001575, -95858069/283637400650, -194471861/177496183604, 
  -444967663/234528792917, -16982218/231530892943, 141069343/138731740103, 
  39144331/320771670808, 39796185/11745821478154, -84106418/9310372294555, 
  -5825431/11297636201186, -345069209/419130247320, 34640905/1175273486384, 
  -10676311/937593677832, 15812905/1153567694112, -424525439/932368304226, 
  66297312467/66102876786, -123978941/240516291839, 7385905/456560081852, 
  -67632643/4278178353087, 272901731/211450399922, 398409262/163856763549, 
  63902613/380392351444, -439937513/6332577483418, -507063479/4685549820031, 
  -13815733/4123462894853, 17620140/15537397267393, -2720408/10879224795419, 
  26545441/5148068967104, 27383989/953279062107, 398882767/867225863100, 
  -135723151/286581014825, -81960710/484657655671, 119488040/335719388421, 
  -207059915/1114166816571, -125476637/219670552615, 
  1117867997/1794949987278, 46252022/7178899113243, 119244983/2276603543659, 
  88265301/5747423937935, -42073822/378446890097, 212639247/221072463322, 
  -222993052/4635888170485, 43828425/13341208266959, 22526990/7940390945363, 
  -917267/4263430157819, 7279025/35575627552766}, 
 {138567514/354294401989, -41401541/1029176197529, -41851973/3079186894873, 
  -49590634/1133449203149, 13452333/3867531223621, -113583323/773915119002, 
  14065585/6501327087828, -23015719/377328221848, 23533541/2494375440297, 
  -178492871/3180558959599, 29973947/296680243836, 27072824/2170256490437, 
  75735799/468444964331, -144919778/527611684219, 10169457/2975602916029, 
  -8830979/4120662837897, 57651550/498995948079, -127533667/2162108148657, 
  83555701/2954824149282, 34296043/1301270816308, 56033699/692835156504, 
  -118107050/618692680339, -73658887/1072632903041, -14383177/1783707046385, 
  19202863/18955845032989, -122519595/5953306429208, -107109802/100739151631, 
  -36068971/6916929051192, 19334503/1070542882915, -123868479/4785424568689, 
  -76513061/1778000332813, -72970880/795722340659, 9558169/5948901193064, 
  -14337332/1806757001719, -19445223/1432798766780, 6365821/13796114365797, 
  -31055942/3897496271541, 96160938/1480941611941, -14904919/503284256932, 
  364243432/318495006133, -131120564/104595852713, 35398313/1268790968227, 
  -42652540/1964539304179, 499152149/124075792182, 462700260/1674287521963, 
  255493221/4895423328734, -55603793/891753559021, 
  -500324113/108779771631200, 17458845/11461256738507, 
  131619204/3080324548267, 15027842/5816055993175, 29246551/3804480407892, 
  152566330/192599664701, -374851389/451807369459, -84725945/274106129369, 
  181184473/265647656945, -289968361/764754502107, 59167376/1270595778739, 
  -52004115/625261972841, -288800143/364780936011, -22192451/979575908193, 
  -6971279/2846350685337, 11878787/2638503479810, 1993269/13353504214753, 
  -26195748/933534106015, -183826861/213711259829, 60226505/1941317122471, 
  -20545082/2061487328265, 38416511/2445414900660, -29256344/60699460855, 
  6935695679/6913923651, -153160507/272265562564, 35854087/2020604794430, 
  -176800987/137583175640, -463230782/187446705377, -94476065/721327026203, 
  -147712069/520754756550, 46640873/609680443280, 10770855/5543497797469, 
  1708155/34557074869519, -3767309/10360551744120, 35521817/1344317215950, 
  61080131/28163917692844, 2750813/637123305837, 369286196/774437544497, 
  -181995174/371930238307, -95421291/540663206660, 122135940/325501213979, 
  -358779391/1806499752468, -103535507/167399386394, 163427160/237731930123, 
  -11645897/480611084927, 229885673/143858763804, 506434144/137419524685, 
  -579776901/138100112723, -50802940/1869032823021, -79808147/974332793439, 
  16894395/2361996344507, 11115027/14807243277952, -5003585/10744798288897}, 
 {-91709492/122283742313, 70531510/1126575825601, 14448304/1630012488033, 
  -12921793/5365836673959, 808490/1155304979421, 29228227/2357139687878, 
  -133385159/360065195437, 75539625/297100093504, -22957167/9084802789825, 
  111586073/734997290021, 274710129/19249021305014, -32383943/3560712693793, 
  -4846955/1142917949662, -15703277/540999731913, 28405263/22593278320877, 
  17727871/2554530600396, -59649743/1078234104351, 63535999/1152451828171, 
  -56336877/737917549625, 36998531/1251264872283, 97602303/2016282154498, 
  841199069/2852938281671, 131157401/9058391935225, -142539741/5117270341406, 
  3702235/9024868819332, 10497117/4061299092383, -47569127/2599348429994, 
  -271719887/238658974408, -15080672/2838973372371, 227225399/6561352712764, 
  -53189537/1241095713523, 71322568/686879858557, -136157526/265089354649, 
  93838493/4988016425319, -13511933/15543816503675, 6785483/3642957000698, 
  19427821/1462823450670, -24091859/3541376061746, 66394741/1254506776939, 
  -80279143/2459762752869, 447292536/361255515113, -127048573/91926977170, 
  100540451/2856295521704, -49540922/766442637709, -84857758/493335089593, 
  -37072697/654102230016, -3359013/4505400257132, 64911155/17080341265838, 
  -1406671/10336399838062, -62369143/1357215497645, 12437909/2965045350995, 
  49605319/4810690471691, 37767739/4734389283453, 305579549/364819392451, 
  -309764594/347828042623, -158175689/469498614145, 213515663/277953863457, 
  -103614344/4108789786039, 1627617920/284977372961, 233895897/171337777168, 
  5273482/537213239253, -103389253/2066255816906, -57359539/7094106647940, 
  -15152773/9798107041163, -2130805/75498845099556, -5742346/209742746657, 
  -813593707/928310472571, 44595098/1410297401693, -33641459/2463417369600, 
  18072836/1300156142767, -74091422/143324564153, 10029151969/9994900201, 
  -144248829/232242191440, -117409747/266345134066, 79571731/1510893323783, 
  -118101329/792866141964, 123255563/486476424271, 5814892/34463693893167, 
  -1910262/2904384520321, 7046059/6284901880121, 3591384/162685599439685, 
  -14590264/499012581101, 3652510/1675123690493, 36499979/4797918527707, 
  5976907/1279183379355, 308690317/626080624912, -60720327/119428170403, 
  -145807670/783251129901, 167963443/420280647210, -105398674/492975916123, 
  -345144376/505761640785, 47220574/1808110507083, -121025465/76225139561, 
  -434615259/116106086059, 317999684/89070341421, -246039205/2255292899241, 
  68739061/1087302200450, -12441279/2479803095975, -1200392/3954502457507, 
  4350067/7581636843508}, {216824821/358927249750, -14001395/9828505862254, 
  563471587/4845251201135, 46329755/16734693015567, 7941953/493984962470, 
  -83871888/734778460739, 18449735/11741640175497, -97603435/515689728014, 
  40269541/1335679784863, -152961505/1819893816536, 37410686/693026978827, 
  8728159/9331674955156, 18588233/14837809681236, -179811379/338564734844, 
  -48389653/811514587609, 12592236/6418552235119, -27145639/3070693283200, 
  -74191851/1152943622123, 74734324/1196649973119, -24078854/334734438261, 
  42048535/1258350874087, -40779466/3622863592277, 333194020/1380659929703, 
  -6556955/11118173525438, -25648291/3867898734587, 1822597/74951349662253, 
  -27117868/1715943797609, -71984181/3829788760048, 
  -2954956479/2419184931539, -18956567/1164397076706, 81488423/1613783523147, 
  84859644/1211883014597, 176398186/208347027575, -43288713/2825082172985, 
  -22536091/24322665027594, -13450946/2594842037593, -16592816/1337671328781, 
  -13751511/15827483886473, -32470957/3923710455038, 36062805/643837841716, 
  -105014173/2865479337682, 1649603499/1204824969302, 
  -678911273/429412636600, -66772977/1332731162197, 183025405/1114440447261, 
  151686992/307598808259, 7100911/6854582071185, 5037105/111155175672241, 
  12572649/42803278013252, 11949747/1663296465601, -100814623/2642119747171, 
  87873901/16125443146200, 20887630/1865467860893, 23353973/2713212104417, 
  899254939/996837659604, -107570839/109945268681, -115713731/300931724126, 
  45252317/1493681365483, -82525214/943494927017, -2675235756/2625245300231, 
  30550656/1102244974435, 26196036/11198766042619, 18808290/3453111867581, 
  -4839957/12273415000012, 8779973/10787068201223, 20662256/14724027001307, 
  -33125963/1170037744496, -285474359/314695939121, 36558552/1170932145787, 
  -26283529/2151801500184, 28176445/1921660705066, -229110205/410217588697, 
  9329890299/9294433825, 79808407/89180990228, -50360664/2257599352601, 
  872624723/79616230804, -354728195/871341441539, -47626945/13455310244279, 
  -18502727/349549821314, -4115233/3584152834722, -9669907/11085248610511, 
  20501557/4197677557161, -21545510/894659506507, 59150239/23611612819650, 
  708252423/92598609646156, 26746045/5767016319828, 142312484/277808947411, 
  -140547409/262293094375, -137192975/694638816071, 154398487/357805214043, 
  -97627513/413946412112, -246573703/348727484039, -175688693/319865591604, 
  86304228/1108320090727, 459325222/134279205699, 124479220/1392872800273, 
  -25801779/8970440496593, -32018007/2641901139889, -5497923/19392350403257, 
  6748055/37051692422841}, {160889397/628986353776, 33861337/3800221138835, 
  -746103898/1631928490007, -99193303/493222327219, -104863241/591905476588, 
  114557608/872462527037, -4701070/1780551195389, 29921536/913798575717, 
  -32160645/1388657930723, -32068447/2168794778853, -107363527/1045864978557, 
  44507463/394705163716, -53780094/327579916879, -15812469/2076823502134, 
  58013221/394817723994, -40287803/1054141770361, -22674053/20989082592331, 
  -40374376/1482121626483, -36319298/1535015538889, -605371981/318911792536, 
  -98997214/23451467385585, 31502905/301058560314, -76560055/389515788286, 
  12804727/4718537252736, 14080941/1876230561161, -32425909/1570544942177, 
  21261283/3703221612061, -90255262/7863777404519, 114870619/1463175650277, 
  -96949853/2265315619850, 434683884/202354059473, 99935197/920159070400, 
  -215048969/1183609056486, -40614523/286327246067, 
  -129607827/37448992315844, 25349139/4406774891927, 25489691/3102191555755, 
  -39574328/818786777477, 14047057/1662265941853, 18178535/1929013260178, 
  11294494/750914358931, 587464245/462937462636, -867076963/597758283723, 
  -191393993/69899184133, -292335041/1517837879494, 
  -1595298673/2024902959504, 49709677/2432400046561, -12259453/5540339614359, 
  13146918/4471969586369, 5744525/5027387442553, 35475543/28536666225961, 
  -39147283/1130945847299, -562425410/477626756471, 58372376/1268370847855, 
  -14304859/918559795296, 100768273/6934775983596, -386268653/484918947955, 
  -209702903/347736769858, 75987048/663607726307, 42702300/1479190135253, 
  29391767/387794470300, 4164805/15246206681353, -3007629/1268830550134, 
  -7991141/48975774122759, 31157011/5531026773310, -26697449/922377245835, 
  9384995/2708662949431, 55378727/6382055841911, 45842657/5629356772398, 
  100990924/151960400963, -287452587/406185604625, -147321809/557671612489, 
  129257637/216725354180, 12221771533/12152602279, 383667111/237575934221, 
  -331526088/2236439791463, -355735384/23462404739, -101316045/1107554010703, 
  -24840733/5054002990065, 45884621/1487347133183, -2237964/21669984194081, 
  -109813681/23442914547942, -12242503/13296259804985, 
  -17215949/4510015552484, 29703932/1195615852229, -23935584/1642038305231, 
  355839461/658519396747, -179750344/310850010621, 558753778/40870106602621, 
  -16234488/1742490169289, 26596189/1812872496062, -206952119/599622618317, 
  -264769751/227975477873, -600596405/489721848947, -1520772739/371612440134, 
  100659569/2419527023633, 26719534/622537982063, 24004645/1789580809292, 
  3916752/15885907757263, -3182136/66409150166213}, 
 {-417326759/266673739543, -384420085/574308556168, 316738329/449787400156, 
  259574245/278275938117, -250690269/8371870857242, -73481212/313137561801, 
  643157357/1727435901037, -312954429/253897438205, -73881145/796109071213, 
  -11428654/1676540274121, -43651663/889348279785, -40183718/1457401194001, 
  -1242474962/314283114829, -674326537/663872912839, 51632949/707708945276, 
  142751351/725694283898, -43921497/920819613551, 16318217/449249839896, 
  -10739491/408936834798, 522957284/4371800606795, -97320032/1008274513825, 
  60768303/972701286683, 286264987/239132863847, -6159171/2786834027314, 
  -33069853/2308287879530, 826219259/119627250891697, 
  -122209897/1919045046154, 5962067/323521631790, -24365179/1936069028275, 
  -35589006/295750752347, 651227767/311761835536, 282574587/63707548171, 
  460305635/639054485833, -119937460/3016762251723, -71933713/450383766981, 
  -13019797/1519395059969, 23014517/14769254821143, -5153622/5746139429353, 
  -42615466/941123697519, -2267925271/1380917371511, 82100656/1115803358853, 
  -136377678/11344717081301, 104246737/999485832581, -358469233/137977041196, 
  -787100493/109414416808, -178950989/361299626610, -40528774/254870722169, 
  77304931/870968011326, 43909846/4450715003495, 15845047/3144403752865, 
  -55540435/1593166691679, 23379098/3711855526971, 16554353/2021728203906, 
  12015664/1081174892645, 289797909/319193329268, -274625314/293271871847, 
  -217177437/483979363769, -338825070/242175396229, -134677101/105567103874, 
  -302664318/352792247611, 202124886/461975204863, 81939382/1000637713031, 
  -19033213/2225544000172, -11210248/2153947866573, -21646311/2872120467112, 
  2123216/20682705177701, -14694481/3377206944842, 76882999/2625836008602, 
  -56289980/1209367109741, 97480287/138515591351, -247314042/323301625621, 
  33972448/1915022007849, -14918427/1785292453457, 177277673/195300325227, 
  5554897950/5498794873, 631198326/132745135499, 191894219/628021288299, 
  -445987992/84277534207, -62374659/583436506685, -33243889/8757250615700, 
  14645912/92602586017905, -3749443/43599073946721, -14236263/2925585789956, 
  -25562895/3511710626044, -100009703/275823794108, -10944566/4602580954489, 
  113068952/9152947237035, -25803097/2449006810980, -30200415/3656669970778, 
  189713046/195634574549, -21920933/1913233349700, 572620220/5306872560753, 
  -281234840/505467587171, -507622005/207930377564, 1309750767/23334922349, 
  -134932355/554759150202, 62705413/1306939425974, -60650689/601300687335, 
  33751112/31355248345811, 11773378/33962724198395}, 
 {-122125279/963390704861, -109467792/251249631949, 172314206/796900513317, 
  96043572/361434960899, 118023575/475344126511, -137395584/582402796673, 
  82496461/535143494188, -696868181/51164079943, 139979681/615973407244, 
  -61856628/559717372945, -73215134/2269648093527, -31852257/1951114999723, 
  55862150/370330277873, -1433945056/87159556583, 132639610/289920084631, 
  243414921/735916274792, -40504831/1589789267006, -20589572/665058427051, 
  23313602/1149396542661, 97929959/1605646158119, -60584347/878385914164, 
  -337096675/1447877212041, 847900788/145863775025, 35309991/753617318212, 
  -367965911/1918761187517, 34664304/3305090682127, -28507348/2008027444063, 
  -69029783/2600990522210, -562627242/225779050163, -89504759/372240518435, 
  13912648/21293179096737, 616669889/140918044896, 1297738475/56079899851, 
  -204877487/964014339648, -68087536/681957313757, -70362372/379163890127, 
  -4813054/678791002059, -53194617/808388213426, 18709452/3175959125905, 
  10163637/4345479378863, -2837693/17601943167308, 245055334/177494675521, 
  -248048025/194178114083, 49823007/684262507267, -1241390687/194644360742, 
  495550775/25622981659, 30139429/4266196695932, -393791245/16176749762206, 
  1735526/14449132740803, -88086337/7489352991989, 7876869/2700128086373, 
  13572722/4153771221911, 83900907/1816981713716, -424415893/17474691245216, 
  237353455/243841259313, -309887095/319331083287, -39043843/294157500607, 
  -202188211/242364688084, -1820394149/638695431688, -887545612/53985358891, 
  222040257/321642072116, 118372051/711418990392, 83237801/1221381026948, 
  -24716995/1947341755349, -38358247/36236521009767, -53417801/8380779228189, 
  -20694007/3183972804344, -140162716/297274940835, -34107239/598739099553, 
  56263457/3483293175083, -17566524/1304303007245, -33899531/2033828129866, 
  664598401/487267948830, -44442753/1605628422679, 294562408/186480592395, 
  11552074099/11204912194, -1841854076/275681419615, 34650253/1451262402720, 
  -5995022343/1641010177631, -36664011/1001371437808, 
  -82392329/4138850702443, -13733170/7329142206059, -29258911/1925648700345, 
  99507906/9295177623929, -3237462/264229405717, 79358535/21796151017568, 
  5168465/1270531914791, 68386972/4016936412827, -22569383/2044205356121, 
  41481959/1951708007910, -22894431/1750564094056, 43842777/282494447476, 
  17135221/427829680985, -246428800/267442522167, 2306734071/20526906734, 
  427178401/429662203453, -37653049/440639267421, -231378837/739270032869, 
  -24680241/3622336166876, 11288973/3790661384800}, 
 {2636827271/3703398849534, 16885245/76798495463, 237159485/1041269556994, 
  469457143/128946330828, 97922924/503912775809, -36481296/401699321045, 
  63093327/1412210366371, 459235198/691565982305, 72627481/638360148042, 
  -51469657/3768741019383, -130136707/457477422796, -78902661/1466292270209, 
  60176915/373847864976, 284966065/249914041112, 1890244837/134415199951, 
  -67629512/683433638247, 11785548/1635606000577, 46990245/1283402189317, 
  -62629569/7871210143954, -360744557/100900493782, 908620219/13960442273103, 
  -1124342020/5598798403033, 711335281/120444601470, 185068715/846210474312, 
  -88226012/1557056153171, 44291353/1555882934754, -70873907/1102034868848, 
  238035604/5912501438063, 18594657/3152845392563, -158375105/987354743239, 
  397321591/200189301487, -17332857/377608616948, 1427727697/70367354995, 
  -1755070372/173604108047, -38561749/1669608334151, -98613421/3563247814822, 
  -325037231/12078631470316, -42016237/3578983649654, 
  -24281935/1986402286274, 40863866/753734289799, -47021779/710757467866, 
  169980659/123537140944, -1969867081/1408524320299, -522991838/218688357529, 
  267124123/461678753124, 176225219/10277420546, 468607204/94029826671, 
  38774624/1117287110419, -584437667/2608644787612, -3101641/7801005618195, 
  -20071927/2471961125924, 20851618/3929129817717, -170964835/297295395287, 
  -25872406/8676489657345, 248050367/10234347166998, 88109837/3380964652512, 
  -177467709/1533376345963, -4454094/98335847245, -30078872/22091219149, 
  -3312409856/126099044255, 938799503/396752540841, 43473733/1424708386612, 
  184299289/1314816057008, -37645689/8643454159186, -10799813/5537456797241, 
  -40531577/2382460226992, 25778350/1628937211307, -109827707/6001474706548, 
  -67209181/4343848147190, 22144319/4909766969867, 28701587/1457350472801, 
  -49202027/2570231919781, 1401588909/40973809447996, 456523829/238820760700, 
  -62093425/905983334033, 2752675734/610191155489, 9836166011/10277358537, 
  -279256828/127218485433, 76028921/2212141561359, -407208051/154229205571, 
  -11846510/739565298169, -24802557/2283907118032, 26316646/4451598998743, 
  -3701167/8903246023108, 9254366/17634752704601, -8585793/5670902656150, 
  28303129/1899718479523, -50241533/5428375001831, 7254049/13303134643572, 
  5338281/31626182371462, 6378672/4927806189811, 52081082/1064687230789, 
  -66468211/3730063658105, 483913637/1722230381526, 1114893412/24294375415, 
  348800679/136503880871, 197977705/300688734048, -59835121/275383153080, 
  -36839507/1805933338948, 48786611/2331528746360}, 
 {-308825544/95172595247, -358439391/1354871278468, -197983615/383137201128, 
  670455753/262770233522, 25119120/158470468151, -97076831/179537784934, 
  225117099/1774105976042, -208614052/376310120903, 242245648/597529170181, 
  -14895601/1450165601648, 44094416/1630568296875, -125279621/510785236309, 
  -808326347/109134148232, 103360329/932604000304, -125594133/99242150246, 
  214470863/29044917710, 8148014/2999185859809, -111217715/1374134022069, 
  50059289/1717148351822, 56929932/686969857175, 52542485/2000163544796, 
  229551087/736655448511, -267970579/225073172819, 40654170/241005245333, 
  14001237/110630318236, -37637690/2452566908761, 34668425/6644064268183, 
  -115665517/11793872133070, 63809563/939791296313, -35714813/770916675145, 
  160178131/75550173896, 630382145/155454804449, -174945368/427544031235, 
  -387578245/39904013946, -414954579/80429420690, 71708247/8533327306640, 
  8108674/8596645581513, -43467373/2929631480835, -35784295/2469104832019, 
  -311649387/375552682987, -19522771/2093486454731, 56768660/1657824994361, 
  -20828560/863170027769, -153680575/57202995326, -153448024/22574582855, 
  -218021405/409005053119, 534164787/111066248330, 247592311/71012021964, 
  -13350904/144854483797, -14132395/3517270247399, -110120768/5670877457411, 
  35465779/1374913656114, -48559107/2542393693612, 11289835/1235264540478, 
  23061483/1966440982994, 22578434/1619830837711, -116257187/3044802473842, 
  -56926627/2853984055487, 104160363/1787715617225, -1085251520/98665423611, 
  1157681657/275324949319, 430426851/397786779034, -24406439/875491627054, 
  30809050/11790657322281, -28676819/2130137657498, 128416012/14600873791451, 
  4296302/32226233957049, 10354027/32606360835565, 15253372/10782216424439, 
  33580794/1601332764949, -273795648/17269761220555, -1753999/46096391489362, 
  8135801/9164688453545, 37013792/1075218684153, 110510034/31191470779, 
  -40040619/832112912687, -896294951/136798311677, 6655713679/6755782860, 
  -284123453/187678879195, 40511524/529000607077, -345359289/135973531307, 
  16348097/66006234459762, -21927331/3262965679220, 2975077/16026415428493, 
  -35726779/3910959519260, -5124085/11563598394061, 12208395/24349450151977, 
  -2734709/8278583504404, 3843393/13633042006435, 10426843/1504195659277, 
  25093255/91488347146057, -91857999/13527332054782, -41456901/1266889519606, 
  -21593010/458410788959, -671534126/163475578179, 520970260/387318157181, 
  434459047/278309134266, 93727630/164942702711, -25885381/744426374343, 
  51596989/2793194145907}, {-158046212/48146296833, -6868741/278495598751, 
  -905206751/394706310879, 190007402/213901087941, 58959669/830129339066, 
  -91665394/378851040989, -54002851/283130938823, -1482090137/101054940383, 
  498252443/515236310650, -74459657/1011895146124, -77273404/346469912311, 
  82014220/1164098145549, -21440637/2570095160789, -1020246969/33342874153, 
  63930010/298267013981, 1892449019/269963261475, -85579108/994480500859, 
  30363011/382808763186, -113484255/2505090362648, 81847023/585664186768, 
  -81960050/483270241019, 67576547/489526268740, -704445761/232077474331, 
  -49748559/966146259170, 77210821/430459201276, -10801509/2763057547330, 
  -48405560/1100124839029, 207155521/19322606960373, -178206911/138276517627, 
  -53518401/1227179315827, 212845417/4533954271540, 1138332638/255967914733, 
  2729386003/127846113032, 148714108/544605702123, -486285171/97873310864, 
  -153344014/35390620209, -14679706/832351962757, -52534403/1077674744247, 
  33986242/1158615522831, -49499075/1228568942131, 50541382/2493071492869, 
  133665560/2282600567161, 50696888/661744168747, -25853755/471548024934, 
  -442083331/58956439739, 789857691/39876985102, -40224759/219382470284, 
  214716757/67523075521, 1159015991/384170802208, -33972055/1732121395317, 
  39435391/2654643890613, 1161851/15141986328821, 37502357/28213582851582, 
  -6810431/5895767865665, 61448496/1535594773027, -36908431/1002675438052, 
  1814072/14868860187535, -20549967/444416412269, -202784863/1350772882883, 
  80675378/360827679413, 864590483/409586084157, 243454456/103516906527, 
  191163984/230166254383, -74228566/1365389278627, -3273434/203625965454671, 
  -36700597/4345368052399, 5780859/7585867947139, -10546927/696042758703, 
  -4418076/3269873008723, 11907793/12237398576534, -1735106/2875154443699, 
  3460433/15566332648233, 34168108/1717307002253, 20979952/7568318196463, 
  70424355/656494434541, 562038784/50933786889, 64937329/422366189248, 
  -2368732325/1044002580876, 10053573643/10155693161, 
  -249171240/194965656571, -362391354/144209731937, -6021023/57253246816097, 
  8987880/13825137265129, 8347392/10750210727111, 45107249/66982344586356, 
  5225093/32096085762005, -1698005/26461200192678, 6180304/14076368120055, 
  -7426359/19959487281314, 5356179/7179630126514, -46693438/78674797177789, 
  11255527/5122443888247, -914328/31617020988311, -63206471/615200495902, 
  194197099/245745339687, -68453137/453565484073, 523483074/681195949871, 
  432509323/372918574322, 175162123/362579605883, -390037630/11330784703547}, 
 {-280464148/268144260175, 172021610/711334251791, 521562491/264242151438, 
  1042103789/93393043693, 176715738/664784194145, -234816370/220246329751, 
  159760339/373202529049, 1891673694/83195165081, 861842564/1225236957113, 
  -77854892/387756895035, -96876925/494797944276, -52898782/704556461715, 
  30147593/81779138251, 175918499/347213026227, 1229580274/28852404673, 
  -290929819/223984509589, 7648447/4719155480020, 74576149/2598623832444, 
  94701190/878974304201, -769017823/460535570794, -59631671/481509730629, 
  -313278784/634135730245, 342774929/208844693422, -26362956/1031322979805, 
  134118157/361014470153, 18548139/2089856787782, -31991192/770947221669, 
  49901048/730994305441, -42021706/1222156194353, -45750341/3717058496526, 
  -124226071/2681086713088, 80653545/714150651577, 1358659339/64039379082, 
  -430000163/45625712858, 112498679/1188024716612, -715345940/89389462327, 
  -222494951/5850850297214, -24031750/12532824103889, 
  12404251/13816138703373, -4298195/3454141839452, -9233790/3120434313713, 
  70804433/1217792734999, 453288865/10205784651436, 478370353/3365525393331, 
  -128585104/1450879951051, 1304830451/67160716108, 369982277/84546689769, 
  -45317874/893578751525, 1037797447/188464432754, 51915758/98157184109207, 
  -17155402/1713213021525, 9595973/6998512272369, -9820765/2338484951733, 
  -3085945/3932549368388, 6567037/5553230939699, -9681634/5603238271785, 
  -15204601/114074403790529, -16131755/7970629128153, 
  -146251901/1104497078608, -242656624/210397437959, -66927509/474564030300, 
  258085889/213636419082, 242758176/129690939905, 160549381/245272299044, 
  428685/122795663364796, 14657635/8918148185696, 23431969/17976894891046, 
  7766233/5241132791070, 5846819/13960515922381, -5998861/14907035846975, 
  -1216807/64865948905601, -3665545/7917159218599, 19987420/37904119054393, 
  -15926497/749157570977, 27841843/5982195499590, 85677161/634049869095, 
  -988851008/68521312611, 143034847/1019954093555, -512423047/328150272752, 
  25077657211/25347931303, -123626876/115463519519, -7746271/26827598645760, 
  -2737628/18701400034297, 2891507/73137348865761, 1236985/99369636672876, 
  -2493426/6160233145829, 1844623/18891099173920, 1958611/26549909387273, 
  -1631273/39453654309696, 2726381/56417974605197, -2447829/114847198138777, 
  -7718525/7778675893821, 17235992/7010434447957, 13222739/6205188484334, 
  -200461786/185711592441, -86259023/971424793105, -68896683/956268219719, 
  866949591/1527516532726, 87480391/87460203864, 189666672/451480103237}, 
 {-1158881541/304060856161, 150423707/200402772709, -627698117/186131969112, 
  211293167/90841385615, 126944588/1388447423951, -1340326247/3732206658377, 
  -90480363/562746672860, 635393261/688890012151, 228605421/118859411212, 
  -128515873/1391059978036, -111644358/2983814812841, 
  -69581066/1936772462057, -758733407/208932109973, -1239165940/91493871011, 
  -280727323/180200839115, 706820690/49845617479, -101112037/1454240709893, 
  -24384107/1306652339770, 144883767/4930379892275, -84297648/2501858901227, 
  32448036/2474826779417, -52782682/911808397457, 274511368/186510903541, 
  102272407/1296017808595, -133567608/1276537520063, -61407168/3159754156237, 
  -41967163/2340266770449, 11776835/7923478359773, -52709447/942640803670, 
  31999765/6642571620634, 39318226/2757803496581, 44066731/493392964253, 
  1913942371/3797967436436, -881316507/86408878928, -635621877/64152925867, 
  -526156403/138682241959, 10437952/8737558335067, -23182449/1622559020681, 
  7223723/4485880223990, -54658759/3301785237851, -9594686/22044652585431, 
  24499463/31738239663106, -7395977/8566273670391, -32928636/4718744760631, 
  81365005/534480352966, -15791647/63674871705, 831147686/160069517953, 
  317488309/47762637772, 1108459418/409329735709, -7091359/11154612054441, 
  12002437/5335028941437, 2638561/5057068430418, 10352681/4615377773099, 
  -2097613/5048629214670, 306403/2195438587508, -3158227/16266562262552, 
  -9194539/21548777229311, -9486914/40730069215831, -15102842/3471467293507, 
  -718355789/4273336139194, 94600684/3524135945601, -38088640/557153516731, 
  385790027/518101271451, 193562789/87138448220, -6814121/40381896857456, 
  -4977188/30978405527905, 1344661/396397659257069, 615465/41509665787634, 
  -3498446/12141096030583, 11263400/116372061811169, 4816965/32001640576208, 
  -166600/16753386010673, 8878422/20316937028699, 1460327/18811570860575, 
  -2179184/10303125630613, 63687667/794718236293, -74898643/784271312108, 
  -444400141/87595205538, -384508261/114806918751, -545802026/467335500099, 
  5207296916/5251915345, -650757/126231475417502, -4079906/45212139250949, 
  609153/54624502728769, 1783670/92008124420153, 2572658/448356328715033, 
  -1921260/81708141188429, 1626164/10971923972759, -354089/279937114548463, 
  1294577/34114568062055, 564317/279435198454192, 5148032/59944140183169, 
  -1256817/61140973663336, 138059047/43671672486774, 218197564/2418896305599, 
  39512631/938747883953, 122279099/4777038007900, -33736889/909912038333, 
  518427074/1163095179173, 210929219/150816166383}, 
 {-185996319/163170806803, -89524073/4424674853096, -47219827/1422462620175, 
  -61703753/5173498630416, 7875293/1758147827799, -35184261/2270662283461, 
  86986361/3496319567514, -169991534/359333233787, -33074029/808013940987, 
  23080042/856601070193, 20050191/3975595749691, -31666018/4255426884065, 
  248095961/26095811140691, -49204160/1623596833057, 106747717/4029797408427, 
  31489538/3645520108265, 9645751/3407692536560, 71990739/1913238046880, 
  -60807537/527404155766, 96954169/1283402796470, -16900360/8878075681361, 
  155382130/1112402030317, -91853382/614751793003, 11595203/11752765778137, 
  15411821/3384026350228, 128445219/1649039588510, -55883189/769806060483, 
  59262037/1744610588539, -27467189/4742193011936, 154094089/2136026416116, 
  -87111323/761395378391, -5216019/7272491401601, -187053986/459368168647, 
  31541278/1046037777787, -1980823/15443136862827, 12111569/44394467442149, 
  426016539/278650770677, 31980808/12275261172599, -37914945/891045469346, 
  31566559/1074025747801, 325690673/372857450150, -261507175/274369604984, 
  -38272306/1649031713177, 243351081/1702565061127, -119550739/1031191926053, 
  26467014/3975445301977, 18690964/1678629172851, 4637163/2969436467590, 
  -11297651/19745027330756, -39090847/1381249893757, 289246291/358281131398, 
  -364565845/226602682581, 107230552/125785043355, -114327227/1649791831455, 
  202936271/3682443717850, -24591486/3556368000215, 38421481/2794579438850, 
  36566509/12420413045588, -18612905/188830285066, 433631881/283954519168, 
  -15526208/1316181515191, -14316145/1309613526287, -27793284/2470135819525, 
  1568929/15856857698837, 240050105/407132002122, 180942646/486747799051, 
  -873385409/750193690139, 206333492/346370822947, -7300802/1676435478713, 
  21739701/2902989204605, 64613573/1574343824759, -78426103/1586979944554, 
  7039151/766767948878, -9478223/717420290099, -15238821/35314446558697, 
  -35798058/1264820235647, 119336245/491227598457, -2947493/1587872310496, 
  6680158/12702357797049, 8984613/7602778714094, 1575167/81432457825133, 
  5393961662/5381323399, -126440533/369424197711, 36359543/1795411099748, 
  -19043686/560884098305, 103512793/136450668776, -319441833/432395090851, 
  -42297776/1544294363953, 5562953/41741180343843, 6159902/7028404473905, 
  9261201/9567076437808, 5160753/4341372411427, -19807299/6741131939278, 
  -125360046/2693340541093, 65930305/373219551083, 20593757/917144174171, 
  167428827/4040143760596, 14207795/4389270189046, -1937212/18001464806701, 
  4748039/29528757532488}, {-26814322/1565120642647, 25964014/2156143305689, 
  -34450845/1908563290487, -19430671/2539975560687, -20383733/3613103174915, 
  57440811/5305901117303, -282555779/25335081391711, 61319117/1244415742291, 
  6642143/5042258274580, 35854810/7024305369667, 53594078/1985154394963, 
  19762938/3741849303481, 80491403/936355581495, 79360010/1953311038323, 
  8296960/3132035624749, -12898718/5019837991043, 35877301/978890725715, 
  -35244017/595615274029, -6121859/17460331561483, -94166411/2045691411486, 
  114823958/1304156161755, 16803520/2725823249259, 79737431/749117185786, 
  -10079986/11588557629195, -7545999/22830472248545, -50117513/707048599354, 
  7153222/175707834939, -135067621/2826986814420, 45946742/485062482219, 
  -27963416/834835594959, 97296503/1135949585162, -95423410/1350710437651, 
  -94648144/1983253733559, 40422225/1349836780348, 6987733/2912281291655, 
  -1562345/15538643403624, 4314251/1659681954638, 314068189/207325818235, 
  -13474762/1120625654605, 210887562/265467117227, 29430117/680148063782, 
  -39913583/4797022745227, -100656723/90909666350, -91383687/1331840115796, 
  234170215/1216960545629, 119188969/381013042755, 11006444/7517741151569, 
  -86749622/30498771391905, -16072921/17355626427012, 148956913/186745213903, 
  -112028587/141771469179, 114618407/2854948684419, -272485987/308345592032, 
  395104863/448162017134, -29226931/1137750359334, 240384269/3752525954209, 
  -23791506/2859084138379, -70587713/2784547423538, 160432870/1748473252593, 
  69918240/588602642269, -18473473/2185741566566, -15842315/5554739932754, 
  -10476971/22563775631006, -4705801/28384488706315, 137931855/374573698436, 
  -72280079/412597490394, -618274341/2988855501013, -123675452/203628896005, 
  1973942413/3168112918455, 49084814/1185379572973, 34895382/10437099113857, 
  20313767/5553386448262, -73717059/1640740680457, -67197613/26070790627733, 
  -45087717/1860437619977, -144218007/633103745059, -204305299/1556478196563, 
  81274449/1625830673479, -14198911/4400322435492, 5589037/9398748663065, 
  6556192/19508693948507, -198370733/583937173474, 8672474398/8654784219, 
  -357065929/990610521199, 203169103/281571833284, 30370460/2066368447413, 
  98236890/3805421160329, -209829940/260486533373, -42376370/1503644549533, 
  5065666/2591931978015, 3027363/9331778886730, 52378822/4547225409817, 
  -28920234/1537856351173, -5336064/5072559232975, 55385623/137236968618, 
  93531633/887647547483, 11792311/6324682796760, -7545886/3519238264859, 
  807583/99321291517702, 1212025/13769148353104}, 
 {-148999178/1010498611097, -53013066/1764744215285, 18594836/4739793535337, 
  -11101839/585724735474, 19521361/2915191533184, -14358977/1513372684148, 
  39792634/1477161712045, -151368552/1377701443991, -32442531/3409313860550, 
  -25205693/3442114947521, 37925541/5947839465139, 444264141/4120736249611, 
  -3504175/10491004963766, -106114201/2426220179836, 20706551/2472648863850, 
  15043061/7928606438926, -373778593/3845670375052, 4926292/5287661606043, 
  11527569/9225716603515, -15463191/8793580096528, -83317511/782173849561, 
  -43963462/3893570521183, 98074607/295280473257, 42794145/10412137331354, 
  -30959758/16841634881165, 41565589/1276092454875, -30357077/668574565478, 
  78733429/823772757710, -200272189/2665044802617, 56254049/585574837606, 
  44454961/2132015238960, 484592896/2079340532653, 194745155/3930999450992, 
  12584523/3439539061487, -4701194/898202091923, -5455571/8814753222894, 
  -22305733/550321191816, -78259342/6809252387803, 268553991/113643692531, 
  -10007377/4691819769911, -15682733/649031990687, 43775431/1439430386146, 
  2195713/8179778599624, 27313048/1016495976031, 35047219/721563698810, 
  -104710555/1128686016074, -22687433/8664538628432, 9692151/9558632778376, 
  20182384/18959214717551, -293767765/189503084581, 41043585/1048018632209, 
  -58951046/1128102807407, 19623972/788926606439, -281972506/318062493241, 
  146766394/154611366663, -186351369/7903452599132, 75992824/1467088976209, 
  -431003003/316071721236, -49922408/449498961769, -101507674/476392525475, 
  335912821/1472865261634, 20273355/3746590343611, -11425228/12392844776391, 
  -4453699/9022599179866, -267252297/236174794930, -67378661/331969531846, 
  642620473/1623134518519, -134964403/641688182333, -374138347/632792136995, 
  182287199/279127700545, 5981888/912414791507, 42810589/3405620816564, 
  19873620/4317078503863, -39616603/3763901587169, -44512897/1246543531800, 
  94273194/596345146897, 32243621/3546535290292, -4133737/3039124176186, 
  -13312565/3506857017513, -1198669/7577404589695, -1074046/26255995889559, 
  413098220/20865134556253, -214816399/605054964001, 4885267513/4871820690, 
  -83597573/260660222676, 20627427/1880892874423, -20963213/1981600153329, 
  73545160/2613014303061, -608753560/710058473427, -63779344/2052961374723, 
  8772596/31060915199347, -143353435/3243753534629, -11259289/5819468037935, 
  74149214/4435552841609, 445869325/100287708137, -20359662/260102382269, 
  -60496328/43970306472377, -56957302/2769184896607, -9449545/26762166416557, 
  3724383/24822253376398}, {57845785/1050840417912, 33225899/2405491783642, 
  -44268987/2014562955700, 23271845/6519720545922, -8701522/1532874043003, 
  33297330/3201194840777, -21875800/1378705790113, 95559085/2961383800109, 
  13967872/14330390720449, 79396294/12441000626199, 40648803/691863036815, 
  9056457/7287910760944, 128418671/2754404081717, -78140742/3327955612861, 
  10697803/29973649255972, -16167010/5474588502733, 61280725/1012111666586, 
  -65081512/1634374242477, -7958759/10755101184830, -47569670/1259665269307, 
  141211940/1762334796177, 19086205/1989517807064, -80002104/600835504877, 
  -6140248/2120445463955, 6111170/11433455212279, -13201445/2364330257453, 
  251784488/3038211091113, -753236792/10931669445493, 80680622/752459886107, 
  -57776069/2376263120106, 80246339/1382828363836, -44868616/674680885221, 
  6193227/951644589716, -32635249/6738782800376, 14686755/6427474653941, 
  2571806/20498368030603, 19787663/743345824247, 151403686/207513382437, 
  -14787673/8272473173124, 124446452/74358012513, -30759513/1624157729242, 
  -36311108/1477215295131, 7144742/620907870215, 62470059/3226640795893, 
  217007292/1287309484571, 51423597/148876172158, 10675258/2144041507601, 
  -23066827/10542801088814, -13629261/15868978195670, 218276417/275817260991, 
  -221918015/267324704609, 54207191/2269640511963, -19331097/1771588343366, 
  91411455/3212424428881, -298004792/312811663801, 191753387/187029410910, 
  -20923104/754967653795, 13179861/44354797897216, 38098794/938728152517, 
  67740621/571711224101, -23809093/1251017963634, -22833031/6955664860461, 
  10524878/30998226810123, 16602140/92863642393829, 259660744/461743878943, 
  -78476339/135597078025, -73552933/360170966450, 95934826/213303519175, 
  -69478207/314204431405, -238107673/362390137887, 295743832/418003882493, 
  21818432/2892107013673, 83365798/6070127345911, 184774133/2760466799593, 
  -426695735/245510728377, -88194679/498859092820, -25548109/2278147955532, 
  148932011/2277165560346, -20232189/6289218811771, -906572/18627196059987, 
  -4386674/63130788467727, -22583221/696273801846, 219086497/315478456294, 
  -127307382/406241566585, 10411881951/10389913358, -215452073/605097317082, 
  47689972/3875078345695, -15036149/1580491830870, 70560181/2393121640165, 
  -575933950/619329240311, -35577214/1033367550163, -9392122/8456940530367, 
  -30391511/2334373686447, -289209691/5042573925956, -386333809/94691446106, 
  44943279/4637992780279, -2397514/3492585947691, 23732745/2803395663857, 
  11087562/28744000103809, -1496156/17791641266689}, 
 {-68027269/71642088992, -21615592/1185413397961, -68815947/4395348028097, 
  -46314023/2733583721003, 6199345/1094526901396, -54771559/3502340035570, 
  -33923027/2538180407862, -463002718/1327687330931, -41901653/1429730245707, 
  91744249/1607696815218, 69399223/22768076210935, -20817430/3152104776077, 
  12691066/1950530088193, -53785835/1958357323856, 24602117/1680439959402, 
  36277775/4839858865873, -22536832/18990877997545, 51320525/824656365269, 
  -39042773/456204073454, 106094533/1553427929278, 21393689/1419854516218, 
  61488731/601560095885, 54875744/629603102439, -12199682/9780002863507, 
  7665654/3916783294373, 68642783/1259297656306, -114108894/4475725384319, 
  67937035/765412904201, -34623737/1121790497086, 40903017/789764612402, 
  -48505741/1023394988634, -9399151/851454623901, -833053847/2560652217653, 
  22861581/1003352275423, 2207979/2491254137777, 18912306/32654013950057, 
  524801481/716225369863, 25085169/677623433434, -36071579/1694171236845, 
  -28636435/1628170434061, 714959779/395727920735, -31622743/818909503755, 
  -22687709/1072010210242, 44437740/632461068671, -39696993/352577900413, 
  -20986066/271150053669, -15240741/2633427334519, 18917172/7394213727161, 
  2288261/7754925958114, -45799577/750575941658, 227722441/289960095372, 
  -459351953/567176272081, 35828565/1325915150228, -21853653/1911049477835, 
  40964824/2094271825033, -890254243/854650997325, 521466979/450712782126, 
  109740941/3479172693931, 143170543/3065936663453, 439674821/459781842894, 
  37243667/1709604962363, -24931195/2743933352126, -29165911/3354886977797, 
  -1263223/2333849673839, -14812521/3774304880455, 204482479/358466911302, 
  -2785969916/5071074570685, -92026961/429305374411, 90074631/208356499417, 
  -135805357/597485874153, -174482297/248065380364, 142859602/185235014595, 
  19077631/2364729262444, -40659655/1068657297469, -54528066/4938072321821, 
  127392311/2502996837755, 63331591/2020526350555, 15691409/5105374341445, 
  -12651651/16792561824661, 5787325/3774907646166, -1161945/58316691958582, 
  432323237/615792157366, 23882482/1742730689951, 35310682/3401313513247, 
  -117148552/339612254847, 11950809018/11924763113, -176134406/476409072943, 
  793711/63721580301, -59259258/5057834014291, 21128733/665458364822, 
  -312298516/304567594495, 62590459/2697537272148, 16714303/203966395484, 
  -349668071/132885439166, 466172771/91525255113, -12142803/794637788993, 
  84161106/1725679457207, -51718091/5264989750648, -12945910/48939221267783, 
  8889059/35332457845318}, {137316876/155538667651, 34745704/1930937956503, 
  26527787/1213451675388, 19866451/2121968455131, -25238317/3054558362844, 
  -57114345/4216192472242, -61806870/3979609507927, 86808901/241458160264, 
  24226635/794379989956, -7157953/116519219870, -26176693/5431719884498, 
  78504353/9799398701486, 24353429/5690026301624, 32029701/1343750254730, 
  -41921557/1882276040144, -15200093/2271855463862, -1029311/31990717198043, 
  -19745029/557699418467, 625832597/4716558945906, -29181188/756749820395, 
  -12074096/1436829304099, -59030970/511592445409, 77839871/3626525350005, 
  6464929/7257142905234, -10994551/7157191534731, -57185429/770074973029, 
  236799319/4060608116196, 22214243/1531386335276, 21987107/481519660251, 
  -12613442/350789716579, 146137276/1929127225055, 7645906/1364539962531, 
  57792403/311878600773, -37948687/2045997521807, -2960146/6512809732657, 
  2734257/60836331629288, -394957784/545988242381, -23867030/3918028088573, 
  102733483/4311439390793, -29114253/1429593240919, -43279525/1266926774836, 
  828747981/416376205249, -31477597/1130825200011, -51277739/1039410779700, 
  -8699350/728218462781, 20948161/1126592017026, -24770491/1793811670382, 
  -15871929/12139201164886, 281744/117691079645639, 47207221/1041213748869, 
  -40054505/1902372938029, 522868336/647209381141, -204073729/242511028129, 
  36907534/2017875268315, -165695164/12716729889327, 163686885/8143354161646, 
  -87139405/74171686656, -50393797/1599843659629, 41026351/378899709197, 
  -131970317/224482549256, -36085755/8964687173903, -5167426/6694619700347, 
  57783987/7996032392759, 2743487/13615864526045, 58883827/9109418765613, 
  44037166/1223409326885, 205192427/355151896513, -1100291953/1839195077482, 
  -63681832/296351411135, 98213713/213923333232, -107925819/443274469913, 
  -321504970/421230126751, 211675049/247508966272, 402136313/297081721629, 
  83767642/1521531712651, 55602609/1018832413460, -147242433/497408026073, 
  -14256148/4271441092885, 2289682/8033598354269, -1661235/4680164742556, 
  1215769/15514900044805, -151705757/231199891402, 32296250/1398064847541, 
  -28190512/2933157380463, 19058142/1665553250321, -148969081/419840788497, 
  22523493884/22472385347, -148978525/380799545972, 32290355/2503116555597, 
  -56893781/4507803603867, 39902695/1150655309676, 17381051/2653420152401, 
  -17662295/362108300889, -52148445/2688568377307, -411255590/238211026479, 
  19275895/3443592931962, -1452397/25456835641060, 140049818/45552330315045, 
  -485563/41531880690340, -2750726/6095230821293}, 
 {-37805311/1667367631736, -24294239/1983733971935, 28844612/1313869595361, 
  27929811/1820672787491, -18618155/1177280398211, -30697340/4623908459041, 
  21244077/2541920767081, -93101423/1884873592489, -24033366/5159780501311, 
  -4978177/12668473764664, -123442181/1982069825681, 11803212/2595855569827, 
  -180617387/2529759787417, -45207793/1657708022085, -8009077/2612954465397, 
  23428751/4597819888577, -65436438/1976901621643, 50271420/881372477507, 
  32843270/4575461551381, 77970331/1113969114460, -110183040/1857340356911, 
  -35586347/3988164515070, -117484601/1098384381581, 10571153/4397957864195, 
  10821949/20548744450165, 72789025/950050549842, -35733980/954920464681, 
  16350207/1070156403982, 29444160/2737003433407, 112795659/2102725323664, 
  -79222911/1959230114389, 1837918/22224952919003, 67494591/2982426488260, 
  -16067354/578419500123, -12148267/5992333982639, -6228598/22141548790789, 
  -54108124/3463598777761, -109232428/145738627911, -20606866/4803334407223, 
  29893231/2475451498200, -15478823/684208914489, -49631892/2227266355561, 
  773792464/339861682443, 209095793/2169378993307, -7688890/17101991250269, 
  -88470219/609272524114, -14337385/5020918442421, 19666687/11115893335673, 
  900088/72937312845093, -49683504/9561308639771, 133889533/2786951790081, 
  -42551351/1940149761546, 222084148/267634797307, -205492655/231021657918, 
  26504741/1319748989860, -33828493/2229735325205, 63776374/2433777142023, 
  -52531102/1746473136267, -62991191/732290414916, 241612400/15144852062201, 
  -27102261/2476302431860, 5460487/4440869213805, -2963959/20008935549329, 
  4341532/14650602721743, 72075797/2180875954666, 16486729/6121836296446, 
  32745177/6081976013434, 178915297/296973223622, -213172914/342445417877, 
  -126061632/553746032645, 178795842/363723917311, -91566687/345029867156, 
  -249842015/294094564286, -2474961385/1799190848147, 
  -99691395/2235642878267, 125581108/578987183463, 259781081/1487575303077, 
  18608957/8911443528168, -38850745/20978960910989, -5292651/20782990737235, 
  -3243013/6913935710444, -25862031/1119466890175, -174450804/254845730663, 
  33007215/1359284195603, -24043438/2862307047893, 4516217/397824090728, 
  -109926086/295878214971, 11561917102/11534284519, -174430394/417848173589, 
  25756873/1842772235058, -29568363/2141621259157, 215460132/220235387083, 
  160548241/95925736895, 54212407/681744788138, -138576007/135902169941, 
  -314533071/2711354569855, -8045037/3449211094543, 12301865/3786524977152, 
  1010186/15122557390101, -2676933/22883112467377}, 
 {127186203/862129999030, 53173143/1635037180457, -10054063/1454903078162, 
  32391771/2075946414236, 38868080/1931455842871, 22235776/2159645946495, 
  -37856229/1627687216613, 1726133329/17493965320986, 15063681/967538421509, 
  18556730/3498796760891, 4399755/645092604967, -188002861/1373065546790, 
  -18948581/6836567153451, 10873827/301286868847, -18477373/2597178969694, 
  -15741619/5410930355123, 93965403/1053602492395, 30982045/4347595625229, 
  -6748447/1765483802682, -15435003/16545780383569, 8994727/94846708752, 
  11038424/1475012845427, -182495033/527529823173, -4872851/883724888412, 
  22746404/13247287877441, -69130717/1779356318839, 170875737/4925730186784, 
  -34447963/783213740475, 18261939/1030410679354, 139146260/4539495771113, 
  101584310/1717815622951, -75748427/952745741230, -28416754/1123761545773, 
  -13773493/3072420191878, 18912585/3697686585323, 3177757/4786061656449, 
  13682526/7237898089187, -34959898/2484505660411, -269665117/342217139894, 
  -16931625/3468061719887, 69305908/2577146362503, -71758255/2819935230206, 
  -43084091/1281968897558, -516290998/8537624148885, -41932388/1352345223289, 
  63688277/894703951432, 17220534/6759173502559, -6600118/4928370255311, 
  -15572059/16228330256628, 25914155/3447254787228, -29474677/5471271709131, 
  164168726/4129576364613, -78883901/3335048899625, 240405754/274285134891, 
  -143514869/150550914185, 20680547/1210988183370, -36346395/3467417491061, 
  1697201113/617835690773, 308152543/2291092842589, 88499861/462009996989, 
  -47508650/546945445357, -24817601/7690824207094, 4973568/6093884748041, 
  -2661425/16424656927282, -80332923/2194342948091, 7850848/2927210107835, 
  30306513/3144541159117, 2905328/484251153129, 36621235/58120816692, 
  -88345669/134586745162, -329923510/1351647774437, 130655793/244447929952, 
  -65737443/223785545729, 55301997/1812542930945, -85864917/2618482937177, 
  -27910799/211511849082, -17542649/1817471863370, -4718958/2822537646491, 
  8458887/5745463225004, 6662055/49753458316816, 949282/252776113758965, 
  8393940/79596836482769, -69271734/3083178003545, -8678137/12506256678, 
  48408823/1982111897580, -44843919/4476500135630, 98842723/8600564703573, 
  -125477866/320404059923, 9143977103/9120688761, -122232320/271674490411, 
  40728839/2665165356921, -181984091/185774739412, -394449277/232298451218, 
  -86445337/1078792562659, -386008841/84312326560, 139097337/1533857883278, 
  7500173/3020095714729, 24323616/2257481518667, 3373781/13882465000922, 
  -2819028/23120680389677}, {-201764718/3396569706283, 
  -13201889/706467262341, 31567149/1952902517281, 48791215/2406798128532, 
  6413403/15467773476445, 37492113/2153054971616, 32334714/1817583332413, 
  -38005588/1066961446707, -3735474/1711282771261, 9689947/3386027649532, 
  -130504905/2478709931113, 8254677/5245494149302, -57429027/573679529413, 
  48302195/1747002401629, -16481777/3199888108154, 13221994/4597098345265, 
  -48665171/1007009971833, 39759817/1299433729014, 5615657/24015401159198, 
  8061737/15434756146876, -3781595/1950443963954, -35972527/7654001075519, 
  59669243/493335853054, 29101267/6499863882706, -15608945/14689480619081, 
  -10369784/2315987479355, -54325405/1247156895589, 70512255/1902925562003, 
  -106842496/2458321276547, 47573172/4691141661719, 15526707/892978445671, 
  334466098/2612186962427, 66789941/2213465991018, 13959026/5790638164823, 
  -39163557/11470286323501, -3047498/66005150144965, -2148707/12472320961335, 
  -26119299/2582732056891, -31455126/2103393873413, -497420629/606966137438, 
  -33730813/6884899567701, 40097734/1327525812983, -48737140/2044562739111, 
  78409826/1086089861305, -123633236/1069883746219, -210429950/4263362490017, 
  -9219315/4730160357091, 14857669/6849798873207, -8526553/24846294930444, 
  -29103339/3756084716630, -11415694/7720319246839, -10699745/1692032381829, 
  191647685/4608049012516, -47721295/1906595646897, 192827003/205086025903, 
  -294151581/282056534866, 45114201/2144525580466, -72899669/2039531233059, 
  -54495712/669431406209, -91785965/719617715124, 48041801/2574280770647, 
  15039742/7068258660461, -2527795/16935038586964, -12151268/43303699540471, 
  46888791/7623847827437, -46333603/1539973451283, 7110467/2285709330161, 
  27876418/2910335072505, 15704576/3546513599945, 175442021/265114312068, 
  -890423845/1266866490639, -146187939/552923231113, 187143336/315354992561, 
  -32438060/1687246247947, 395209097/111011035511, 655171330/2789316120157, 
  -16030615/5802621103208, -61197167/1610008378932, -8783734/3218060594821, 
  -3438743/23763740712553, -1943917/18660020496275, 46431827/72410074877757, 
  7970119/5532260605399, -56368609/2424465186630, -163711697/229856527177, 
  22387847/891899891890, -35690356/3432849401851, 34710073/2862847795135, 
  -187539650/450801731973, 9986679165/9959178449, -166007584/334753496437, 
  -248755531/748567203496, 98264886/2824633657361, -183042446/3587689802027, 
  492947969/140521835493, -37880897/4454906665235, -8494416/6053511645053, 
  -23477566/2880058390857, 6305707/250561304680216, 775725/8462006810096}, 
 {114736328/194188450327, 45854081/4606303265804, -28505288/2558926403199, 
  31618371/2831180731361, -4805503/1131877920195, 8509108/1203908597793, 
  35832476/720235023809, 63974937/413726050549, 64907434/4598047360845, 
  -39551714/699473691623, -64836116/16202401033805, 27581023/10028402502808, 
  37784825/9818650863928, 59448668/1412217319793, -140342557/15320975287574, 
  -14263122/2526460629337, -21072539/1764024552283, -75736229/1289343303134, 
  19469183/463545615002, 6633853/22766761244512, 3540333/7287124646492, 
  -468479830/2809188987301, -57643097/378764946472, 1372535/93764138327102, 
  4862590/6554912201309, 18814397/69123562681759, -25100251/5621755976897, 
  -42565756/1036987014103, 38110421/928059005548, -44463177/1123296775627, 
  168342652/7583643773737, -53765086/16822739886099, -14203860/1882054617041, 
  -32798771/3433625115849, -1896947/2744923026585, 6420548/10171379834831, 
  -42993166/3610846479045, -5085978/7008009920959, 21102125/11829146063829, 
  -23697043/1557122355805, -458150905/516725993882, -20305863/4010112972398, 
  46644540/1820659078609, 75167054/2766805949445, 49890444/259252828075, 
  2597609/29932077239, 13087319/9572943250215, -33570403/9510039096297, 
  -5639165/10424464020801, -11486842/8004877620427, -31325637/3557797529087, 
  -19330621/25022972590241, -6031966/910515764827, 51089645/1166309441803, 
  -24863781/923013643217, 325992851/317376995666, -299628395/255179926711, 
  -24413045/1032467204884, 55700996/593729716639, -315212586/546948927647, 
  -34037677/1186159152494, -6415586/5409501012467, 20253267/3960541888373, 
  8804119/10995783245747, 25596587/43810664517835, 27621879/4299026071418, 
  -42382127/1382088778670, 16545958/5054779127963, 10664158/843343926031, 
  20338887/3270852457685, 128990716/181785892915, -31856390/41559786293, 
  -326066833/1106800031370, 30996371/1127248016242, -56650267/1482759100900, 
  -244503323/1862469268263, -39469239/2051066358458, 
  -18711841/13697444305444, 8954520/4540033585321, 2839878/48988266854777, 
  -2850547/566079611163540, 4613737/7171895784999, 3501569/16120641770403, 
  4505485/23467914220753, -67695986/2826460684859, -188242367/255656251502, 
  24135622/930195247035, -104476243/9604307689715, 48249991/3759394967681, 
  -267176113/593148916635, 5965717442/5947619755, 790452167/1179538010714, 
  -49731727/2305740453063, 1304567163/242076763016, 
  -19254837990/3229950238397, 31024607/2684900179621, 
  -59635618/1794867683053, 30418903/2458188254453, -1247604/32228207272661, 
  -2722778/6461312341881}, {334857551/50036774841, 110878961/830910820306, 
  43774139/2696947510890, 118746070/218650608111, -81269440/480321534083, 
  33447546/732845236931, -69673864/577814247173, 615054826/190813136257, 
  36702963/504008224234, -13207341/1846184074150, -111420631/772903372040, 
  65765366/554499935825, 70711916/2901245613433, 71265773/183797265683, 
  -112970525/418391800593, -58254338/1231384371969, 12603257/3016662393708, 
  -85361207/2594005085222, -97214309/4095726297217, 58041053/767453423648, 
  -82763412/639790364749, -49711541/919065445288, -619108178/64694708789, 
  25016345/448146987384, 43805281/1124349566375, -39775457/1408853623620, 
  -5524213/7055405028992, 8743315/4793727613393, 24706639/12650307125836, 
  -118281960/165949874887, -88430819/1854686405617, 22153650/522883959803, 
  -190529815/3864027247866, 31341477/987983797985, -25651378/1624526828147, 
  26528476/2963371477043, -72422014/28960016892067, -13730224/722164562227, 
  26082861/1805700115564, -43085761/3534325381942, 176779147/2553001015602, 
  -89371451/1657943149862, 161342551/134103441004, 60609301/918951147694, 
  -114703790/71346924227, 388370341/91680199376, 17221615/7670642119737, 
  -9179830/403790221529, -68854126/2271978338315, 9853861/7603085128576, 
  24183573/2309801681006, -116585043/2660770958329, 29486350/4283496630661, 
  -10971991/26530454166597, 6206565/379021692337, 314661218/434313048825, 
  -212029561/267645506366, -755823695/513783760231, -49685966/690759406231, 
  460445679/50826197360, -499401640/355133489981, -4572161/3208952069115, 
  71842159/2541522536839, 78818729/3651251175227, 5416185/2768618856116, 
  10670437/17662620406144, -6440195/20964887533339, -232006713/8454953781023, 
  -78105869/94717036672, 8487171/239975375725, -43394457/2479952317009, 
  61043125/2974485925899, -450143481/728502115222, -144569429/319444317053, 
  72296737/287210423359, 409802143/376003654661, -121130103/238090208981, 
  22927711/968991358844, -23250031/4551155545625, 21605707/11443073791055, 
  -2886762/19268930019899, 4452643/8056582122571, 10130363/1877522945918, 
  -62671039/2981969910692, -12689947/23477740544273, 
  409964302/35170652096487, 14776911/4309590868856, 679369031/1259821014214, 
  -291164106/505870616717, -125332881/593528784944, 137759875/293838621779, 
  3250864731/3237969065, 379446856/340883350519, -266100235/390795149306, 
  -4194948887/17220733280, 147868371/290162477554, 17042925/1592232922886, 
  175788813/288213964076, -2085392/5755742653937, -9279421/1111804085747}, 
 {-1100379276/3076588970639, -187803824/492898777723, 
  -199873635/5390728619111, -54342532/1995421120189, -28743177/1005470120078, 
  -109662834/470645776301, 105041095/472281633136, -2981946161/4046881167737, 
  -123194935/745175305409, -10981396/14426491118573, -25071489/1460505927433, 
  -184269809/1762725636665, 166993961/1165731771998, -44077171/2236674899247, 
  48266365/5979171580986, 8418665/1227410647164, -17666069/566347803749, 
  -15187658/8968173631103, 5485346/2253993265365, -41766254/1581620485231, 
  -878403339/376492616798, -401836885/1348527545117, 188270728/1056470387253, 
  123754597/970310850680, -12869357/13946164433977, -18083287/9926816483778, 
  -43461344/1788482164871, 10356900/1067177523373, -24165469/1892311722035, 
  65283008/823522384015, -130784757/2098653304406, -7204331/4614976353287, 
  89011331/278382983805, -19853199/2764430445158, -32435938/24909333640907, 
  28646311/28554760262969, 14019973/14836642151059, 40767674/5072524933551, 
  -60284618/1206258165055, 17291925/1826907593611, 11205655/1971997847473, 
  37047839/2174296543343, 1362354795/923500038244, 377012754/138122676229, 
  305878755/1417227677246, -67188402/1024131035045, -33098107/264984924494, 
  -5644265/1354863464442, 5292895/2160010522696, -2096699/16866817067752, 
  7872883/17851829632563, 5851971/21189912760900, -25265008/709601706585, 
  -243920781/194872880993, 10594290/213730987403, -22911839/1811392477899, 
  38432437/2282084611404, -111257721/63191148118, -1199296651/304975853586, 
  -184582294/197214365955, -199324151/1038283388758, 33400977/656938606211, 
  8503383/5005321194368, -6926278/79338847716049, 9703955/18141288167121, 
  14264423/2532172816690, -33543089/1148209463700, 42019519/11324559886472, 
  20424388/2927450521057, 59902369/9342614287888, 129309969/181229719547, 
  -709062262/919119649591, -93525228/315121242637, -106351579/112942927534, 
  -287607043/358358729556, 73610144/423262318453, 266319682/2324008321761, 
  107076929/1518751116221, 46520863/1119020947142767, 
  -11685950/4039803922201, 2185482/98567426844473, -6064047/7179164114806, 
  -8823351/1619950605874, -2223669/3908623500097, -11811743/3014836562306, 
  100860941/3962353204223, -11858865/751175865226, 80437659/141012202559, 
  -97691748/158360247365, 28669904/2097459029419, -51916650/5564396776601, 
  748476249/1087470823357, 4374479455/4343832597, 311958809/126930538268, 
  570277516/216029793697, -409575200/65598572779, -68709111/813293128045, 
  -14443418/1312800774597, 10827405/2343830738242, -19942131/43019159768126}, 
 {2508318017/143354650556, 231314369/848132444111, -120631958/281440404569, 
  223676991/1806690489242, 454597622/4023288775619, 479122952/5287878453993, 
  -437497862/732257203955, 592454233/143276061099, 263312877/506672523814, 
  25480918/6691758263815, -39531298/4468941263385, 11968140/3127074194063, 
  36341818/3785715966277, 529222705/441486444271, -389267675/628624499371, 
  -82173262/454821268153, 9384147/1947907560421, -1218273484/18256862469151, 
  13918177/84881334422, -70448553/4849153677419, 31288197/240680997842, 
  -823975857/132092892869, -198888373/203888438448, 22690728/2001231715031, 
  41571587/1489626276183, 8946725/1791429451267, 11050511/2853645900646, 
  -53588804/850534330783, 52592599/1446667845137, 134700672/524286815759, 
  77121101/1193442236226, -146741033/933954769539, 133993600/272039547769, 
  -370472236/866930456663, -2801977/1710459553358, 81094223/1148858100569, 
  -14198609/2845923071356, -5275291/6152528318288, 12364911/3036542725994, 
  -14089576/346643855549, -483267001/265051508311, 70044095/617127083923, 
  -132686739/701716461119, 284498845/106333900183, 1194172943/173893263213, 
  602304203/394461136231, -56690146/1614738997629, -92506961/653878259658, 
  -11893794/4223449275325, 6281786/7363181296081, 15087899/2685135975852, 
  -19639081/1007916546283, 24807711/3170439810155, 13514156/11877638053749, 
  39616329/3143365383722, 1551426159/1758101692813, -39597587/38566412268, 
  136894849/570959602189, -1808716033/476985404068, -3799081817/110470820074, 
  -899990249/1925116895590, -41124763/466602159859, 127117763/615189711397, 
  41174007/6333033220250, 11042990/24977251870367, -17788063/2089303885338, 
  9346721/6488298882777, -11698087/3290874802801, 67899487/763655918252, 
  -32236674/1510213921267, 978934449/1293618266165, -225486136/269581534895, 
  28256261/1460249580710, -159851305/349568539612, -215384577/132996574492, 
  -550343287/299100734909, -322901483/388579296372, 43275455/927227177723, 
  246566245/3630064584726, -24579761/21318315879041, -7963538/5078330508475, 
  -1785488/290166242031, -2517205/17965239142223, 16136683/7138236306777, 
  -37161225/4681825509316, -128555401/341999630603, -18834441/6523695532478, 
  8834969/708842777420, -70011244/5229394174237, -35783197/3881501502305, 
  252822016/235825179079, -111527952/576005279093, 840555608/743685629107, 
  8380519583/8253722153, -1861167973/15932079141, 200817858/541555792201, 
  -924256387/254113931143, 462978103/2585351994478, -6676448/4664940060237, 
  -11323187/2381899935045}, {-912928913/185203887593, -71753882/524514979127, 
  81785201/484147249840, -351434163/526993788985, 148533565/1756181828508, 
  -32985432/800076903929, 102891793/1051344785292, -257956814/118181569355, 
  43390255/1925095020924, -16949923/1834018149759, 72523211/1192011809966, 
  -28305602/460516708029, -41442376/1257595784807, -168981899/381127193788, 
  76025851/338370529584, 42915002/905810751271, -10792191/2201668837654, 
  32308292/957155986719, -42939767/940136008264, -297851977/22518119577091, 
  165941103/4128543793153, 188370249/2062236265555, 653746099/49980184367, 
  -20328057/283115191334, -163336374/2299413934207, 25781503/1796579166619, 
  -3127442/17356619461341, 5071236/21133116952655, -48194220/1698361941901, 
  -355250648/459375870737, 103775265/2142835499812, 5930241/968691518819, 
  2800546/137819539811, -32098806/2573152696903, 124468759/7009820735153, 
  -23003615/2312065095546, 9463063/10191128349964, 17613755/2455270353838, 
  -31003610/1849373057097, 19551049/4512934368902, -10694771/1088086427129, 
  35960720/2145216780153, 143214927/329568363404, -21329279/3553817649714, 
  168029458/81953011779, -656520821/109949378675, -13462162/3481977187071, 
  65820207/1932343344841, 61704636/1406821183385, -500128/708330437635, 
  -25338362/7138974409919, 26544521/4988534869892, -37027074/16854669287923, 
  79716591/5973381367211, -26491457/2892580865024, 141709615/443458594678, 
  -230681913/612381449795, -1272244033/2412561467325, 
  -1331136/133572107457707, -570352007/56856382723, 239021041/126700880850, 
  8288211/2110279704706, -53678888/1643594683603, -37091051/1298576790858, 
  -4197417/2402146905206, -3220457/8437869821237, 7003256/15733506793613, 
  -32654191/15615071531054, -40832972/280594322855, -30486066/24670228864771, 
  11598135/2010636904358, -26458355/4956497044469, -13548056/2381935613569, 
  47981011/4699265942089, -310074752/1244565497061, -259609155/172892475931, 
  238395501/262507658708, -48206805/1770032783852, 62838095/17975313014533, 
  -6844276/1751305533103, 15547296/51926311536277, -8185306/52379017367109, 
  -5873998/16330575393943, -16611272/4129179388971, 11115263/2941974114720, 
  -22884636/4700426294947, 9594486/5579795561617, 8433967/7886372733561, 
  23595194/4609882843833, -17756771/4186485309082, 19048549/2400445145381, 
  88135223/190150996741, -17041867/2097895957719, 442462889/566042495372, 
  7086140707/23151532838, -280104365/343934634721, -35333515/2592543994513, 
  -257555095/333569851239, 12734229/15410670341372, 18153925/1608535999807}, 
 {-311912593/170920195157, -150833591/370606817584, -77095364/298151295451, 
  314334171/816728078680, -87810454/1131261530899, -24205867/914904852996, 
  75693133/4309371639111, -793648861/212219326136, 355682103/843212085116, 
  28537483/1555982215584, 74423739/667357887086, -226928863/1055666618249, 
  384289470/18378215411903, -166668130/409120459621, 133102889/133416739839, 
  -102925386/799316613221, -12824851/11963452591377, -44913086/2522128947749, 
  35264909/26338558730035, -171308875/874460268842, -531298562/120307454679, 
  70337149/592200465451, -1155223237/127797274868, 1402773287/226706289531, 
  438222100/3544508748763, -74139051/9975815771720, 36336471/3805899977135, 
  -39376438/609660601459, -60269108/6660070776603, 255147905/805109984417, 
  35696540/5392106245891, 119666878/554597081333, 555901861/897711127950, 
  87443392/471880106035, 77053929/1235825839774, 15233245/4170676791048, 
  -11756211/5485257503968, -21451318/6091113077471, 11005373/2996997377500, 
  -25391493/2600838904421, 62520389/1015117628550, -38777587/1147099486507, 
  285323423/215133115398, 892848095/357352742971, -254619436/282547717843, 
  -4441939865/269466303686, -253110255/50366296567, -109335553/1570362306335, 
  79801693/1745531535343, -33043667/3076340287466, 2244383/2116738249137, 
  -3039160/1834988224591, -19984129/1514154452678, -208401365/329962764529, 
  4254424/3361535486309, -144382597/1706145623162, 96284007/893089973017, 
  -646351877/388282344306, -414578909/116247806010, 499618415/117205245821, 
  509728569/100122964972, 709248539/216367757549, 565767371/21669623904964, 
  -75946847/861857064884, 11270613/11891573890975, -10825999/4440440173185, 
  -34060907/2209208241075, 36234203/2207687871632, 268549725/8890683116644, 
  25558707/3272731391027, 13691667/2900988925552, 43344292/2102739290043, 
  -45053501/2399147800672, -27481367/2095066155354, 45643763/334543629261, 
  -465181332/277089168787, 590541067/92414179258, 190252583/168819631796, 
  -125431105/1486661464312, -28194363/693974028104, 101610447/5755273056343, 
  -15633541/6228045912747, -6370619/536792685675, 30065155/3358978760546, 
  -42493717/37472304358054, 5776637/3129491890162, -4399132/6243959416577, 
  16514881/1074117512257, -66261321/5171877216881, 13460883/10360579442105, 
  -35481074/18253318479285, -56950409/464768019292, 274139520/112907048459, 
  -105340261/335946299460, -2809965364/27302744013, 19687303967/20033476708, 
  -354585089/236662505842, 554285662/1702979702931, -441373166/207438867217, 
  -56916040/1758371452077}, {3072564180/248443748177, 26737145/7318211230663, 
  -136382516/292765304807, -101067965/1166642663624, -36815141/9328817944846, 
  106802211/535529402426, -311509960/413903728459, 1278309224/392000851079, 
  144916343/133517202361, 6020399/1171682620972, -72432/1547218311545, 
  52913734/2074716992593, -83879291/361741382694, 381918389/781694394558, 
  -47237279/677242053037, 84065056/3586504902531, 23595477/3478813976948, 
  -169501931/13647634953656, 32147789/881709459019, -20501599/2790821375156, 
  97781521/1779610892261, -3084949842/265418173309, 298649677/191156131488, 
  -207794787/380084328650, 690091548/152618454361, 11083531/3070171127073, 
  -33258119/1141968080522, 37324870/2279213438281, -8296181/1360292677676, 
  59836146/1725359866955, 44990564/3604223588603, 50251489/1264640878594, 
  526703167/290785283908, -177239461/322888940114, 211537926/1783647011737, 
  40416402/539579482771, -10901944/515559988469, -7010608/10324190443967, 
  -2588362/15027688238393, -54575294/7221457810075, -101723985/107210498903, 
  138627459/2604318148960, 31474975/1489704729432, 87638396/32211018621, 
  699398121/98888577998, 129552784/309044984271, -545609884/111141500443, 
  -162808608/45898622941, -12478343/741105779238, -1396856/51323890268613, 
  -8442225/1633503172643, -10339619/5303213014122, 108228965/5549341425193, 
  -13007181/469715851081, 33641310/2562266199911, 17129533/1069813613500, 
  -16721249/628799789541, -31889559/1235180237912, -485163325/121403083904, 
  -942584858/26863688525, -60891924/2085749101927, 482514159/154592510096, 
  225900467/83593201277, -134510579/2199582652088, -7265416/2884882445853, 
  -78119122/4670129760161, 26888813/2298681708332, -4457624/10092019345005, 
  6869651/4044781136286, -10044359/10499025017010, 49011335/1921214547689, 
  -46943033/2190938957068, 6228639/5745511791868, -11090528/456910119049, 
  -88154173/1826139000748, 113837653/439851389125, 2168758889/734328787194, 
  2277244312/970696099017, 243308547/315750867964, -51234047/866510709222, 
  105640297/5485398841336, -21288744/2561926262663, -4721068/12533737018555, 
  3787596/13422139639849, 4021575/27910015013993, -23244007/2199711684852, 
  855889/66449225533931, 9965931/17973122510713, -11408215/18127858956338, 
  7161093/18620995348007, 29222259/2914884155747, -14552655/3152359276418, 
  11099375/188355170716, 886368337/160672823633, -241944401/78318028040, 
  -284397601/105826028913, 13537116922/13674279923, -210997093/176112997088, 
  76783135/1760436288592, -590786466/285767969327}, 
 {-2876849981/60958594592, -706543961/564538328072, 450978879/387196968794, 
  -670200683/115765206137, 62837714/138922198857, -200662288/358408645303, 
  919241243/847337833747, -756621489/55927717618, 5824251/2391481397741, 
  -83206341/418014706894, 116495993/322027198399, -1320414283/2570107272962, 
  -57482459/402532767101, -209511517/61661538977, 2496394909/1259659342340, 
  456521671/515510560486, -23463808/582082952267, 58698227/386236469259, 
  -394428068/2977753114573, -281769829/6565677239147, 45580553/243390553978, 
  64279723/1646713339560, 2281676465/31104317487, -186337919/305095168017, 
  162569433/44231578876, 96969257/1528146808345, -10601567/2717579317234, 
  30431661/4136997733259, -45740151/1132609201679, -248689049/480435418985, 
  -12546634/5216467790925, -32717661/375853702207, 214450863/216331586314, 
  -1247299093/3352378417468, 81454661/1209478915042, -18612661/5999297090162, 
  26741147/9891700930772, 20974267/5761358725033, -64842427/3671867948651, 
  36832754/1349393679197, -59257877/870602461985, 65656791/1477889910932, 
  -255613530/706978046731, 60425537/646577306480, 513878136/102685799809, 
  -632791758/48885798559, 99731601/1024537745288, -599425284/198880805467, 
  -298757667/108940613827, -15767142/3255740304197, -35462287/2024694285076, 
  57272247/2350707513818, 24088977/5759453711984, -8126842/741449278675, 
  9333565/1184866785446, -92897375/441854751043, 209249107/961878876957, 
  79192271/166557004557, -57971736/365918712023, -1354179165/53007255038, 
  426084449/107043462956, -15047892/153939069371, 617023067/292770790777, 
  107814131/51289095906, -44623409/6920438914859, -7063467/6877236441995, 
  3279992/7170845353841, 17627903/13742053700197, 44505921/440430940580, 
  -9234101/8391919455841, -3556280/1198649722469, 29520924/13035722237035, 
  34312351/5640072761590, -35263879/3490343835431, 149851627/1108660249724, 
  357644227/283274967112, -147158074/113366365437, 352165898/309633780849, 
  184283817/118977280690, 996215881/1605905257397, -1702646/45828051693, 
  -7539095/8721182485977, 4090819/7090709877608, 15821063/2815829494325, 
  -15398378/6506236879333, 11622091/4100019363526, -35762263/38685389094882, 
  -8477601/8241329814167, -16947482/4660378171197, 11273700/3788828443433, 
  -83996049/16890860396287, -174857855/499091832264, 54759770/5357685683871, 
  -151333973/418339009707, -2083828987/8939765353, 59241687/76190592089, 
  -534104718/334720162253, 17003964218/17118300645, -219605887/224056232087, 
  -988800831/510496979074}, {529129092/244583143291, 451213786/914263807009, 
  131819141/523810685505, -345995039/95644193691, -48557573/1128957366853, 
  80612876/278608780407, -306005633/274433565473, 718487917/984432154592, 
  415602931/192784041961, -27015842/4154072374071, 177493898/6026776662405, 
  -73899783/1094828637712, -333821772/5019091551779, 20149954/493668207237, 
  613848253/288550252689, 125295836/546276327577, -102855197/3850769673633, 
  -9283865/3193349182882, 28619987/2491214338581, -120851582/1273226517221, 
  -315808529/149906186810, 798721281/1699268172919, -208649863/101867934880, 
  773906882/41828761343, -324472877/537944084338, -9844693/12550678537791, 
  -64491921/65765341539238, -122034572/3416527928983, 31194289/5743444862726, 
  -19139657/3201972872555, 8682626/1637955628071, -166954475/3914769299358, 
  -4269763995/12062107267726, -86034031/632165427508, -49267859/559430007208, 
  7401097/64845960385, -24335050/4701518944167, -59228278/5034515321007, 
  46214284/3933347979053, -2176450/49402907003151, 18696418/15568354963619, 
  -1287257/22190798555784, -24307521/1590244299925, -44689869/2125836986002, 
  58914376/1422274269431, -1869900383/95250548975, -1192699298/252082075459, 
  31829732/809685599123, -507966529/90432890157, -29391957/2180532481469, 
  -2328831/8710434537142, 2049464/11710300873117, 5097733/35628332039402, 
  -13181859/1138029283691, -5866287/30427817245171, 12671220/79444450765663, 
  -10312870/13318864392641, 7146337/4511467416737, 68549113/439785125294, 
  -132963727/490789943620, 711287477/116652757681, 761128287/265430292454, 
  -34141472/1321082004925, 598324447/139819470930, -7270967/51535472872051, 
  1590533/53220766703039, 11535071/3490044773604, 1218657/60402217619332, 
  -2328223/17463997869069, 1255023/12897389184037, -4208977/11592010779004, 
  4846687/30333706709312, 2155711/12989518948306, -2255735/10416334375253, 
  -14623581/8693921521562, 162506178/5070438411499, -93285527/656417087692, 
  -558991797/6887584818236, 303639842/403588698209, 194825930/152819819729, 
  192962377/370485866372, 1082778/32308694698951, -440270/172573486591067, 
  2992231/26603109700975, -1628355/12949037124698, 4875055/54765789420802, 
  712501/173809770312824, -1746845/70825800123864, -5644309/59011840906859, 
  -884167/82539822426434, 512062/28226824959127, 2803993/11553694773237, 
  -25722162/5139902420225, 16742561/4966082809755, 121276401/416899470559, 
  -1904136474/321247052563, 1959247401/28922980438429, 
  -821799234/719014339289, 6426209133/6481075676, -543728435/623082945168}, 
 {-2039425939/47652212801, -504581056/411456812061, 72129923/156929943227, 
  -571070358/133572406669, 41677321/667142543458, -155863580/444091516593, 
  199423127/258931991296, -863514721/65561209481, 245725794/603000517873, 
  -100309425/557974724099, 98456538/956837445155, -112117975/494467249354, 
  -82451949/689593127690, -180255569/86329274688, 362839544/181655135671, 
  242129823/194668006454, -56001497/1651641547297, 93828754/2275117975937, 
  -151248163/772036630650, 137183578/2307971421481, -147339041/1835958050296, 
  -455270524/81322625089, 982914192/25938549211, -191141384/195864219905, 
  266284047/31166980919, 23574086/2852943452119, -210380087/5392172115119, 
  57494024/1969356874209, -37813403/5703571857133, 279940487/3980855796793, 
  -21177265/5722046753894, 64905350/1104348531311, 45104305/681730491463, 
  138099331/284858114796, 113121605/728224811842, -121062229/403201533658, 
  -28929304/1566874828775, -225735833/131460282856027, 
  24460467/2753931302204, -12061225/17590952914572, -4538423/224737637004, 
  -128002209/28932522431698, 28824418/3177492937791, 146290441/3352042247178, 
  -564144699/3185911711981, 166923615/439609418152, -344441566/65633729065, 
  -213526265/32650460432, -525409545/201293679089, -19713902/27776483390235, 
  6606841/6477167486453, 15882829/9709329919641, 48979587/56648015670554, 
  -1052315/10323805880273, 7347229/28583465074917, 8246882/2689333636089, 
  4558428/6974924948231, -178231053/20303822238038, -98177837/2803224160411, 
  466988072/183313670859, -145338987/408103731332, 517770021/154294321781, 
  358445018/76767088997, 511473507/264195630425, 1815664/10352601753435, 
  -25806257/107181534251591, 4068613/13915437574325, -2027716/5775711894829, 
  -22273767/12902255571527, -3915741/39500180602015, 11673613/48379328723288, 
  -4152083/12834053287701, -1965205/17207867670183, 2203859/48882441677641, 
  -3634586/6263473281375, -10135771/675418036576, 136197289/872178380471, 
  56140501/1215532041817, -16968822/295488965279, 149628081/260863237886, 
  295830232/168983443855, -999133/18626125344137, -1352255/45705968341167, 
  -707769/13823701613519, 676829/23046997798338, -3027366/33381617668981, 
  3166893/18683056942198, 2563145/55396588315949, 679639/13221393248460, 
  -1712742/40975623572329, 3945167/18649749988033, 18140703/3029080587938, 
  11468276/21318324273575, 107617621/8971162385855, 561322371/131885726218, 
  -245018929/2536597069373, -349035767/101477851515, -235939451/97513044297, 
  -249143909/266522034642, 3015250717/3035896579}}


==> anc/Acal_2nd.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{118203189423/44666578292, 2105566979/54737906823, 
  -13152423095/109490953674, 4361733040/16997058951, -92033528/40135041849, 
  -452409910/31901843083, 2837726111/67097589052, -9947247638/4463773687, 
  -4486436110/63106138477, -419369870/928544326107, -58368035/642005655928, 
  390088157/844532289508, -296700160/374436450801, -2228541587/67330787846, 
  376576834/5615560419, 588610571/36444042186, 132778901/252449635319, 
  -104874971/478961308933, -941566604/75924904977, -163493112/1096546542073, 
  114850102/249261214473, -197061524/410780602055, 1902742526/91906860597, 
  1295087117/157533252401, 129653809/78868480807, 198424299/1857792704236, 
  -124524327/3217098550415, 86102443/873292807385, -171989529/2588979192949, 
  497142982/2273680325191, 119809647/1673447989921, -553921108/708079414225, 
  616416014/90960518755, -412780097/86478610395, -203651165/303934491079, 
  -532889459/203951599200, -128712397/1265966150952, -20984704/2931841719265, 
  18377911/1666347700293, -19840922/2028469858047, -61697789/531107920795, 
  164671831/813087659788, -27116037/4617781731544, 77801497/1996421555080, 
  153497327/375927049120, 625472242/228786509379, 515879213/647848744345, 
  -23097544/195909002547, 447417632/383637147321, 31226323/11442294013377, 
  -74142989/27512218528776, -35642981/364430316758, -17904225/11547090668708, 
  5328605/1975274891978, -9480083/2650999940656, -40141433/10108000315265, 
  107242328/532169145327, -13502878/5188587200657, -96524594/715890532173, 
  1417503043/22254265828, -474107119/2413871315739, 111528971/801827652701, 
  -1265505947/95565020105, -31064971/464034955512, 20760475/7770189859671, 
  5651854/7128740594097, -20393635/11318840741094, 8631851/9204782522030, 
  -24113599/2868574005909, -12757949/6034414313857, -8268877/17243775732141, 
  10019562/6856596856813, -6512582/4015038101693, -409726/56457926201861, 
  23722420/1160794732981, 255476648/1545683158539, -44682629/292823251999, 
  -95471287/3329210348343, -278436901/7027681023460, 28105535/4450397118574, 
  -6212889/538791084961, -8140808/4051650807981, -179517/233367882274394, 
  4912051/17067546133508, -1701507/41872915199519, -25078519/14273431272078, 
  15042417/8615299672784, 450743/7357933102958, -17401033/50698465570076, 
  10548985/152168247891561, 9760349/6912808121396, 85411843/3328373602310, 
  -19827723/6368920788229, 30795941/158493185171, 8125393298/831396800429, 
  38970212/863431383259, -21257627/241877346212, 77845004/252030527041, 
  37858666/1022693308109, 210154768/898853623001}, 
 {2231961478/4446485609, 23128011271/20316363744, -1585474039/46777360678, 
  3303571352/17826826241, 796426615/146965982147, -931664183/85664808913, 
  4012416782/139036204937, -6566188087/16139356125, -2724727025/27490132048, 
  48061599/259589269154, -726528987/199502022503, 985493377/107451714459, 
  -470145698/87530788995, -1249000970/52624272327, 578272955/60584887904, 
  377603755/18091888903, 221241607/54720882884, -129748409/467730255744, 
  -1688783086/794625795433, -211894762/998738060225, 368183776/123786094307, 
  -177527480/295593090847, 1056322022/62079952455, -955612411/52499951990, 
  228985014/93952556923, 114896976/737181745073, -20586507/512925323974, 
  46765889/735664050108, -89551476/875498422219, 386915542/2239026094795, 
  -154188091/1171535124740, -1059526457/265437731808, 238905473/187866880463, 
  -473755290/393349327891, 1599808424/131707970793, -313246402/349716414221, 
  -13888967/858243670344, -52809429/1480207035110, 62096543/737079691814, 
  -59520811/1116051695161, -13963505/704276752993, 32258384/887764428131, 
  59949382/1845753574807, 12786825/1060883637661, 80042204/292581053235, 
  410777114/186543034925, 315629312/294991615393, 144750829/6771321318052, 
  365195143/345882112629, 25318205/1789355353087, -10654497/4024611655076, 
  -147146818/9918432380553, -36276233/13390306140448, 52545037/2263860760566, 
  -114922203/4232113462169, 46852380/33561333239311, 57947489/1659222561473, 
  -61141299/594122218471, 24593598/2788927667083, 560482121/49460656581, 
  -208691333/1364139183625, -748450372/1559298914005, 
  -679814165/290914698889, -460047501/930353508151, 8642955/4214560385122, 
  -9249784/31794502847387, -7479893/15034558127308, -4259261/24384260040532, 
  -1097423/1639204618627, -30996715/13150584122474, 15660127/4574431814346, 
  -30358238/9945016294581, 7317849/10859800430251, 25895776/5037900118973, 
  61037765/653546026826, 77483920/546548144073, -54035811/534757678091, 
  -24946853/210832149965, 3931019/2028234880544, -34925369/901964600391, 
  500762837/13973357501082, -3350962/10800409179501, -1564967/4353724314926, 
  7289547/9294447182854, -2910460/6924471700521, -5656143/19852005608984, 
  13053367/44978398064142, 5377514/13224511457101, -8566297/8247031375413, 
  13835760/20481549314657, 2148253/18059186791400, 10875233/2155071964095, 
  -42993443/1184515500774, 24492763/1535886073908, 158574622/52433403211, 
  109780652/1231249241979, 26658370/1460656998383, 31526132/333336030077, 
  -255450577/8357782907343, 43401003/528397773448}, 
 {-12651241898/11702081481, -1258060305/53817616223, 6255556108/5103235291, 
  -5676015409/21270257977, -3308558187/667405625801, 1272374034/74439179641, 
  -2076008682/106141944809, 5774177793/5417080474, 1260944637/47047624354, 
  -618694691/216459166060, 647052401/189978421977, 99766868/426110721259, 
  58607881/10067774686, 3130019545/110548126741, -15105228825/210227258588, 
  -1403477668/55292996667, -117074239/278036333202, 352069526/86719380391, 
  1174352301/198545744953, 463400107/191678267434, -110433854/367748311939, 
  -363428227/46722886494, 802934773/19558907574, -515312777/75794960993, 
  12517033154/1206946391355, -23414261/5726438901230, 45181378/326633978685, 
  -75420101/852086457941, 23771043/325439430980, -217860153/4638412986691, 
  -60249139/1001158870287, 57940427/112866250179, -530137861/60833013877, 
  670080731/116037825775, -296544543/1370855234483, 451730152/125557925583, 
  36118563/1595019042244, 55322491/1108547947323, -54504246/5764132648909, 
  134344944/3205944715885, -13956415/23287608479669, -29926289/343984500198, 
  -110662941/1780945294616, -74926704/497123460491, -419199519/65193233294, 
  -1952562280/393638086883, -364229840/332788982169, 1097176706/121031774141, 
  -282283772/161224743639, -12484046/5019647032257, 29712767/1891591786673, 
  73044401/1488818313569, 69041890/3203620029597, -15641237/4708803500300, 
  14459271/8014610893829, -47551143/1366767165728, -109438043/1212181835792, 
  40118057/2509554082676, 101721331/840914682120, -919927453/28480119896, 
  71496257/282600026407, -577957659/3735358613819, 2587788589/390009574079, 
  68480681/794836976958, -4105949/4139411350387, 20338215/45257097358022, 
  16645822/51320594900009, 2580443/20812883125583, 7411889/6590907922806, 
  69172293/20257897541861, -14572627/9664375772927, 3872399/11921841848124, 
  -9831014/3463957142181, -5655070/223166500499, -49513612/634554516285, 
  105409447/861262991488, 146149175/1001692067148, 56344266/745701184489, 
  -350662014/1686372924173, -216850881/2150943785134, 
  -126084174/1034623148141, 12631378/17707064689815, 2444132/5671157156777, 
  -1093001/29345083001627, 11172943/24514423440475, 6062385/14554781624722, 
  -6298884/11878575266087, -9756707/17745915951631, 2861041/70274694028672, 
  -4460945/7607567319147, 1395638/6158005713413, -19179156/7035392040535, 
  12378449/4006035902956, 233441116/4948175981091, 1067098956/902645834051, 
  -86383220/1604321151567, -60651209/1448670550304, 25826253/1773361773457, 
  -47545612/1111977322067, -94954193/4301628391859}, 
 {-7347717198/9389871475, -1624188478/37506644275, 6557509133/72527568956, 
  3628597259/6167399201, -32227854/8342474797, 865827501/46963264100, 
  -3711177635/296492090342, 3343647582/4960439813, 1169594230/35183061339, 
  -267631565/3732604799498, 831354779/200578987001, -504004987/1438910049913, 
  671016953/198213520532, 175637674/4994217459, -1812619511/38856860517, 
  -1057587899/46135908975, -194643247/553548662353, 93172171/290025103602, 
  1329763222/351636259453, 310074469/3198755817790, -56902576/201509979427, 
  -936591917/4369821832363, 1002431525/30130415899, 1157733934/128700370361, 
  810339674/259468547515, -37904789/1501168942167, 250421995/2236287849504, 
  -206165617/6880027342567, 453128855/3712476474588, 17186791/3132826498394, 
  52176053/2756833971710, 2000785631/4706465119987, -381861926/123973667691, 
  1437703108/503161087589, 412677581/554185142397, 43661495/31835578179, 
  36572753/1176878527422, 43895164/5014860000739, -18875925/2030354533163, 
  25328026/997635180471, 56443017/1683773317147, -72601531/1154327770544, 
  -43697911/5246925672678, -72013855/614945807169, -569846893/1031323861615, 
  1297134197/150555589670, 363850294/178161213345, 445265327/3482325977001, 
  184710783/82944323464, -10391230/4861637756653, 6533811/4785553276114, 
  63358171/2070352418164, 1772563/1065354247466, -22381273/8322109664146, 
  25142165/6113539360702, -14284870/2680775878553, -134570927/2303534000469, 
  45988646/3231841620749, 20005022/439272221591, -1146908597/56806162911, 
  143328574/383129506525, 18687583/249316745042, 260502667/63091316952, 
  151433075/576238838822, -7242205/11176383249013, 3241723/11078413278797, 
  2631476/4248748929273, 2261771/20267781878157, 5974210/9118558264611, 
  11465689/13336185139736, -5981952/5897291075443, -3133757/10625968814977, 
  -11574125/14606241048471, -17515979/3078590120988, -53735509/1072935245629, 
  -102812717/387680220244, -161388711/501728270453, -50331072/1292245550495, 
  52628416/1044371368341, -103851922/502748957239, -109587355/1659238647911, 
  4808198/7708262578965, 1517279/25950620702062, -7062603/198132094041860, 
  2922544/19115966219171, 1694564/3522176325209, -3441909/7296463335385, 
  -2864199/19361895175157, 1285373/19643910111533, -4968821/12304656598730, 
  -4194987/13872282934114, -5540856/2789969177233, 8068547/2358257814397, 
  -7004576/148639044213, 96514637/104265787790, -120414626/4225136988763, 
  38196376/1347586521175, 164119563/9816213243391, 50198409/967145984228, 
  -53646236/6421432928447}, {-905338727/10628027632, 719995897/46671733675, 
  -848213541/41453645011, 1290523826/27422115405, 16146691319/15698667892, 
  -268896973/108317333774, -372515427/71754800764, -10702806217/33590078965, 
  -578692916/16904087251, 239683747/534384868174, -551095013/127515903027, 
  778396489/99460074133, -322468007/67989151054, 772117861/154678051046, 
  306615515/30042866371, 1154132709/149821844518, -53436930/4303912573021, 
  -350602706/163456004961, 411789934/142371002665, -496458331/199152394195, 
  -206255447/579042600182, -465231341/116176870548, -1505562527/21537959452, 
  192063163/124921469252, 189339823/144311319204, 412917011/182362893563, 
  -96135692/1724423397337, -52897405/2378140965139, -19136809/1337647339925, 
  350705043/267075373778, -216479661/134812997411, 177961645/708777622876, 
  1563176392/154190185903, 662048547/60932567627, -105409699/952901920861, 
  -122124515/230837029704, 81449079/2405161125395, -13059489/3112911190937, 
  -17358593/15504475108056, -22753851/806935933847, 25790778/2493051226703, 
  -785368215/96162540561467, 26657898/2866259473115, -43600462/1188748827601, 
  -74223136/144469824705, 778414390/282733720491, 87571752/326659481989, 
  198210835/555632431557, 128105980/335814602447, -1192021/1510632392087, 
  -10094377/622599430962, 29098875/1043357293936, -50820521/1835486374678, 
  -11949231/7843855402168, 10056651/3579795968267, 218713457/9696801165890, 
  -45426518/1685338514383, 31220579/1076413699020, 154689514/1050169893627, 
  549527930/46567882889, -341904259/408567881219, 11656979/1629132350116, 
  -926793416/404564338543, -103734889/547145527385, 33693658/5381854437837, 
  -1203517/31912841212275, 854045/28033224459551, -5662095/27043677423026, 
  43345433/2741941656146, -12728383/883751341546, 12698848/19374017127263, 
  5574223/32376230375650, 11202041/5156463825624, 80939746/1907282438891, 
  39106493/2676676456762, -99339208/607957714385, 16038627/231829458445, 
  81413051/1742538378767, 5577179/7689761128772, 26978992/618357316907, 
  -15071164/2553342780223, 2658833/13184280178643, -1822598/18060267804971, 
  -35889727/76020707733991, -1125936/16213894769875, 2147390/6654301993967, 
  -8185802/14848698827577, 46246385/20897358394843, -10985656/6069195373627, 
  10354447/27812661242828, -3439001/9843408796295, -26663638/956685287785, 
  -52354744/7381711662509, 112623037/1607183706013, -884408339/125447439351, 
  62584373/977407585312, 12993619/2808884975971, -111684619/879335160870, 
  83608301/5506973348178, -102542947/8283714759885}, 
 {-5091849730/10847964821, -3770769570/136694486477, 2783255815/44276312097, 
  -1734418478/8667169683, -115398440/52171951723, 6528332398/6309882335, 
  -901094363/59372417733, 8419782023/18533548366, 1012297945/102650743978, 
  -786215734/190465378879, 283844931/51209474054, -333536013/251363608718, 
  1133696218/228354940253, 1672619821/50519079015, -2471850242/94574915863, 
  -727443679/38059859845, -238646657/97155018732, 301370980/120390584439, 
  325347713/121032965325, 399050201/146189138750, -223688723/65849686038, 
  -538555252/69602887405, -1671555322/118178154587, 460567341/86853011668, 
  522881373/101496455447, -98312527/847333814666, 320971611/132901835477, 
  -90737341/708894932838, 393620893/281836235254, -73178717/681827741548, 
  31986217/863673045370, 71187280/895826347429, -1415270218/318472036677, 
  1032065739/1200455512055, 155389576/390229901537, 243041683/193342684466, 
  44081451/2725512529445, 67736802/1049996778167, -32528639/769310955773, 
  4864938/272453125277, -123538399/4039533420306, -43013011/601766039577, 
  -62275413/1018756333088, -2265963591/1076557983875, 
  -673202355/2102760908441, -477029685/174066334358, 1883038643/255645407583, 
  184461475/504721291372, 210352541/166322292694, -50263827/2574056899295, 
  34028174/1182495909283, 28679521/1501320179978, 18516107/860598262811, 
  -25178663/757458663628, 31035367/1581712098727, -129192345/4431116893858, 
  -56980158/1519638191699, 18174307/405912471364, 33109867/1210849395309, 
  -621082506/48155117267, -115547987/2346068984940, 75280358/953666758293, 
  1564362994/593893598297, 50676085/2599003913271, -7085231/5213784657882, 
  35337847/4535257614650, 12997741/121339570444894, 12385283/924004716340, 
  9054543/15280215184012, 15170637/11559350483246, -26040661/1553372403836, 
  14555370/5318438856967, -29799926/1924152260493, -30814303/1049411032906, 
  91693605/1554224088967, -47786279/222721780487, -65433787/651011660853, 
  -38856475/260420599694, 63872425/647471828138, -236480113/1110310457743, 
  113874336/6140098057603, 8961418/31430096276015, 9079342/21822940125133, 
  -6416441/11196944799647, 9506086/21501814261633, 9210525/82215294190448, 
  23069791/14764129481232, -1089849/1313154008689, 13268727/17410093477598, 
  -8418991/3298374962041, 6750647/12462880706817, -57206039/10531124023089, 
  60082592/1178595375839, -31469224/6717808180081, -194499819/71979074510, 
  -31762947/2325060668177, 39614890/860226830501, -403330819/3364595584522, 
  90129570/2212467214993, -33936657/580857199180}, 
 {14294613910/13519756203, 1313071529/23749757055, -1107349687/20381923321, 
  7470829993/72801059385, -173895799/49772774990, -1071437335/93465687239, 
  4201261838/3893668069, -4879324364/4677270257, -2067696714/26917393559, 
  134605768/22671031681, -238193903/195260173027, 1601327185/537805870252, 
  -455747632/203917888235, -3308323731/124032862925, 1319942559/40826288624, 
  832419514/128534384619, 371379393/75342551692, 18814137/590955392266, 
  -477753248/81306636563, -42423695/708646256152, 1530150398/407105558873, 
  1549981293/249524080454, 351647089/17116238928, -293966914/66433027837, 
  -74935069/17496306139, 104129299/881874098982, -303774297/2447370063440, 
  469231831/122730685540, -80905390/572044495927, 817101407/4983744433011, 
  -21570871/1201516266121, -343727204/67163368555, -868190636/53670834277, 
  -252363837/70838367880, 725135171/146527404332, 343531738/159210238953, 
  -53043413/1230188647193, -140131696/3257444171505, 87753945/934539486029, 
  -112515914/1752406479489, -78147428/700297883877, 84411649/2126742452925, 
  182035578/10867925559665, 85418647/930390126175, -118142839/980223328118, 
  136144147/83519527337, -18273623/860628134606, 132982469/2533610913407, 
  144587520/234848105489, 3611425613/74080108585004, 
  -28155504/13356683065879, -32961733/726328545847, -11264461/14243352839123, 
  44193057/1042047036491, -50451753/741727833809, 37635385/20388459731148, 
  127066997/1337490952657, -30956383/431083907670, -491579454/152428349653, 
  1588659756/52183767221, -103240429/633987104395, 820662913/157159638022, 
  -549028535/90014125244, 206745548/138603034103, 45737265/16415146582976, 
  -21165040/131140314589587, 33206727/1660142086618, -3936717/7431874848022, 
  -14953819/4986334899778, -9992453/3714956882772, 27724901/11966236596900, 
  -129045842/4041295812313, 32160355/71315669717866, 4693845/24584871558304, 
  244891729/3173967785602, 232823439/1182886591546, -76282876/669994125419, 
  -61560560/2813583490569, 26172949/1116018928043, -46288499/834988631748, 
  23952563/962867861841, -5560352/4990560476309, -5562124/10714936359287, 
  5701748/4357131968729, -7242503/9418877010212, 8008765/10314134100833, 
  26088021/33720241943560, 6642911/14991289781167, -37563582/26991761630093, 
  4417260/3879294110083, -9999281/2719667703168, 31399003/2564141133914, 
  -128120231/3344347983475, 176138421/967786790929, 593868317/113660225797, 
  38035359/3110485452485, -109310735/678293905551, 4121178013/21730363277850, 
  -164303309/1161596590104, 180085179/1613019687142}, 
 {-11767153526/5858719481, -4930686527/175469344517, 3383265969/31694640610, 
  -3110988640/15614843791, -259815628/33608316053, 1182019029/95548795651, 
  -656218841/17448316303, 8913430711/9655052284, 4710318488/76672531787, 
  -377847652/69437901189, -69724107/285630256321, 61909239/2804507244839, 
  219322009/411616041202, 2484506621/82202575910, -2375776470/39457872559, 
  -821838754/57559465509, -137837161/273939134344, 265053748/1105137447603, 
  577015681/113095230794, 200223821/945140302887, -199493754/449803408705, 
  -2266580162/364740786899, 456681002/20976014483, -246582437/34859252877, 
  289036519/38040320985, -19322904/727118741591, 58218457/698967572992, 
  -249242603/1156895019085, 82091337/543079207886, -321354731/6827655636455, 
  -29463068/2686326151697, 218317363/290559672334, 702656882/53993006659, 
  -820303781/215463424172, 96720211/147396328364, -113578235/26937011516, 
  28677963/2398329793165, 40660808/5983478124935, -18722997/1802580163525, 
  8980522/1475792338341, 3560626/281778870437, -79916161/3183162093869, 
  -17780233/1530310736812, -48406591/608188529286, -115851919/261557033924, 
  -288787359/80061341819, -374281315/429091215704, 224448953/1136045489534, 
  -404414402/289837015977, -63702503/13590061518418, 12929720/10074738439989, 
  43828781/1049328512965, 10558877/9894368928744, -20862465/5114618878726, 
  15552517/2712111537076, -20273706/4595105617175, -49461035/616318205527, 
  19316944/1616737513279, 479133386/1426198523671, -429214495/16061353364, 
  141898997/255279881643, -209071999/1266018192841, 749178766/130820064323, 
  40220498/131930101331, -10861920/11552215425587, 6817086/14375730343603, 
  -4672193/5085099802206, 4920664/8508592735495, 12248843/3795589474869, 
  3123142/3443540331261, -8637461/13216926898876, 7400081/5147278065142, 
  -11735460/9455228034509, -11530585/11595908763789, -51560744/2644516778927, 
  -249810089/543249476941, 58930191/241976305018, 46180091/19478558546320, 
  59862040/584646093837, -69454223/587335060019, -48529492/3024536329157, 
  8561737/15532202285695, 1379989/21555320774874, -2593969/14694520352698, 
  2698325/17288428491343, 3382117/9067032820448, -6371417/13081363332391, 
  -17168274/216918922075799, 1889144/9999289366645, -3112835/17080135312934, 
  -2179517/37458517290936, -44485823/4594170362726, 12667413/2933074250204, 
  2319605/14585858265376, -185987705/53941526891, -48745223/764403389660, 
  -8750763/13738423039009, -59393451/932326724132, -393231148/8593406938323, 
  -58566371/974037003771}, {5864622068/7399648139, 1748560597/20650204791, 
  -557515067/16793519326, 691574389/5690438247, 1220412219/118791974242, 
  -399235563/120197341399, 1929583003/56331402041, -8083392543/10637806205, 
  9763437394/11522178667, -201606813/299485271866, -118651631/1179966209056, 
  658413410/70297864331, -255841613/477821476694, -6793696615/865185879098, 
  1130224949/53377862413, 1042397741/86939286463, 407157045/802213973837, 
  -31329722/2062700991815, -1151419205/274526936953, -74413233/595348603132, 
  294697817/1339678816989, -228028219/149723427152, -5580910054/149567602591, 
  -498972731/40163003141, -202585557/101160829954, 144015037/1774358329994, 
  1720377/6780192718324, 63323176/552325007779, -14406328/3016479778615, 
  73385970/2344539292609, -47721967/703071711637, -163289359/234730644974, 
  222631435/55084382476, 554301671/84536586188, 1166338127/125637088887, 
  402071361/230304619780, -41750375/1055206959746, -16840361/4176580822393, 
  322759910/6462262767909, -30139960/4835246601431, -78114453/1703929510142, 
  346622781/4502001295087, 20724302/1629203983965, 17902477/1557480826577, 
  -162006283/838139408578, 488520068/214905763657, 234051139/276930121133, 
  487164077/745008308578, 165613573/198964552000, 14961392/8568424167141, 
  -4768495/16975110779922, -31790786/940865094757, -5836249/15084266597454, 
  16727689/4099466302611, -17115041/4722296420577, 2496672/1335104910671, 
  802552803/12238197569353, -53553241/812056988849, -47996227/304400002801, 
  560081345/24467405858, 1237742729/320308197649, 884357533/426009091616, 
  -778482895/162137755247, 1230686965/461080733996, 22983971/22689436070459, 
  3911995/9348332036334, -1415581/3906529090088, 5950599/12579468199429, 
  -4418863/12888425921695, -13083887/10098478642171, 4683618/103899817956955, 
  -7998436/21726044469619, -6343350/10312568322971, 4537957/4382372392139, 
  60493755/4372642992638, 16409918/1213216788913, -126552925/825852798003, 
  15836351/602999854406, 51368596/612866969685, 17506733/826526973753, 
  477186323/3996880735690, -7077732/9445884168995, -1227223/40318207818000, 
  5696725/25955444935386, -1976031/28704669977105, -4648453/8442423000171, 
  5426273/8640476688429, 4279341/34337820386696, -3567518/8133609456443, 
  5011825/45723969581327, 2675282/8470110279561, 7692013/4958333661977, 
  -60317649/4856734212629, 296694142/5069430098131, -560305275/476314218754, 
  -61086773/901471865562, -168497527/1857658463325, -26591206/1896627859793, 
  -32343717/258915374110, -62291167/2443955522192}, 
 {-1523934007/46035265998, 288942527/277848461344, -1920346892/82497515331, 
  282471877/163899057986, 171533103/193828959458, -522268633/57134484506, 
  1412502017/81143881759, -5582891975/12616128869, 218149682/49288205885, 
  4460352537/4396636577, -291782251/119977446030, 20009149/4117365987426, 
  -145453583/250231333552, -1246736107/70518740143, 2717706207/177631940240, 
  -149169719/1147744894449, 565316330/277813392903, -235459938/83404686433, 
  432851442/200588041363, -1994304263/801891622750, -104866908/906112515919, 
  655734118/70119235799, 613538249/26880898028, 296164346/615448937791, 
  -897463476/2324070918851, 43528253/3161306404178, -415212719/273860575616, 
  1396252374/439281259201, -640043447/396686275735, -87684173/667886428846, 
  109497697/888042495965, -127543600/861299308443, -1066972166/47199544739, 
  -474221577/108364498337, -42349304/19498182900791, -170567854/824300460387, 
  137158948/83723021965, -59820949/1091422171109, 40961137/984710492517, 
  -39003546/801035559137, 177072013/188701022352, -307837534/301859451155, 
  -23500563/2456603862445, 47288887/3285335279694, 39015439/639946190155, 
  -282968207/502580122040, 64092220/1318155112679, -429736865/1500825055297, 
  -75238627/430114312960, 19392557/415931286250, 5499553/4125546747733, 
  -94235615/3124628848793, -70102580/4189059170887, 101829809/2859426687359, 
  -127864081/2535785364137, -8206244/960407663023, 60275983/846089069794, 
  -13675667/7795270783073, -349157909/2441508260907, 1503372233/114745463200, 
  180121413/652781910301, -2193751672/97697327394785, 
  -391766565/170636499073, 202911165/1715487867562, 6433323/5359257703393, 
  -32733362/2680406291937, 56263237/1781409116425, -30396457/1488070404097, 
  -10369627/8935392403331, -542115/1222197389204, 27224655/2102436545089, 
  -37159473/1024858998248, 47103649/1678254266004, 15256286/2707934701021, 
  27299369/4255133780994, 90471819/372277780516, 115572113/5340867421951, 
  -27347241/1546054328842, -133401153/2085455867968, -68226013/620891251875, 
  -46271179/1244222095438, 16485839/3917671405256, -5312151/14477486472925, 
  10852775/11557932741833, -5583173/8935689526645, 8158319/848999578980, 
  -17521037/1702547914121, 14041386/21058703064851, -3976092/4813044772625, 
  25090112/11372528427243, -74467329/5750673446287, -3326281/10709466452128, 
  -14391680/23485845172559, 15606805/4565102382546, 1021303641/478337742526, 
  -28541377/1461663499122, -19614013/2426415382949, 52803647/439911515585, 
  16595485/4922579074691, 88783708/1027183098667}, 
 {-605170451/96126261971, -18392487643/951753136166, 1321608031/50432507299, 
  -2284923150/24276086533, -170637899/21181172475, 1517695572/130877615381, 
  -424084245/125509250134, -1118597931/59643589526, 322385923/516144812194, 
  -410999098/178880536647, 4414795885/4347304429, -716019299/251124134987, 
  3623382828/472021049629, 438644849/26124610745, -220704019/12530674650, 
  -1195279540/163376325487, -602958049/218316616462, 592013719/166566676326, 
  -294056701/528236138790, 140727274/57265815737, -338716393/109594396627, 
  113714554/899127320447, 2721834431/51672294365, 2109821579/286153038057, 
  -98566856/435926981571, -184204337/129538807351, 184795921/121913914875, 
  62952523/596964560074, 657883861/404898232085, -268308772/159438487193, 
  -323198968/2705860081601, -125982845/433776059024, 120090065/112107106186, 
  978372220/740088191303, 13665545/493532713997, -92623542/1001083971829, 
  -173100912/3313601038001, 576596924/352234612821, -75254883/1189526803763, 
  220742619/246465848347, -28137461/1718209955622, 22222067/798433333972, 
  -1504126129/1325051267635, 78077463/1628036841271, 61423413/184884898435, 
  2854190903/102051674667, -206022382/406387341541, 166578068/3036781338311, 
  783383323/498015751284, 16671167/14551246984155, 32431669/909728966061, 
  -28557320/1253932132701, 14316083/2694949109973, -35361497/1181463716789, 
  -33225148/1757619917881, -70584429/1615664784646, 42916033/1308531966407, 
  28870867/2711747140633, -134520535/21705312666122, -226259628/181080468355, 
  245416274/395186551253, -58509569/20030951762620, 32513559/1094108547523, 
  25942072/223241824451, -23291129/2065727305652, 16047655/856636342292, 
  -7944631/14815684512622, 22398291/1826613019829, -35494423/1430448838717, 
  30508327/2449770530542, -87230837/4247513514874, 43429780/14829958639893, 
  -47716505/2665025703484, 63270683/1824527450955, -79153664/1645894103947, 
  45209441/467812984386, -329578610/419716929967, 49524320/782010702847, 
  -524751673/4637419361726, -118277117/1412286551020, 4089731/39778860995655, 
  -19763432/59427189758051, 7199049/1513306784755, 4387998/41027090397701, 
  28739374/2977145345029, -7797547/8078017893900, 9757200/23231566058959, 
  -74319487/6626227885099, 8145572/4544589671015, -30367581/2799246032564, 
  3194546/5894240865691, 19208656/458179946579, 61648414/6763752631647, 
  28478689/2177543797675, 948627295/100314468431, 84206162/621990207939, 
  -59141360/13994230745069, 67232123/351804226348, 34848841/2859142177617, 
  32481779/661968662307}, {992301410/35132937131, 772381234/17972050823, 
  283092615/177960873664, 1517918615/216108644949, 245454955/19053428892, 
  -236299057/96393997272, 1044749363/143454753025, 431359937/288022368734, 
  -3123899981/60807482084, 15044882/3710888590931, -518030159/205747974373, 
  7207550477/7034212136, -529877245/164376151694, -1617744523/236608906399, 
  -79628005/819795076954, 137132189/127614322842, 446632616/104089656299, 
  -466067643/1055142734032, 181814789/130230210428, -172203745/219346457577, 
  306969214/103714764803, -110147635/209595901991, -2656742919/53965069727, 
  -745948744/83336611063, 202702853/257633771469, 734720631/253288955755, 
  111144008/1055202046099, -36403041/617688585124, 32171144/12952164878105, 
  732730819/410514818471, -266777499/121994410636, -203081531/47431565131, 
  80286716/1939692763829, 686092123/73085556403, 240237532/43697207083, 
  176171621/2117062994686, 60213289/1665793750039, -94144924/1678056570871, 
  2232347038/881664245989, -63619217/1706451302132, 27067667/1674333416812, 
  -124427817/5008327398176, 72639397/1574820507194, -215539823/1203724186164, 
  -131321972/190808771393, -1636085/10192225855392, 157011349/445531702863, 
  163756083/418088413916, 119078703/727548849055, -9208946/1010861722549, 
  -12410515/551543197366, 52857514/1019339365993, -234641982/6695260234301, 
  -116648477/2623958361096, -48005506/2883100500099, 26755217/1616395957739, 
  -78775449/1973076241099, -655028435/451273321072, 108754201/693478299654, 
  996382192/393663259419, 587880607/65944085986, -114805473/1300383485300, 
  -109463727/436022562347, 1275541188/892374125731, 26601530/889447779171, 
  -1571462/2962443897653, 3303014/11327441945907, 1140103/35865837741861, 
  2662154/92591181541, -57214287/1394336544752, 26013688/7589082240653, 
  -7056658/4472382810181, 14067647/38561487825571, 41661898/1365703445641, 
  21948935/29765856165088, 88525933/2260850774116, 98353385/2730444585441, 
  123712243/713454611860, -21254879/1531290204414, 27235105/1142183263877, 
  -6690483/3142901374139, 6007634/7898658954963, -1529070/17158199691883, 
  20378169/1496339659135, -1931156/4404535987711, 12350687/16966466026829, 
  -7482109/8203636908132, 32492591/19758120488146, -24525289/1153957637355, 
  5099120/11689606780237, -2633510/5911217984587, -3135235/102531805346, 
  50272960/1282604585641, -5004899/649816548502, -633037404/79192675439, 
  -54053875/252078072594, 34506964/1386467325045, -194898681/892398740381, 
  -35816440/1686735459713, -46952080/633954941607}, 
 {-2076901120/53490921543, -939650245/46589436377, 766377912/24180589081, 
  -1680376627/30889993661, -477792079/76371606022, 391246535/53232775846, 
  -2234463019/510091403104, 1355512077/46793479583, 541756586/230198071543, 
  -170403530/438511202851, 802143161/147673439722, -647141548/250524028041, 
  11314130552/11059085067, 981539502/80984299907, -126507343/303571534372, 
  -487624237/29620919688, -522874326/248576318417, 292224209/131765543910, 
  -534212296/1094768984617, 339340618/205900103995, -404126295/412177059784, 
  -495917729/96104573000, 1066316335/69830066161, -41141260/86767830621, 
  43414523/263553121647, -274411714/203374421921, 858870821/580185840760, 
  108375728/26873648428875, 43037356/1170854217885, 17607602/3135136870209, 
  699204239/318730605994, 628490669/150678245877, -292828037/210926474199, 
  -438016349/46374431581, -1307613480/235055027303, 241811497/1512217565620, 
  -60878667/1488570735506, 809353279/974813214430, -207138955/5641647287728, 
  358637225/199024538408, -87555121/1697629467605, 48098239/3353111360446, 
  -281898119/4305472033336, -1423491835/518959975848, -124144109/17349919193, 
  -26536028/23922991629, 824916715/168812673186, 1208540184/321632727469, 
  -331177223/1574442193403, -27817233/1702675886605, 21990641/2795751356531, 
  -67520349/2182988382238, 33196183/3360273034237, -19211968/805738048059, 
  -5351907/282123330640, -84879637/3828350225352, 7423887/977787048986, 
  99543841/2150885008982, -130729571/537823168814, -277425382/76432087799, 
  -51175271/349004131429, 26465727/141491932250, 79593642/184575835903, 
  97093735/2753066302703, -41845175/2201088993782, 3629915/289123153382, 
  672876/311218914383491, 25881601/2242869798229, -73604801/3879717498650, 
  36406711/2054976213237, -111226719/4113022435394, 7331003/9037174128740, 
  4281413/21863033631171, -141831748/2888368365547, -589596995/315453141007, 
  155526020/659712118171, -105721987/396197067456, 1442912957/273872825084, 
  3501241/67851611986178, -141645719/1320782416474, 111471299/85195536968, 
  -6619382/12936733196333, 14393329/1514248515188, -2653131/7623859107011, 
  28799953/5342885959672, -3462197/8655474739666, 8602877/4669016495195, 
  -19508252/2021082156457, 1261737/100720347726488, -23305349/1735414873899, 
  4880973/7300968286640, 15905042/3963281389733, 19411489/492742353566, 
  81280631/15423988406135, 323544887/137008912299, -12530592/1289281185953, 
  201737449/2120253299835, 27303403/949063870920, 21853221/1765559602361, 
  11060803/1368046073844}, {-11536108480/27119607921, 
  -1773400675/75866534738, 1805716137/44660897752, -3822839549/25791372155, 
  1531059310/886552179801, 666923785/51877195373, -2238145453/163225574424, 
  5267877523/12223061948, 1770937699/195630587268, -311322338/100427426035, 
  679679093/218107835967, -334992179/233114658388, 1134793823/356974517069, 
  21389050598/19527424109, -952551085/49939162002, -383182426/21493586747, 
  -274360588/116144818005, 412028929/172950307718, 441890273/177701595553, 
  30382563/770005832758, -69851389/585066172499, -274062593/145306358527, 
  5192392909/192376867250, -97953299/266141485063, -394269451/232298123942, 
  -37654920/798349970323, 214127172/169299922277, -94217061/830085234842, 
  3470143253/1228502755322, -40366804/8904904503951, 26410693/896248880013, 
  2347535734/470082391957, 3863924305/201812235321, 676997040/274013891309, 
  -636904559/125138630220, -416997271/112816508526, -51990467/2963358764140, 
  -24290807/5176118524999, -41842270/686104532869, 54820664/2022992355871, 
  -17492329/1096831283901, -73866639/2034996694508, 7473981/573529779446, 
  -50138097/391395360350, -614217886/78853997563, 2075489608/110892619245, 
  -1193278922/2140178274389, 1583292373/436499730367, 
  1667569755/686832465157, -60252398/1939746595995, 39626700/1884559952047, 
  50477317/2338516535912, 25165909/1529097008520, -44453484/1608677290387, 
  44913743/1302928332393, -86176031/1455559715425, -11860615/331213784071, 
  87848523/1974268112228, 103131102/549348729833, -878910583/56975527048, 
  119584583/193909954722, -74863803/289430750738, 656831798/239894601691, 
  201918399/870275831665, -5759061/5956712702428, 28970701/2202698738432, 
  -13256086/16764892167517, 23997389/2463978388164, -26284247/10054509967893, 
  14158361/4499617582412, -44493409/3151482493541, 6346388/13471109428211, 
  -6775131/264523509497, -14035490/9205889324791, -110609534/900717360047, 
  -205061587/33497224573, -96121418/221453393501, -6967259/41206262869594, 
  294176472/77759627443, -15911809/1636991415803, 293468127/228787691726, 
  2572811/11166022056370, 10635519/57705374084164, -5801821/8453752119057, 
  25733753/11129364789210, -3829612/9828770788719, -4318399/17118733193526, 
  -2695488/20439248487701, 14120605/20127683223456, -34408251/11151385187842, 
  2632916/3908273816867, 19796477/2497492076176, 34241257/14442669818912, 
  114416729/1499669310995, 689942552/108093752991, 126921799/1578054201771, 
  20517350/6659477094817, 93251403/756921485273, 20492179/7190612013535, 
  16269448/947238171911}, {-8491356674/11258726323, -682200882/82928785829, 
  39794369416/443198752775, -3218917029/18709018280, 
  -2043402411/661317306650, 720977629/81181906703, -9200214056/632550909563, 
  4789899724/6375219447, 1275959648/59731714757, -367993689/156751793192, 
  296157473/103528285984, 20067063/1123255627052, 97888617/1023401993282, 
  2574614944/154243479177, 4022844849/4642844861, -280739958/35365701619, 
  -131268811/545038246742, 205294850/113619203633, 334930347/81352087591, 
  332293718/87703196445, -303858999/2062577149640, 71609375/156860321666, 
  -77590489/275299951959, 162254786/312832661999, -146571547/351103182021, 
  -67719281/1415323079228, 66389826/2407808022413, -97542697/847579723528, 
  246338897/5053404703842, -271029728/3938867921261, -49380773/422051814578, 
  45808401/133019385394, 770478151/51271111703, -1000582077/184590159254, 
  472169509/1101260689818, -1329177919/241352339611, -23825738/2294445689171, 
  71237266/5769118791157, -52396811/12867389873635, 37080446/1600571969635, 
  32376852/4138317332627, -64984880/3663352127719, 104331095/22413607373316, 
  31629465/4251606027559, -231078514/362949415401, 1598730772/101700543101, 
  528464941/142642331229, 174010269/385632034610, 280560363/65542627303, 
  -9068841/3619135550420, 23929179/1479710552840, 68734102/2089688499581, 
  11697909/1892024508070, -12487387/5836296343882, 46797067/12341340135445, 
  -5358645/306647634887, -38934157/575614339625, 63030750/11386355693057, 
  38269048/337134158395, -2613729527/121978463770, 306249126/489893680343, 
  88286857/899897524755, 656219151/150602148796, 228984368/699863499375, 
  -10347309/18481902580018, 2869616/27119229179981, -3130499/6235528659921, 
  25794423/15514582451912, 4883093/2718190246353, 107211839/171554199240274, 
  -2012884/6155491333547, 7963398/17966057660521, -10857081/3828272409821, 
  -91677053/9630910558510, -37030093/5248301148549, -38259173/181281748847, 
  441380603/64470556414, -321040625/1716502782142, 49885718/3722223366415, 
  406472697/108520964249, -132402237/1033670807792, 3160723/7142713428314, 
  -1645624/42224478077945, -2150392/23508108323337, 1686373/11000293794910, 
  2262638/20071852041167, -5393359/13751866029597, -769051/5409922711163, 
  2806434/23034356345293, -154972/632426100571, -774217/24987483100872, 
  -15950594/2756117533143, 36809232/26341535997823, -61123121/967995680661, 
  -202278373/143178273058, 43172399/311884042164, 165218257/2979636740580, 
  -101973206/1284421772103, 101636975/861837591273, 
  -289194405/5488195285486}, {-3936758207/10462942494, 
  -5720495183/153527710746, 3666855709/55810712240, -3616408957/20650199079, 
  -299711908/62040612271, 2883594367/214353000633, -486417639/80601478387, 
  7456983278/20205884771, 719454366/28714519663, 21949415/531355500403, 
  354025448/143836853609, -158055837/386073335444, 421634672/53871896565, 
  575647934/17813356267, -960542058/58416881951, 3596151054/3789900409, 
  -100994387/301542055218, 276176450/887731611189, 408562582/208722056837, 
  53512385/367963484081, -78330875/268220213683, -185722705/964709959919, 
  -777673805/73525573014, -225733199/221892945153, 1022109622/258521644943, 
  -105346033/1394072930526, 166383652/1543911227541, -23699258/2727236594723, 
  80681959/664313409597, -334712927/3016368342979, 38551132/3504379622957, 
  282794342/1282530387057, -921239830/369410944727, -1205230607/139035251557, 
  -469365712/47670551167, -137897247/56115546632, 21961339/1374731469786, 
  135588724/4482161660771, -30533982/5456621959105, 35186449/1404506831866, 
  30988579/1983171408493, -58130006/1665818748631, -20837711/806423805150, 
  -40538521/343356310836, -195829153/295611712842, -368951798/241439751369, 
  240592063/54462678850, 725184695/105420977913, 655301204/345391206687, 
  -4157573/2682849498725, 13219974/5477224900187, 25195381/1649696951329, 
  23720999/5049957978509, -43580749/15694467306569, 16104717/10630940951909, 
  -19696748/7736254394399, -89930484/2764069404875, 13994069/4669475655212, 
  16530169/2841251749371, -667976575/62841043799, 970439977/13458934901433, 
  331156697/1154633873893, 362227357/140714409110, 65930297/431263041211, 
  -5109603/6442353900377, 45714995/86762155122264, 4009232/11239855871303, 
  6661243/12003352435922, 3509003/3556897186838, 6095528/6379238230969, 
  -6681037/6028027012284, -1939453/14003849820970, -5089635/5706712174489, 
  -5509142/1085932526933, -74255056/1441156758157, -109888391/520745740422, 
  156522723/1854879639964, 331324775/131142334213, 244591539/153226015042, 
  -95850763/552357794470, 258270993/106728165982, 5660973/18104437635104, 
  8268939/54749414907715, -2730639/28515526809628, 3955829/17878881325114, 
  2369002/8666136144533, -3395891/15147317795010, -3333509/11923091434832, 
  2598167/15891263167574, -17670301/50154874910384, -3114971/16999719283745, 
  -41048053/10521389616466, 26408975/8501497298222, -21672614/823907146507, 
  -292183220/149565315009, -21618153/391243606703, 30126283/1179322847501, 
  -25401341/1893959404580, 59738836/5354454541563, 57911674/1331462032183}, 
 {834590203/13060682266, 3674707148/97621361007, -448043079/78822353012, 
  594883659/42462239210, -81432666/2005411824923, -545271481/60475650365, 
  1875753608/78304230451, -2064952547/30444769679, -2560416424/462897523279, 
  492381389/145979240562, -771368595/159187144883, 4617458658/541613776661, 
  -1516642600/290796160593, -681879212/30535240545, 803191603/308715770982, 
  1492792373/854634363030, 6735331963/6663213099, -198963981/152187163391, 
  -214084233/405186078338, -114495445/723791922924, 369484276/70760068977, 
  -152569625/485707883369, 774169787/99191786121, -645851537/82380355954, 
  -100609721/588334066896, 594731141/445615642037, -341355187/187542603878, 
  460023848/154498790267, -223417487/142198877909, -32513673/486924392024, 
  -63887307/2926257416978, -796518163/119201686073, -370410180/1039991216401, 
  -438381931/581233730602, 393402699/84191315030, 71369897/449309907677, 
  -51895595/1951984978907, -608109317/575242540796, 420085871/191210035833, 
  -1915155239/1789675403351, -135233001/929996038252, 
  141978190/1969329344269, 18157016/6127831212207, -34078875/424668541222, 
  -77089585/6836917889177, 76210698/137164705231, 34248715/1655482161721, 
  -146382276/1771691204059, -5643791/1337439711157, 338245354/276541053793, 
  -40971062/1136501095223, 41522087/1617833560862, -130929487/4259014657676, 
  100491489/146759758753, -212148405/296341079383, -35080141/8116311770321, 
  30222193/9617160433906, -51845880/954644454571, 99236445/767592591233, 
  496029868/287024235659, -335386294/1075874045181, 57945791/436013647243, 
  -49075395/130985827537, 28977047/1403799728318, 24730847/748958971527, 
  22969567/6326516352026, -28618217/2538873446438, -16391757/1556153449675, 
  24070927/994574060212, -47119013/1344031912556, -31656997/6022790019212, 
  44970667/2225292115007, 31364813/9306058427824, 17856327/9721074244832, 
  96882605/1639932234494, 61878107/738228730891, -11590176/3091647562019, 
  34837666/4056124453861, -74524843/707029762017, -16034909/2528990799897, 
  -102198035/1478654633663, 3978553/11541996303321, -46787829/5345233568969, 
  39380087/1704316786356, -11768182/781457034477, 4462917/11710493203594, 
  1548429/8433090166663, 34329243/3621728124029, -39654919/1505008219647, 
  133174255/6735083828254, -14470543/3654319837017, 4946781/2534999412940, 
  -35443823/1289755432543, 11551697/4972370331654, 235515716/204120123533, 
  -10098658/1791660019049, -14192260/2513246010159, 63327015/2100290248789, 
  61020889/2777101707943, 56021491/2533941954405}, 
 {-13138637201/510913597066, -129748409/51970028416, 3294157793/62178923728, 
  -1050200271/84878471074, -849221248/125230785109, 556463637/62648030081, 
  40478902/270649788457, 1038813332/33239644899, 79578320/497327122011, 
  -1302692008/287981545845, 570727537/94678894777, -240944524/284007968649, 
  942636429/177335028383, 907847376/41700754465, -1330864415/70534791436, 
  -240681273/153457913984, -305271705/241552630147, 24360926249/24128025250, 
  -295760782/229327071385, 373461410/94232171123, 131839416/1364315382031, 
  -598992073/75035343666, 151839005/2461274919, -134206690/343875993807, 
  727347953/2799785714843, -1221041908/724662308725, 427972573/179517448514, 
  -317391659/889089513999, 223357603/139724332439, -405005409/245651355350, 
  -77980893/393720361496, 250357650/661691588153, -1200339193/420155417583, 
  46712916/34193169847, -105176923/685691159800, 430631609/2017353660393, 
  -292188855/282456743941, 1223352711/1175490994840, 73235704/856753765679, 
  73228896/65350358299, -248649145/201317279724, -158146824/1529994873463, 
  76018371/3443272028470, -52587257/3350701240712, -1555227853/140840401377, 
  -538481283/414933495293, -234493649/1354417612219, 347230971/112192958953, 
  -7938299/77525719526, -106736545/3011050578273, 308674704/250780479305, 
  -89561445/2780254737749, 382824373/592888299309, -21141184/1814039919003, 
  18503201/1039470689222, -210432220/261108271331, -21986087/3201228968002, 
  12821795/1730151043933, 26725969/939585092768, -580327409/148666514814, 
  17760881/66848088884, -12116356/1658317127785, 252996913/699181876355, 
  116261469/1467484454765, 15458347/3552336328864, 17534317/674265722783, 
  -52009211/2973655019997, 11460907/6277476699851, -28882297/1286075485844, 
  -21181768/1497022794639, -41946624/1695914340631, 55546552/3221859241035, 
  57308020/2251669240077, -28691617/1235361900859, -232801499/5479880764929, 
  41216427/226349829539, -28902426/541907020457, -55835153/498096179303, 
  76728033/1002355190278, -22341691/2782531684595, 19552444/4221431617027, 
  -30278489/3526713549602, 33926923/2356430705414, -7121807/22276323778855, 
  6729557/724825884213, -56957229/3763821518171, 26303009/2778902062752, 
  -36618981/2443352606102, 7921801/4427553488510, -25597675/2014394230126, 
  88208759/4490007439675, 17439624/1127764834997, 19477582/18870417091063, 
  74279752/695665859897, 661455214/83655326199, -136867027/3396902831690, 
  -53249926/5215529420205, 95139793/877863633719, -30482790/4643838224683, 
  252369487/13039208374218}, {-6266388923/4621147167, -282520564/15864523215, 
  2172530366/30232202561, -2584347763/19057986535, 782567566/91918510367, 
  685245569/77163580165, -9873449174/384176233167, 7304257061/11800486729, 
  1385972171/33690257341, 344808743/107108663569, -224003431/254829899950, 
  502656179/201342495852, -502240890/461228352211, 4556960505/215387388704, 
  -207063793/5173029274, -1364255197/148486852839, -213310645/448574621846, 
  -678186013/564799428457, 6547382695/6435486838, -248490277/170272696320, 
  -272400458/590757709717, 407877991/130898440325, -3388376579/68791832502, 
  -519874199/112811295177, 444590586/76040338285, 343397491/130824937247, 
  -109447521/384110549596, 6579663749/7721170895428, -73099378/182200950873, 
  351662890/227818551533, -353590682/165597051477, 266506367/530413865798, 
  -2929700861/223199031381, 539139263/63322230031, 262326326/597676070529, 
  -1024630967/401596974295, 203458799/96637098139, 66246891/721678916483, 
  -55583449/866950696576, 31641820/1167306892791, 91164812/68558757869, 
  -140191621/93154142679, -215846138/2219275758995, -443476413/3041182891076, 
  -23613425/2448083364569, -250124443/317323892097, -68534015/263639770919, 
  356128720/1378967507303, -189782674/238401432649, 34961971/1410368798618, 
  -23516119/702893392677, 270554633/141750452531, -24088369/1343161535939, 
  23204718/1736936294837, -39650417/2374588537138, 35424489/1466336663465, 
  -176225992/167485265737, 76233040/1014007784483, 64367272/1398778361541, 
  -3073620985/42833048609, 136989136/1076632964339, -280173657/1550810887837, 
  465734195/77939206458, 73225277/702766360201, -73761950/5600155713449, 
  -28341658/1599095230529, 60038851/1489751540182, -60810767/2314662292167, 
  -49078867/1633709684978, -7763663/1284315293841, 7931559/1128179230592, 
  -20119699/809119125550, 28001056/1363551940781, -39094451/5189657449530, 
  -51017624/2638973240941, 68011381/11204719615242, 12180947/216139430557, 
  -29531496/704147549279, 22937585/523271861766, -58361372/649697916833, 
  -98946466/2808304090459, 52784977/2197567972899, -26484493/52992527480913, 
  4414483/49671526426001, 1540227/68678580019979, 66740473/3428716116221, 
  -49989179/1612138353825, 30672299/12799457164850, -8932051/10364417214446, 
  -1103301/13793693273929, -23714580/1781739258559, 175278906/17936931962047, 
  -5646597/2284646642908, -104025347/463003225047, -2782249989/276013921730, 
  -13472128/1852881814305, 58660922/2625105438117, -69417731/778833971305, 
  -19853576/863878911863, -704689699/6130226257531}, 
 {-926441737/63927989639, -254991685/161358427364, 1001027675/38339872576, 
  -1089211742/352517113163, -2744979904/420846090513, 448412761/55939919618, 
  -89822421/385914499654, 5536206233/242329383268, 418844107/384342119296, 
  -2222764199/673975170417, 970349429/281313191765, -139814795/112038976408, 
  21725443/6645547496, 68060669/228076229921, -946938333/28919290904, 
  -213507855/351878704637, -149171429/1178717129738, 341734021/104188178516, 
  -1585516975/1222229022653, 8071944629/7981011687, -335486745/173145191242, 
  -385706294/157079265997, 65619711/429014965010, -74411249/549462986400, 
  173510549/367188003374, -681055569/522639261458, 178972267/130238477817, 
  -111200719/235011295457, 747175216/768601065963, -164379459/333396003310, 
  1188441547/608512093802, -88676989/391649427037, 1990729331/104074954828, 
  -1004967240/98574016087, -73032959/859707426317, 469019571/1254458665078, 
  -70256704/72263759991, 204130973/202969928252, 24601391/1460289473702, 
  -8436582/2616156662429, -29796577/2389301221330, 942884470/677907850311, 
  -189934366/127774841647, -397792034/155789022253, -69172937/1310159905803, 
  745215487/40386441112, 621424544/123075521185, 168588647/479210335284, 
  -159171019/771016946388, -18451283/638135285576, 468562152/773834258245, 
  -109263983/5845690470343, 222923494/173698951475, -38264035/1294195200616, 
  22014371/1548089027806, -33768808/891872196543, 25042795/1073120758209, 
  -279844565/2311887641117, -101920541/715657817599, 137460892/125935714619, 
  722613237/1522814574974, 332004065/1679092790213, 198216307/2485612032881, 
  -39500531/8509337159209, -29455817/3083253427310, 2012644/968572825713, 
  -36777828/1444268217895, 15471846/4211053562377, -143609276/8610715493083, 
  -9182531/525957555694, -30860897/4046757969625, 13628424/1799081806351, 
  -82792655/2850904152387, -355425563/354980707852, 235093740/2393860227341, 
  84929889/553346011484, 513605782/34391992553, -140128476/1467818462251, 
  -37453734/339882677887, 706297133/552016747822, 245721969/9094018174802, 
  -34893834/2457131387759, 16383757/1945824637974, 2724617/35423789648031, 
  26920784/3121377002925, -21633649/1564606281112, 69423622/5873845308099, 
  -182612201/10183232087673, 10804105/20519119549606, 2695613/20213478837201, 
  4937027/16311577872886, 16967651/646998996027, -18356879/2194659590649, 
  7112494/5889037482393, 518353379/163135127596, 231644583/832469759422, 
  -8443305/1949494404628, 208012075/6273241078784, 166472975/3602530449512, 
  -44546243/1847113245543}, {1033650918/27695690497, 4447458385/240892354042, 
  -1264792760/467977874533, 627766299/83692221166, -1391149171/1791141286785, 
  -759076783/91310618199, 1138640098/93500595415, -1171756956/29397737953, 
  -378602219/236875960085, -48596302/379964295653, -3598736447/995443462794, 
  712591746/181754083373, -108982084/67240800829, -443151205/588932791093, 
  445913788/420272822971, 334683568/329603097267, 474560099/136317490878, 
  66554401/998602624768, -148182199/433823764161, -909012211/562955985375, 
  7991272794/7882434311, 1125656606/217960368363, 218161123/76878961655, 
  -799547611/57099806439, -24209069/178441998226, -84262615/1149027314143, 
  -483586327/336749066064, 321353383/226885562760, -663612088/1499770348437, 
  187463443/163242038850, -129427744/215264098297, -1363272069/502920419536, 
  -243017636/40816878815, -172486964/442009269773, 1344167977/2942054485294, 
  33949737/1614569833099, -86414161/751807658915, -117502239/113755801483, 
  222293953/200877301955, -29337443/3338171960221, -21327177/3957057489235, 
  72219461/10553291222574, 663384163/433194818015, 235611424/94036666921, 
  -399386133/887665837622, -2013249517/110194215692, 
  -1468814057/279277726704, -58058711/904129961123, 
  3175269713/12435786232785, 114289627/189514953668, -18283395/1896276679147, 
  39098256/3250844410729, -48031094/1813024755077, 314812523/230755937261, 
  -26355803/577186226267, 13032379/625449484501, -27268276/1011320260921, 
  -1200961607/647921401233, -767345749/206750787332, 479432403/371208800372, 
  287711934/49024030787, 104517427/31267861454, -143058248/881500828887, 
  -16708716/3265074473167, 45750029/2050196396754, -10785461/621285431463, 
  -56288974/1727343637497, -14379032/1012026180717, 14688947/551124756151, 
  -67719991/4641845101973, -7252412/416630722829, -12423377/998206190730, 
  18413574/2375830122311, 55301233/2237127776219, -23023513/145397884889, 
  -46299212/96658849133, -131975684/422173024595, 178899657/824023715911, 
  107489143/513435872157, 98011088/7795415193885, -18786412/2006735244241, 
  17929220/56316458332311, -19494278/1413735023869, 41287023/2415710317391, 
  -35622629/2701924559973, 12357623/5457843613114, -6061524/5188050923005, 
  90941009/8342273283783, -15023013/813983825224, 6123611/6777107050546, 
  5142521/28058419651281, -98629768/2443405210879, -490619839/387734552145, 
  133439721/986184708757, -2039313192/323169873697, 2522719865/410252507048, 
  -25782012/743371405559, -62426527/646711138317, 335029014/316142723285, 
  607377776/17015744937745}, {-483685973/30737135572, -118160108/78267292041, 
  -2210680689/77977866149, 1136598818/492969237443, -685438211/193841563402, 
  -402211748/52451091137, 1709089628/209692387361, -3734821874/16513643483, 
  333761480/74478044697, 423456049/101179018846, 61512708/1026741791453, 
  -152425268/540678413457, -294138078/85147825013, -168008811/34900174870, 
  -614073461/461192973240, 371186471/1369301540552, -64592127/761608119520, 
  -207285273/92968644005, 190221022/203495719313, -262332415/316563310281, 
  341616392/163337964453, 5759009494/5573754355, -3347977570/113894586731, 
  106411607/1121042417423, -620743157/83112980655, -76947763/375027323425, 
  -597480827/394925531121, 365074183/224036753099, -33372971/1054394270721, 
  -13213205/1206298372787, -42681732/1937536700797, -233976133/181067248205, 
  -2488496029/278201112689, 234532493/253009344995, -47785922/993861456749, 
  -343780711/207449550862, 98808852/120933965359, -35290918/1885183825305, 
  34596073/1600562106002, -100815179/2148845491204, 885686707/447380462186, 
  -42813929/418896291710, 48090310/1208621722407, 480993011/169473862006, 
  467691453/66737758708, 236285054/207027750945, -1116848305/221174023297, 
  -1278065639/341518073656, 116463578/1745094420397, 71372354/2242939441523, 
  -74394530/2759660791663, -92372495/2764169545024, -56321552/2550662541603, 
  51755325/1366043637221, -43449873/1847898711166, -11075850/1178294417183, 
  -53913772/889398881281, -46404979/875863981855, -393195027/97984372042, 
  -1866185065/65002124854, -40604298/1245136919945, 169128559/51448946937, 
  130219895/95649394268, 63266139/3003961621361, -4545189/18927526751798, 
  -69501122/3524235053685, 100876280/4040662633967, -18388345/1046415002914, 
  31266044/6263564900435, -16027857/18286833672205, 72374535/3873273653341, 
  -29402931/951287529002, 11171666/7443649369323, 37406042/2152866776963, 
  25007271/359141640068, -182126671/503167319333, 101240645/326458973019, 
  -336096598/1641003410439, 89438407/747246476935, 223099782/2315987913523, 
  -13741535/549082958527, 49457586/5113352426261, -6739205/6892154970031, 
  13102495/20700546055367, -63917260/117865823324649, 31635350/4188514962429, 
  -16915886/1921404363257, 1612408/3613930125655, -4535730/8369337774191, 
  3435451/9409405972170, -81240139/4922292678076, -11794115/2098424225727, 
  -145435041/2389093786727, -677116604/228739912911, -879636767/163847143270, 
  -76996783/1214119343889, 1084557436/297726595809, 22670557/2766416420426, 
  -68494158/790300090235, 237549877/222298216176}, 
 {-4580895735/66139732421, -375684082/86121360927, -834309254/54673643661, 
  1848392960/50640305879, 1217464621/193393690352, 482893163/337771187586, 
  -161472667/58733307801, -4288643419/53069138834, -336069368/30012670353, 
  -313548741/300976253009, -279682928/109901991139, 416967613/154807607005, 
  -199393978/191253164115, -1739723765/247615937488, -77024269/918748572449, 
  -298849042/196752528155, -143046381/665600413133, -511100773/290843172047, 
  268672150/178284150057, -68357569/12984449203281, -70701182/603234208425, 
  378664100/126306873847, 3976086925/5207388512, -427996189/126552901877, 
  -778788404/138849922889, 2030880417/2358154441793, -53177683/2638244759152, 
  13288572/2484093839509, -130960283/3443782720765, 231490868/119255781993, 
  -41411149/459286374954, 47162109/812324441824, -199386172/85775933763, 
  757771879/211385334951, 279716149/272238232878, -285280887/260741390585, 
  34747967/1152292452224, -27595273/1542381545561, -151470629/3694104527171, 
  -19274384/764388538371, 21909823/331017419796, -63991465/1188322376854, 
  -113280983/578573369857, 48234971/790548672268, 529014709/104081289513, 
  -615659528/51973576821, 143504178/320973231311, -273341082/109240736233, 
  -891660299/415358324976, 2252170/28713100247807, -12023340/591340331527, 
  156859773/4487042510243, -27767338/1455383348131, 19972355/2755817450354, 
  -39115322/5286403759609, -69397507/938313057019, 111582093/2301526990090, 
  735987992/4661688169705, -56314973/436999728157, -2117907513/95988738010, 
  1480333079/381781158685, -99232867/1379284913579, 470211037/326532816577, 
  351199929/211900118336, 34169579/4437463430690, -8687463/8995752635618, 
  8317253/9951898859673, -4290957/7109023775588, -66504219/1627200795785, 
  -10155205/1426837392579, -4276183/6980926376600, -1037489/361075987538193, 
  -27555775/11535263769201, 44396407/6795229174329, -111474479/2945670598510, 
  -1440049801/4290272548456, 265960223/312536242853, 210825401/1615551856843, 
  -116447153/1715887513810, 41265219/436973094187, 100264563/1145434357898, 
  19545362/20567518857601, 2246483/49622218677307, 78572533/37279111731618, 
  3839403/5250912471044, -15013695/25681394895538, -4098014/15792990582225, 
  -14663216/67758258186155, -10334009/3839994704836, -7527894/8023682828153, 
  9530442/6731212741495, 34305037/251400077204, -14791028/3967426539771, 
  309700355/7116859051089, 1860502487/19704347460, -100890714/211885111055, 
  80672600/1556371773887, 547374813/312847758310, -61594842/1586025112091, 
  287572256/390603526543}, {-1415218384/6272587437, 2163638276/56519812859, 
  2302133281/111043310782, 1335641963/16497516807, -887106725/781007055834, 
  -203943653/46383436188, 497271071/102369080654, 10855462435/50399035201, 
  -1693819822/55381621111, -88564005/491527052309, -443340445/151718811347, 
  452004470/112512876443, 1570674316/5914436579831, 188502497/239844354449, 
  1467229911/1159284629774, -286092202/238719266427, 367499839/207515825355, 
  69518178/762267701725, 363541697/314310807600, 168852810/4415834830277, 
  345189011/72758258032, -81252443/1023122575755, -1443199523/52019295843, 
  4647221145/4893916679, -341350003/121757611960, 24690459/1470774754945, 
  -22681275/496112060099, -72309357/1278795464905, -26486705/2160502634854, 
  -50438696/770982708407, -56183411/2019687958450, -110800955/421268508981, 
  -133508399/407550875662, 517603064/185468153895, 760897462/232954229323, 
  296647381/242940164936, 10418015/1288541127044, -17317574/855973057095, 
  191816732/4228428089551, -36190993/1278323777590, 21686495/1734184969989, 
  -38807782/2087445536227, -45923716/4943143747417, -60570530/635935496331, 
  -154640580/541502790293, -536551547/31284911318, -272182603/69103202849, 
  161354381/441834542990, -357162871/73249924283, 34668138/2050665736399, 
  49610476/104262665086679, 89017600/9958250965429, 3905420/7751320424723, 
  1300438943/104303035099941, -60295059/4056134943748, 
  14648557/5031392136105, -74849971/3385213938075, -84385155/1997944217302, 
  -79152291/3744901403011, -1130697538/206825107943, 155421726/27840833159, 
  475577257/166954702865, 323625601/273480745104, 828592685/211818735478, 
  -290993/30957980774863, 918649/10661528896028, 6832407/4236116286676, 
  -2118955/54712053706741, 47763959/16526609440477, -2802530/7527495549469, 
  4156619/10392451316999, -324172595/129226046806183, 4587833/38494374957318, 
  -4633841/32611607365355, 13518538/10902216078751, -60117775/652733778749, 
  127115364/712992067535, 149326120/537207757591, 151337129/831181077655, 
  -126170763/12451456654394, 74476562/304678104601, 3306316/30641920420361, 
  -5895681/196352147213593, 3845915/17449421041016, -5376240/22212182063717, 
  2192739/10063473067319, -8361183/45998181808690, 2910159/19818830875379, 
  -5473357/14681645151446, 5801938/13566470090611, -3957717/37517823756020, 
  -10352557/1272922014834, -42336607/1753784906991, -127665403/6953079062973, 
  -618978916/131466163115, 454829203/155172590523, -137345819/1148542346644, 
  -170357739/1292991374687, 150785087/48111637942, -64574579/416165525926}, 
 {-2064471517/31798109851, -707764622/95951890715, -1127336021/24771749867, 
  812610531/20090084512, -368520621/264198600023, -734916523/119555870587, 
  350696135/51833013693, -5794205050/17403134757, -399620395/56328066389, 
  135836037/652833947503, 292175457/2265688677661, -1641932203/3231134292464, 
  -111256825/837973119569, 530212767/101659003438, -102578653/69975115799, 
  140727687/20996000995, 94115282/1693056729839, -404990231/4635886264468, 
  -817813219/387269126288, -69507139/362010278288, 48934213/739759977206, 
  880026109/97866685250, -2151514655/32493805013, -766376227/189960123674, 
  3172973857/3257478034, -343700339/7931561215346, -47755853/1260393066482, 
  42903858/1335079194097, 10512541/1965944715966, -37310759/268764017726, 
  -81022685/12669542856083, 13426993/3401148514376, 317488253/37221573926, 
  -385944136/87541296109, 258414515/264764558294, 55905544/206169019455, 
  -15027947/8344879632196, -2005823/1308214394031, 41087037/6160626116699, 
  6396401/13531711362364, -9331215/1552825610603, 51619985/1320700166108, 
  30452253/1934685260447, 33096715/1380278862497, -705408677/1432508115601, 
  541273491/262498769050, -98209189/19089400981, -1492181088/227776615519, 
  -367431621/170710171043, 5159055/74120809379396, 13070665/19858925739118, 
  -90471577/5765859710319, -1740998/53599940083427, -3388419/10875013052668, 
  7942121/13209258872659, 18701467/4490869644300, 11475140/474689399337, 
  -8107527/625470888242, -41081835/3803942612812, 951678487/86148758845, 
  -105052579/465415407156, 1212965538/377961883787, 629185625/239423111872, 
  729826630/385533007857, -3064692/9484038245729, 2179215/12646529100772, 
  -1735015/6564876154091, 2409410/96910194810041, 5858572/2581008807443, 
  2561898/17346705860825, 2312149/17598323741879, -4124448/125208348489187, 
  -3730165/24337861102908, 4354564/4344293170465, 4301811/4134612339364, 
  -48065023/308259607407, -142012362/2728871210777, -47291857/1904736194403, 
  159356157/627922407181, 98571407/430101805660, 57914132/758824106833, 
  -22053161/64572391288971, -2279857/124578388863041, 
  -4550591/30960851125296, -1648469/51413524544550, -2229709/15309175433291, 
  2215565/18023348977299, 1217319/17154945514555, 8404964/51035322315127, 
  2763722/32669063856469, -539964/5406841389091, -22930405/3107231521467, 
  1663615/7791697954722, -26677124/1433487968063, -710387281/109257216578, 
  234856332/2938582687607, 278950860/162661034293, 196455871/187425209807, 
  -101179124/753218548355, 378273457/194690468286}, 
 {1156960446/59603221841, 648995858/298982420431, -74394038/901018366897, 
  332721532/221091835317, 548484890/49513458947, -140144154/219978616583, 
  271709707/316539295617, -446284773/83284041388, -105271280/79559363309, 
  91595854/2682877946445, -363628295/97432978742, 804678051/93335668706, 
  -703713602/140615934281, -160617759/240814620568, 1089451129/1409052436156, 
  1212945698/2057504905463, 179052557/89685492483, -458541495/175858761466, 
  1011076922/231753978461, -229372977/94138057919, -155363800/944232837541, 
  -188375999/165710297313, -1543038313/32981416867, -61386009/552185784502, 
  704780855/3534332706042, 5435233405/5397489101, -1150925767/1445678538573, 
  -64678741/536903314491, -55923409/819724728717, 486251771/175542340499, 
  -272008145/86234336826, -86346987/2671848067468, 181644641/130142726683, 
  354611835/44902476032, 61519456/265136638169, 39488585/366393489477, 
  1196036875/1299636011257, -561484543/447803762459, 266935373/131410993725, 
  -1673577301/1635158457871, -69614916/825739403233, 
  140474549/11136513133959, -65663527/1330579480642, -59140483/652423165297, 
  -940359460/1567370330811, 480196647/566719598168, 122050787/4453355363407, 
  97561332/576932030557, 64160266/675520434831, -16383863/735499355794, 
  -209859161/270628925869, 185135539/115685433321, -160411049/209294645322, 
  -12418907/119307526266, 105560152/2160608648567, 46011733/42981053117528, 
  -23752922/1226082594109, 69360722/825163157511, 29295523/1949591414443, 
  1366456010/342846883373, -101214631/667498955535, 77603732/10593209724583, 
  -114594819/469666609213, -37598628/1798906597871, 311883626/331464174089, 
  -67675441/2670936916916, 37689557/1823948410047, -32678771/1518782718919, 
  218751209/426883596202, -426317722/817029112635, -13574814/3321108775883, 
  -20987809/9582079938523, 6852128/7337855024277, 41886784/1824962953869, 
  -36671681/3568775501661, 51268233/2877296355707, 98835555/806888363746, 
  -48032861/932471012498, 14588031/6495801408425, 24357747/3827316372551, 
  -68375506/1295355076495, 38192674/1558590356775, 26257938/6297154408549, 
  -33843404/3215820851729, -38795542/5372599825807, 27046372/1468853951155, 
  -39571946/1533079945269, -106013229/21977103636682, 59856515/3740871839062, 
  9536137/5274435789420, 2654235/17715643200356, -88763507/3860248669205, 
  -4236881/1556397898222, 19719091/2065156772935, -776166974/128360934519, 
  40732247/1328400082421, -71245656/13019346936463, -71155783/804063242605, 
  4191095/1557417572046, -10577243/906132482948}, 
 {-3913538562/569002981243, -153193025/280307140017, 657189866/240641218785, 
  -671433128/102896415353, -39508047/148154773004, 1414526431/109099098383, 
  -105189547/119232863744, 381288167/23219474184, -10319481/2551585401500, 
  -400508575/108964835819, 1682041733/432445983152, 161615283/528018821803, 
  522242397/97284185257, 672835747/38476687421, -244212869/560597246800, 
  -134447507/163562061507, -790337687/296888916896, 144677950/40110610879, 
  -351325633/758744687298, 529272382/210679481971, -239837387/76132317887, 
  -602417399/73507507504, 214713388/200555899177, 115167982/389070975501, 
  235829318/1383368052015, -187181733/240477152609, 5771640715/5735331953, 
  -263745429/257729770676, 372860489/153025529697, 74079183/857904313459, 
  132073993/1028678883841, -128652562/383940292239, -123285571/90817469248, 
  -114293347/1153915383813, 47167073/13015425500345, -47893724/966109953971, 
  -213118461/172524618130, 486040644/294892359827, -84126295/348532765686, 
  305143495/291972932059, -139785356/118323332321, -116930785/851938388001, 
  92434435/5448683258498, -526701137/128604310451, -79935143/1007829929909, 
  -161925481/428681725837, 540731698/129688119505, 238801502/1141849151783, 
  54590411/336366295869, -103290247/134461050222, 99893554/130374252305, 
  137231051/1950913189202, 243871921/303478142265, -397290070/456566220981, 
  -72331096/1098720700191, 50830654/1638479539261, -60278965/10740356986541, 
  98620669/8345099229284, -89769366/825885440695, -135328513/730491489785, 
  77456929/2059074573064, 39743702/4965981077215, 33019255/911704000498, 
  -17934375/1754558348107, -40668799/1610454175091, 89789551/94915537216, 
  -129785285/4955917590818, 318481756/650612527367, -22747807/3038770208868, 
  17017673/1394519508318, -225684826/398513051363, -44852567/7693036862666, 
  -35507081/2482345418807, -7190571/932008103939, 95521299/923270321698, 
  -27481295/305006766538, -1143980791/2208896453575, 31724067/1714756147982, 
  59671226/669157331543, -92568857/1592280794323, 91932037/1201583036497, 
  15414344/3753427787847, 48619349/2584701214351, -76408685/5788775198111, 
  3455520/25070585231347, -15226223/1101011196365, -88907381/7950372052002, 
  -21281917/1226915454061, 40134630/3257086682407, 37790566/1992696572661, 
  21213650/9024798538029, 5177291/15460721966429, 46741003/1610787943764, 
  -26444059/3208553395129, 192791473/2637190958281, 60695880/1597417960223, 
  -52551440/1066497814983, 8065627/13642356649956, -7274539/14744660091509, 
  -183474253/4869303387029}, {391791388/23431137661, 130567787/158040862773, 
  -2156129789/1292730643249, 212330531/127405429770, -75958242/748011518029, 
  -288077999/439249192056, 2353790573/90754381896, -1417322750/34962498877, 
  -245964929/141025733248, 1335608878/181607194041, 297418831/1151588696128, 
  -934865477/5719495956654, 226085155/16197829054829, 
  -302219414/201780156355, 395627330/227978289353, 114438428/1808995212305, 
  1119721287/269402640623, -414090629/803287298451, 170577489/129061295495, 
  -230144991/278760620906, 153361321/51715285404, 2121063266/251764238613, 
  -195738241/721797421296, 39984779/114431439811, -136866622/991809116773, 
  -76958211/684596611877, -414820916/424716966165, 5891496490/5838749637, 
  -116991562/118524293137, -128544922/1170816455253, 34350473/1288524505680, 
  -793928366/185500100523, -548441381/23800132054, 225141390/2969622525491, 
  28988987/168375874430, 115173484/470168882907, 334818109/172187570790, 
  -304500627/1296785425642, 150670239/225586725728, -123113721/381167794361, 
  86715193/79976203852, -101838467/77115431145, -263250979/3442542622559, 
  25964055/151303420898, -32070221/111327108366, 249482777/212753578254, 
  -1495478059/9326423924053, -60879991/1203731873133, 
  -31019742/1419969792169, 330672432/213461644025, 103038923/1515157265033, 
  -62261883/1271966614934, 43429448/2530685763459, 924977629/1036754368442, 
  -632841698/660825590225, -224543187/3076675828760, 98091783/1776790413127, 
  11360225/3371504020039, -3847117161/648061431151, 408125693/792067240179, 
  -121528556/437954806279, 336734342/119155120871, -99563464/1088019802425, 
  60613639/579587341110, 29289834/1438731370235, -40528133/1559786495190, 
  381723511/268741707707, -99126383/7628474450058, 9472336/846607922437, 
  -8051469/578611861201, 72015198/6079403090347, -54445978/86483074757, 
  -18094188/2816687139289, -21404887/2795258137043, 23468755/1208874925807, 
  -239386725/3100995997651, -174966749/672206749656, 24102409/1510919770051, 
  -47957960/1467387854313, -6864269/84381087117, -4216633/6416735135694, 
  -39496578/3961361705915, -68465902/5244333711957, 42472977/1429772350457, 
  -21511112/1088162128667, -35304761/1223010106897, -12134883/2384007176830, 
  15562403/3378492747535, -29348048/1734421517645, 10030865/731577412311, 
  26826986/1441528210757, -12327803/6420991862815, -15541379/1316707083242, 
  338508421/2314180755725, 20356970/77037691607, -137570825/740874876337, 
  25044161/979494710198, 14996255/1703078488128, -57937345/1645111381134, 
  4152788/139299694851}, {-1380463349/131985088672, -347433953/281525177185, 
  162847273/127443699216, -935011819/148367921096, -78035399/1286984365674, 
  1018639064/153328689471, -213754076/239982848533, 1253386639/47467055921, 
  95817136/1420570592647, -411626141/118766790795, 385221277/104274902092, 
  68327324/10683814774421, 34728109/294041001324, 766235301/22142833820, 
  -146127707/214133402400, -578939285/705320369231, -282441435/138718360439, 
  225155929/105065362589, -492752501/852982236098, 286554812/181976094207, 
  -197522601/229660192375, -92846020/611157411991, 604980697/338039126434, 
  102426949/1456345878357, -30283989/1420613372003, -101260337/1713319573361, 
  315298560/146042139343, -289507828/315931187343, 1382989177/1373066882, 
  -316823486/286500722883, -87182066/666894443531, 802160463/189527682748, 
  3909459115/168915426338, -67422908/4709451544163, -46652543/1403048916737, 
  -870733657/3823553985161, -530753823/565709245709, 288905424/308130293345, 
  -217686249/707792239361, 1951501549/2938893134543, -148439098/443891366009, 
  662995181/511705670796, -122498875/84820902884, 24256185/1804834117142, 
  -959201900/132308985913, 1371809641/64004704649, 195739117/1200495820381, 
  93810954/608481917677, 231156653/1947670717501, -127817602/178813929049, 
  286374149/378852531642, 39525177/2231703189263, -42883699/4383010367396, 
  -14181781/8637827455984, 218952315/227161126132, -363058287/344264172979, 
  -140975825/1797053959886, -58487555/780835352261, 330290555/1037973420237, 
  -500934387/262826916698, 2552749271/5171097668090, 
  -524443043/4577738335337, 70523377/806813519136, 45871542/8103138334033, 
  -285015353/13991051097077, 239991007/514327647431, -92036571/7125284275211, 
  1276348973/1293870301127, -29286961/1267170409415, 
  694214321/63307192829028, -24645397/993750006996, 106199354/7985428852375, 
  -277037807/397417250431, 164070217/2727089876525, 
  -481741533/23357923724495, -632370919/55602657354, -83035319/3389831319535, 
  -8977792/64915878063, 378278281/192806834227, 201464231/3132351506033, 
  175104278/2709143546005, -5537281/783822324508, -5530293/88212823488001, 
  -46034618/2389147129941, 31963075/13930165615218, -26276905/2261713633752, 
  -31627889/2195707508524, -3021155/813381877792, 28153297/5445585882478, 
  -55702313/2669762156528, 71644074/4680298346293, 19448552/3449243130951, 
  -19257323/2282917235391, 595935673/10194660265847, 2233287095/261392688396, 
  26445484/662125254639, 11129083/2526579897410, 60114426/2229224522027, 
  23282790/6160567051921, -4653786/14107680770357}, 
 {7930180585/256774966642, 852368319/455701776319, -298893973/405483130331, 
  -81523571/320814316582, 3343152151/669584763904, -179110637/391060313097, 
  301834928/325844820443, -450459783/61070630114, -220068026/554909318433, 
  -101367693/400666843040, -1525126884/444309117137, 96595904/23428649123, 
  36351236/2245396639803, -55291311/1109819061770, 195830750/226612684359, 
  53477277/79485163879, -16367766/210843158911, -1062435236/535813632043, 
  666474423/334247604572, -292513809/408258657713, 1225812177/612133129811, 
  -46026593/975854572401, -3917038857/47794822688, 163933723/486878500131, 
  285398740/574825983751, 2514816914/1168153053411, 313899916/4573204455553, 
  -62627458/684898333917, -256322662/258370804437, 9780610347/9712124509, 
  -559066635/423603572921, -52784751/42016419476, -143234649/547550654810, 
  126557132/430463487665, -30567609/1513545989200, 75480791/378556159287, 
  -82295818/1232354929943, -255938518/259202354591, 1752750589/1823161472119, 
  -173635259/569154065997, 271625141/343099076680, -430354781/1020469463932, 
  1073148651/1020835937939, -709764909/5212750102373, 350506744/77340425257, 
  -942932973/65405670466, -71114829/1765350272561, 92367159/276460868984, 
  419050567/1421327074927, -82624531/913465899712, -52170254/67785154053, 
  359437604/437674676193, -5207001/6140575225615, 52681015/42728787177696, 
  -6433805/1471195665369, 23562918/29312990609, -80078686/87206735279, 
  -165600418/122067999519, -21338571/278113387561, -3510391853/147527044851, 
  392316042/89661190291, 53544754/1127657210343, -111318317/1059471754313, 
  -136878258/930374013611, 100369864/218627113197, -6567609/972993504929, 
  16646060/1580416917567, -27062855/1427606819204, 386026021/427322046943, 
  -26819276/1053173380651, 19507001/2622995729265, -12539581/922493732288, 
  12043959/1499204588857, -100432519/1147292640225, -129956368/464038856911, 
  -80307381/115914731938, 432886937/373271157284, 328696801/1697092763556, 
  39840080/2839953078143, 26935183/2491517254759, -33087428/2757852103681, 
  22168003/1259461666770, -22935043/1831911700383, -27638496/1124673093629, 
  -44851457/5385022370104, 72680201/5184169858513, -24959258/2634183083465, 
  -21736551/1375024593670, -6356110/627319343823, 13048092/5128294323151, 
  -862244816/57703300224895, -420982005/1036923032276, 
  201798243/3123939728558, 80710127/168295055994, 4691447009/19927149442, 
  -252701059/358308054479, -16981175/452226357514, 71713808/143153803565, 
  19599038/3411767596023, -23733307/399666211238}, 
 {1594965097/184113758604, -253030789/207339196194, -828053547/1023452557481, 
  -964401560/1284160796849, -416011439/79537262767, 37406368/276285207727, 
  -39623713/456007284864, -281393872/191107614051, 294287645/399454232627, 
  112924443/554769108209, -147655936/707457495613, -1901536137/439432923907, 
  901606529/166436078118, 142134752/512309740195, 795388723/631872234604, 
  -30997461/542498010325, -32743619/1505886879880, -72600940/355785285311, 
  -119072729/50394075467, 206529623/84946021667, -225518911/251088508750, 
  -89257482/1098437507599, 258355375/79223548781, 82319653/671188224216, 
  18173347/927533593399, -525122176/250048631285, 27702517/316855765550, 
  35927381/1888887399214, -101292594/1008204961613, -260007046/229971635269, 
  12813012661/12695896715, 678140974/251419112509, -33458558/263644979805, 
  -819389095/49737346663, -46644323/363907806908, 79583066/780949794831, 
  14770818/3719993025239, -122718370/1205571459487, -232749589/228502798174, 
  1333548437/1264851752162, -219977288/579565905803, 155908951/179122967323, 
  -225718262/565589809635, -420104827/256852753713, -246765708/118959449447, 
  -105447733/150687390444, 25076037/508385826271, 118150362/1727067650705, 
  -10104941/9064863822858, 52903111/1368668163226, -113402446/2070527956551, 
  -217634842/262841290415, 108016054/129069132999, 24954109/2593119581517, 
  -39274965/4809953517746, 31532205/1455657422822, 214158635/176318055734, 
  1657651824/986960308207, -98923111/563659074431, 1743923732/53540401269, 
  -1900425153/301105580324, -39640855/957143590269, -35274925/2147720205978, 
  72295951/2449158983225, -3121701201/6961228787305, 20818783/1835129519330, 
  -13998645/1114731826574, 5460027/567523008101, -7745473/354588152429, 
  325966034/302632793829, -100678410/4295939863723, 23862101/1900193117106, 
  -28923081/1626326294704, -189511306/142431362401, -658017157/287423589919, 
  65042673/616987681678, 1675514543/173218354068, 565246268/162102590589, 
  41272929/948893866595, -460862984/10818991550679, 196301047/15364629012267, 
  -39726317/1688883458973, -36789270/3637177821553, -23736799/5024541024374, 
  -24456470/1830627272271, -29552296/2907319089537, 101335795/5460705306358, 
  -52386828/4112057185175, -66865250/4192823717891, -21093756/4150658630461, 
  8579623/1395430495884, -26357813/10518718007356, -180507515/1555719812176, 
  -132135154/1261434660137, -608953693/54297605952, 71756963/227121337330, 
  154998085/1440323037474, -210263596/6686918881783, -11624379/2346237645848, 
  18829348/20849180103363}, {-1411579910/29700930761, -525157403/28259196511, 
  257126352/74199681277, -641442856/75733892483, 185852183/452603453050, 
  88066918/603775856151, -883800139/71062940776, 4598214754/90789327921, 
  438976921/115793241798, -46038941/375087169901, -620789525/2436287437258, 
  -90009098/21159072019, 431212253/83381447752, 1823732748/77254250597, 
  -1166258621/626935026176, -314176183/546366584334, -599582421/179439991273, 
  93529225/477863718324, 148891105/533343893279, -59286732/418918249603, 
  -80983730/39831812061, -910730063/380536870703, -154564542/146599534655, 
  316232083/543127698598, -20681525/3405537880822, -154033428/14258087069305, 
  -35568410/310459874719, -357535827/233194795523, 373660617/228794631028, 
  -101097163/187093437762, 313983089/231846459643, 28011632845/27495919588, 
  962180235/66595734583, 294414509/722167953950, -662211753/77652126089, 
  -174802132/1036401868043, 77527181/1810369935864, -114844585/1552992918666, 
  -310044163/279253713155, 178950066/152218026859, 24310203/2537996662399, 
  127236028/9606479594219, 41772685/4413805650321, -199766196/257000990873, 
  -458111982/97341088349, 172397525/27189256291, -100258618/831410174037, 
  80701001/472584169691, 44854823/1059311714066, -146779130/249379912417, 
  22375804/1337533754287, -20404537/1514000866414, 48959464/3687074078361, 
  -44544029/1048567429725, 229846985/155454900396, -61356053/1106345197270, 
  30500495/1319079536741, 1645930876/861326480605, 310991378/84843701181, 
  -362470063/116491939428, -1886191285/324351545477, -400011501/115261080842, 
  131092023/559508797940, 90920273/922412898603, -49678770/1654011805597, 
  -57794911/4888708521797, -18835683/2312809154165, -19431249/1418688738920, 
  -23342454/1248160440473, 221240489/8221029162397, -119577794/6272736706513, 
  -28898213/1576868499747, -21409612/1388131393835, -184120219/6249226590628, 
  -396997951/161547697336, -785854826/106938195923, -89212664/1453759143561, 
  532699373/158468148370, 319917799/130099457632, 35270093/760345428966, 
  83026625/2164801624366, 1300171/13533550361839, 29048245/3437140351191, 
  -113811199/4150715274426, 4750259/408450231557, -6055928/4478349663627, 
  7018303/12510804596013, -833931/35017824001532, 21813162/1882137095381, 
  -77799932/3832731054059, 9775863/9900867202709, 55927783/2169021741400, 
  73618620/2212579156039, -100605271/463954481027, 2272666607/220282735433, 
  -114352401/615570742982, 1028573057/7754135075915, 87130545/735361716148, 
  16649591/2094694763309, -26422905/1539977487718}, 
 {2861808419/33633643138, 326502753/266842032710, -586895719/48273446029, 
  1073863961/84670901229, 868276687/253394566032, -320336131/190021690670, 
  -1024869463/126149679006, 3868435184/21337907363, -2218869971/487446853410, 
  -307229234/79338231593, 278374036/1433205839739, 34806055/4095255819999, 
  -168477915/473600154614, 847104840/45287595553, -931432615/55519495679, 
  334055277/248538180199, -38208332/1038035655839, -84845932/277793949857, 
  -248419643/164820055687, 749590434/303366111395, -403730697/437454743171, 
  -209242201/61113016358, 854958839/97999947972, 326372212/2177663393271, 
  -456136993/168206390747, 14873661/154248412838, -63873039/665877439766, 
  -961562627/563620764547, 363445243/196912157808, -25345587/1089962092517, 
  -21221240/1611471959407, 754336399/252626467149, 7210384285/6609096881, 
  -431023217/94441169247, -77961989/2186029303440, -429389242/83416219977, 
  -173859283/208448558783, 23128583/2454165625645, -43300141/1656645727959, 
  510808042/24579256281495, -43364198/458020368545, 370970149/162362255537, 
  -44258495/1796101187972, 38065733/846878460194, -255193873/108028556486, 
  874188041/64051946741, 594864587/403555833531, -115416549/857223706417, 
  115578665/897477436609, -28247956/639100260765, -42110758/2619715622009, 
  -140069956/5862231102407, -43545394/1463890733263, -43969021/1922836978156, 
  136052117/2809953313784, -46879547/1007277516056, 37463844/1524022774133, 
  239164671/3959046080522, 974492410/228000392459, 440799001/14207227966, 
  248866733/741170813899, -379172016/112667205737, -634920862/341917331973, 
  28020195/1183960927798, 13938663/17570576026724, 18962777/1549559317046, 
  -21118163/531787417413, 34660038/1861644846683, -21853720/3296217871343, 
  5814463/23711860993373, -14223504/11096739435617, 30105408/1420955026055, 
  -55410165/1459189347689, 50424673/4151354386051, -52099579/653004348182, 
  -541095480/67471277339, 3094283362/298567029803, -19417860/328014165977, 
  398221790/162248611429, 104311732/52937163087, 35574938/802655369263, 
  -23118230/2240340905451, 3643253/37899222650202, -8608234/9558960063097, 
  8137669/4098974528926, -10859938/1162032763325, 33921809/6639899870946, 
  6277210/21903154066057, 20762081/42541044400683, -9602514/9151833507415, 
  10470409/10151623412780, 81296686/5028877129289, 27710413/1293953911221, 
  132297258/644258257373, 1204010926/108896495771, 60445578/188626291657, 
  -136329857/765993144140, 64949503/1252431642048, 82897855/550260859871, 
  -50520164/1697099438021}, {1303593409/11576128619, 177388288/81464696661, 
  -3291110515/217414578877, 551020229/24925512502, -556147783/80596681330, 
  -100074250/163306421317, 388104940/115441467191, 4853787488/48705587817, 
  2752377528/198352114721, 94858175/67343026808, -781165262/1734414754171, 
  -396041303/109346146425, 996038606/219024029271, -52710947/11622157086, 
  -4235763923/372517029825, -895859712/102049152265, 70754858/483101913749, 
  -52107970/189875622777, -395349041/215212712380, 416970829/168500862054, 
  118345443/1041220935370, -104531903/156791250232, 2837184231/112230531932, 
  11080048/4618440789, -816820129/310150136321, -421131783/410787756080, 
  25015138/1902183397179, -512134685/48558722067681, 18511103/8628850586853, 
  -56690126/1154427963621, 2809812529/874754896814, -100588209/635370104377, 
  655146991/76397005593, 7512952669/7847222529, -4121117171/1452647225119, 
  -740342309/165985645989, -75904422/1534103870041, -71255178/3149678476447, 
  -24568154/2022275317659, -77205881/2723029498771, -25876582/481530019709, 
  169206160/2108731391459, -15239624/3870199546255, -57175761/1104996727987, 
  158030309/523502244065, 890450241/184085754197, 472107951/161251884160, 
  523225454/749011853409, -76121929/955011376417, 29769723/52578331830220, 
  8018092/657669523291, -54543352/885426670083, 76604724/5929723643167, 
  -16104359/9094370724795, 27237047/53147370542643, 8330313/3435267145069, 
  86315539/1247860369248, -66471491/1018980768846, 32943805/301214277292, 
  1111505522/35521448949, -1708395551/320145457714, 90834980/339682209101, 
  -49061081/29682789016, -324460826/156008261057, -65691903/6077509355146, 
  2046601/2898660497002, -4583687/3201627788683, 24237251/13181332610683, 
  -25014507/2764687409557, 46663271/7521447853907, -4602807/8971728938177, 
  12150219/10431319257542, -2459769/2713578452753, -36197483/1970139173598, 
  -15210896/2818416416009, -137531427/1393302612715, 2216117523/229304521487, 
  313953115/100270442198, -26436432/530942148023, 791085677/479804024737, 
  216767201/131972934829, -4148827/3494218746676, 12819416/9248026796355, 
  2621290/16140471543699, -11680316/82025289676619, -2684881/2657808133883, 
  9663127/10681801416051, -36465263/21603702857292, -3413089/15863350396698, 
  882387/3686806811675, 4543721/8284487013403, -23775527/6197448485516, 
  53811311/20387314664730, 95510346/786317896979, -245432875/218224675456, 
  127875151/322990720876, 50373453/595414841471, -470604875/9547868562353, 
  79072845/713517029969, 45101141/409130576788}, 
 {993208073/31081188962, -1921922867/43294552608, 54463621/47513275775, 
  435986503/37435947152, 602494515/4242492604142, -202546694/353019821435, 
  -308275320/32654493083, -1258479307/36244970996, 5009117278/126129875205, 
  29713529/21025547378799, -21878866/1147301423935, -790003318/184242015125, 
  614079706/113416247611, 1687343428/89341593817, 545400121/299984660676, 
  -1637308186/81230088529, -327906051/178770880457, 145967630/2343475287003, 
  -58862773/307489124712, 43015904/1032000253421, -465849856/1731778905481, 
  51323983/734207328948, 3494940569/238611596207, 2118690673/373272767589, 
  2152410952/1826241543965, -70737035/1161768451794, -5920569/6087127836818, 
  -80983104/1672674579839, 22452627/2229233248445, 17579981/2578073732378, 
  80332503/1590133334414, 623766259/93177725033, 46524959/343454351213, 
  -622046211/108467818501, 9580155042/9879861295, -480653560/208218622893, 
  -7677614/13284255079931, 31887344/1400959288309, -103468747/1459005711947, 
  24495691/679715073513, -10136999/3386603659848, 6023708/2431709375845, 
  -64214221/11886426373117, -313004171/5120666327204, -79666071/411000009014, 
  -301490531/831586816631, 251743831/189084533298, 1350302543/694747902950, 
  139245397/210184544040, -75148754/3940030225849, 7033047/13786590222827, 
  -21300047/10661839296403, 14254944/5813413018871, 
  -163669571/10905575805856, 30905751/1853857243861, -21345973/7995962959371, 
  21347985/4787199196903, 19728163/615075889149, -136676130/1497427324241, 
  162549907/303417476675, -143867265/24723487597, -293862271/107637839279, 
  4696511/1114874391474, -734905685/185678263546, -7174235/9844839680033, 
  9442665/4617870877594, 2132689/43110381514875, 1252205/29759278173797, 
  -5642383/3489890540345, 1857868/1692818504187, -20098577/6805461959560, 
  -6760058/83895398241595, -4124518/15322942757423, -11718863/11532553997857, 
  -1332621924/17996028856091, -138627028/918346873501, 48020581/658106115242, 
  512014149/152372031686, 318977010/147839046677, -29201163/1254544097165, 
  548879485/170030085583, 1249478/128149245983909, 9165671/41401150946644, 
  -142369322/274002875700007, 474571/1508154846115, -8023695/94456447381964, 
  2763074/46872565586523, -8057986/33420766407819, 4412899/7068772904687, 
  -3033898/7234188316063, 3302040/25195325783099, 18358655/5885746448686, 
  9953877/4732440359936, 21396725/2658141479103, 360527926/197510394481, 
  -23431268/4929745007911, 68985542/372704990251, 97381012/630494292093, 
  -43508366/1192270406573, 110322311/501362603652}, 
 {2515000031/16112420370, 1657752485/404269842692, -699756322/29301320733, 
  325755899/12124022028, 616185471/724240748488, -579865210/255574672351, 
  -1675377166/324929791755, 11450211206/40970244085, 1157324160/123704760529, 
  126049451/747382696186, 171953631/2154233223002, -128948608/1586097702651, 
  -311491159/1597761460420, 310925836/18096639497, -2867988477/98040592375, 
  -1106625326/175608040677, -97051713/1242567615119, 
  -192877196/1776320229561, 146625654/105188067911, -27572657/119986251832, 
  -21642791/1395569623528, 325835571/107961890656, -931142397/47658688480, 
  224040941/84288628911, 178162733/434354157633, -115452258/3258836598809, 
  29750527/1785010002570, -163584730/1895757850399, 36631802/423935266861, 
  -68099454/807511645493, -49801877/989843040688, 44987485/271253558016, 
  1209287617/49375035045, -763645149/67613144035, -1766708579/610971334069, 
  15454279264/15724852283, -37359352/2153864295465, 21740993/11979374755464, 
  -7706649/7201334694004, 10701989/2506091198312, 17810371/1475818680074, 
  24180218/1128926966489, 9194957/1558208031764, 66716791/2110324485319, 
  -297683936/1585188493177, 233605947/138830289680, -53284656/570442237469, 
  221207858/336705232203, 836624287/311716255253, -4301877/2644503141151, 
  19832247/10274346358082, 158396083/13579657846597, 
  -29986663/25755587675847, -7974431/7802036701785, 13492960/6225058205801, 
  -7181982/4545328677973, -61840614/2218742149925, -12502327/5885574304788, 
  48028051/808765917125, -566682629/69382895771, 60184475/529122669336, 
  -206684639/61900734717, -299595724/93425966401, -439427267/233722338551, 
  -667571/1944943385251, 10505251/37656311481032, -1693396/2131225791235, 
  13266402/40971546051245, 8079793/9065129916359, 2305562/5250041503745, 
  -687343/33934462269913, 3078064/8107032685471, -4643167/6522268181198, 
  13336873/5596507886435, -13788919/8175281303955, -194738566/611919464571, 
  -132028924/7044796619089, -39167024/2206807762877, 535069867/225430400940, 
  656894401/186013648756, 540723941/346539842249, 9503759/185806288943722, 
  -2032541/88156573354583, -1176116/15693440159207, 4684535/61631020432893, 
  -1333992/51739259846059, -5085695/61024706286714, 1707869/123318994575960, 
  814165/8163802344836, -2468312/28573831847445, -969337/7705061232872, 
  -12655211/4651019828315, -3065864/11308051443849, -70585699/1107818561916, 
  -604747253/500561306790, 12946797/2940156903295, 88971852/8465640388543, 
  33928777/506363272143, 158747801/671826547624, 10613419/1681248314396}, 
 {-1288419505/49884208924, -191400419/607542352993, 514153725/804405419734, 
  -509772999/196907556184, 237374456/1025019521057, 132232815/1065237883348, 
  -655912682/1497029554131, 329868133/97875276344, 151917949/168495969834, 
  616181274/108521115269, -189418663/988387291751, 49264089/328054546301, 
  -200389561/945103995328, -92050361/265435479219, 60237196/256819251853, 
  -72853587/418212941183, -61454222/1105490155995, -268247703/119883616214, 
  527100579/107762023348, -61097277/24044369609, -443989936/1231640768091, 
  615327547/97245848751, -1354349935/591458355253, -92060441/1230100044444, 
  24282769/2096276176853, 205296860/159593327867, -227350280/128734460501, 
  109312313/37529428064, -565238433/373389823676, -99218913/826104664958, 
  42346322/5079754544497, 87008441/485901532992, -2895475183/171581556522, 
  313687153/588785721951, 17820424/5788536209399, 66401174/900256030741, 
  13433050007/13365949938, -179635913/323487525830, -57983495/672225376246, 
  -49033085/1181986577593, 1447288447/761751391619, -505000000/252131298503, 
  -63915761/1198717293506, -72209830/700345792449, 56190779/1577587301327, 
  -210007045/1936972371513, -13744012/813006648191, -155329122/2043906386605, 
  -37642179/1572819239765, 103910615/151230398332, -209389141/225743773418, 
  216426037/145344055695, -223345994/302363295487, -199436232/3449260810997, 
  24405646/4119842988325, -61572573/1382174458600, 56674095/902448501137, 
  -27181921/6434637390478, 92853364/676567271759, -559980273/406582595147, 
  23822935/5492758459179, -91042807/3750930033692, 76327936/396078768211, 
  7201531/967143030045, -24389977/1273574392663, -393261723/657327476911, 
  189049182/153640456247, -470028551/806785191301, -64930037/825387937777, 
  36010597/982973890266, -14223206/3369519240501, -48181771/4227320136491, 
  25132689/1809005538086, -29694263/2504628887083, 7249682/2591411410425, 
  64332671/1281459221624, -187950263/593810632750, -7590478/5896553069711, 
  -16075159/385158302281, -116124021/1337055298408, -9337697/1357749857749, 
  277163781/369837665752, -42803407/2209987835592, 49972138/3099215193303, 
  -15356985/935722608904, 441786631/1112045693832, -245570319/611092622347, 
  -7280995/2052412082384, -5649451/3309372110247, 6930851/12782620011107, 
  -27881962/3002391365061, -6156875/2101815682579, -417437/87120558134001, 
  -37326053/2051356796761, -174392173/372055561031, 12532407/8319808418687, 
  1059889119/20084336033644, -4807090/785908143147, 14491281/2870943772765, 
  47205965/1591621424259}, {-387061469/216321725004, 
  -1385605311/2027318503657, 255523567/184335401947, -365116449/508819263401, 
  -60169885/2131269281579, 134881178/276826796621, -180531042/419676860647, 
  239161541/126887699511, 77903344/861602989243, -506485532/2709380250589, 
  840299897/142192269133, -144042795/628009763782, 483609956/114171344239, 
  -261045113/2859757703616, -185751767/676776143781, -155640805/479461038434, 
  -6896589938/3170584723627, 238696454/107752547637, 113927383/542862595756, 
  519031863/200656859366, -1969700485/617867209142, -59448993/416702365912, 
  445230123/333027478777, 127714298/693018903967, 106675396/10991548727655, 
  -279673075/162156472592, 665405473/286962444588, -61721898/178323116479, 
  205123221/137785215133, -215982962/123590131631, -85261279/405418084592, 
  -139605385/458789120184, 112356385/598798612433, 115890647/483447669630, 
  -79344197/665028974171, -49357942/6499224496787, -447929962/819696210041, 
  19844629787/19756953694, -234713419/335403063397, 355511464/218568160127, 
  36360370/569237479043, 99380361/1399392989365, -207243572/90868832183, 
  115245311/3361270640669, 51201131/203248783098, 1095254937/70448709047, 
  86094986/578435508337, 66070801/589515674599, -33488912/1903319004907, 
  -115751818/126231857489, 632788761/519202919542, -219632463/1264183634284, 
  177475651/235843269924, -645401491/775034514586, -214622815/2186300531738, 
  57544577/3521282718557, 55235913/6248618225963, -52315896/887706078685, 
  23966221/1178060490798, -65273762/239058568427, 120437225/1566821097089, 
  -187976185/3086361742588, 71580863/10882694422488, -11351175/2592761076962, 
  -196270676/331316084807, 236080896/400806685625, 12489283/227438848692, 
  1166047257/1916802078334, -351359996/538173639447, -65780397/1298755465516, 
  19108057/769541472797, -23875817/6615073177556, -9329802/9567081233657, 
  103823561/1648616682912, -15104871/1959505494739, 85712305/187866289796, 
  -73345351/723994207922, 11562649/163271560860, -73958493/692123140594, 
  23392836/3224121851227, 50425166/1313629470597, -19621387/1021052639732, 
  137145292/182516706295, -57780737/2962664627789, 307004777/798200046237, 
  -26149420/4988376666571, 59344903/6649696246490, -629022759/1467680841218, 
  -7804943/1552347190184, -71028379/7353977175975, 14712483/72023027275195, 
  29638285/1445380714461, -16149453/1167924648838, 4527607/692337447628, 
  1302566128/306505730985, -38452505/2418164212216, 11484560/10719801286091, 
  26181451/1955604877856, -37835979/2136949621921, 1172671/3103321927704}, 
 {269671302/101085602647, 776766812/497406782565, -64684108/254524049147, 
  151110421/204904089657, -20132547/2761610545228, -183337609/593312711515, 
  1865507606/2053303414591, -706650514/253499404003, -298722002/275648992063, 
  59017915/429918797386, -90945154/411532029361, 499267561/49847410453, 
  -123788867/682978304517, -851049316/741453204199, 74996152/856321800837, 
  49459775/851257662363, 1032035789/235942160683, 78110371/443668290214, 
  -86241155/608064038811, 123397856/2943246725575, 999859595/302560580939, 
  98625293/618767240308, 658403515/222082256849, -514183378/1286013651277, 
  -42056019/1029577552358, 489779059/181159889749, -116446565/354396039217, 
  343952481/361056792239, -124821602/264165566773, 221986057/134832406694, 
  -309539446/152015916213, -1550673703/350792558575, -275742421/547614160238, 
  92141515/739736350809, 318464063/885378618813, 22298323/5146025155618, 
  -47093207/573389567913, -636944037/940660586138, 5130586461/5098820267, 
  -188247223/294488090100, -14930767/188038451779, 80276479/3954010192433, 
  71741147/765057230324, -265169391/1866247323536, -194899256/447829268911, 
  -244306701/447842159549, -43238327/1062191030477, -56982544/2319285010407, 
  -32982591/2489541086737, 216980407/151087038162, -103352117/608464459743, 
  382131379/788072959185, -87822493/381132939999, 262013066/343821237559, 
  -234707169/265631944487, -59623185/1239490790633, 11592831/3513135130117, 
  -610853548/219096130537, 52245004/2397044660569, 615247015/421332037548, 
  496680337/99016826168, 135616765/1318450278963, -28221203/2728019225116, 
  48844546/667641384099, 34587618/28925928679, 45937164/853056154859, 
  -13203123/345632464804, 34727309/2475973899142, 176109631/263031466333, 
  -1405554629/2006523903074, -17733363/334182408125, 32170193/874655225610, 
  -18073323/3546137128028, 6229315/1166053841364, -17733831/229405613398, 
  77746421/904632234313, 60922541/1043834846331, 68373236/2047819571287, 
  -22033334/393453049679, 13028586/21729314234455, -74684601/40744471613308, 
  56259187/3571230145346, -48652391/2519275838178, 228183343/203194401700, 
  -23945176/2707008419659, 26310476/3005285841807, -24304742/2336824753367, 
  33940906/4077461829407, -56457270/121521313889, -14565087/2611863590204, 
  -15128609/7704652452761, -61557802/4094242144581, 171246031/2243379294140, 
  -29352047/1468814189539, -743805763/88147024530, 8638719/612868259834, 
  31786480/16087577032859, -3075839/106681078883, 36985830/2119475196161, 
  44385647/3712862200562}, {-663479044/295254678561, -924505475/984638371671, 
  329487964/308020509903, -179980211/94094778081, -103816777/595320214736, 
  107905603/870627386584, -50594168/85748046347, 250373759/161414781396, 
  29978603/233372294630, -142409983/933108027495, 238007447/80098321407, 
  -197701105/1411432743971, 1432289846/169527876441, 96097173/198377452579, 
  -67075756/141737911277, -158529911/641661359345, -1086787734/537070105937, 
  411359189/187664011841, 37468482/657890051065, -17462782/2291016360937, 
  -23718578/951531088371, -197299744/600449994029, 2343767529/1353527056673, 
  65394431/275926870904, -14095287/5126012022665, -840467558/649604560915, 
  117431180/86906049029, -558528317/1276508544172, 164303773/169571110606, 
  -155212358/312794836815, 349827723/174756482470, 598303630/134582377083, 
  148124155/389534051029, 149867273/542800705041, -107312219/618137307577, 
  -13865059/844275444254, -80825994/2154433862623, 482441903/322744353878, 
  -108305389/178388561126, 13909191691/13841717681, -788547743/1071357773722, 
  -100356977/1130283512464, 28553396/1260933535445, -734612380/283221989837, 
  -1072922925/146142270092, 155949041/214688868557, 23900772/402712403557, 
  44432038/274605900575, 80277616/2311180633291, -164259149/239136893381, 
  76461551/107765460379, -129391571/587249071689, 493465021/1038723060397, 
  -1310623873/5634033784650, 333206102/384540666227, -249875837/254054495493, 
  -128917970/1872895909273, 61829725/613287224826, -203602417/1045622339224, 
  -785395291/294213410827, -42326241/467793666493, -44856703/1200579671312, 
  16505487/818937231458, 7768434/2088088028599, -293046595/532884161928, 
  80048103/137891903462, 19230751/1417111667557, -33937253/3522444816105, 
  8432699/3474609299628, 347805598/494180228567, -306862957/413642126853, 
  -67143538/1135702213171, 108989935/2608408071271, 44058217/5300577751957, 
  -655972818/180399233029, 59718685/5497931644401, -138045645/276234565603, 
  627707608/228163024145, 73628875/812202836489, -12312211/11344159889308, 
  26490683/710018619700, -95480049/6087129548377, 115121428/310818096159, 
  -7955689/923375985288, 185177273/239311999755, -13977539/1007671569002, 
  31073696/3921884582155, -55785051/3156803604170, 18079777/2090890041132, 
  -251149768/506360504999, -28832747/4802065206876, -15565467/2059154595023, 
  48288925/5486226068019, -55698761/454335914806, -173289685/192491218876, 
  43478738/1495174744083, 51167726/4027144013805, -55430093/1715892743203, 
  16897073/15385609589663, 2809828/18812206288985}, 
 {-1259604116/50776432091, -296717843/914526791060, -103324915/7266303183106, 
  -464930372/198054054675, 46397018/780203390763, -75982060/385093517707, 
  -175028917/183625449409, 700677567/234036268042, 282472442/321669826839, 
  272501099/99675503575, -23903743/473338259690, 47103619/834339820246, 
  -47465897/211180618532, -1110095350/4189250073417, -135870677/914654693457, 
  -66969880/467559009909, -407866167/1595820805216, -471405755/209911065848, 
  242926569/93546255007, -17783619/649074102371, -979651/68946198285, 
  1794374937/139230122287, -114356087/27067121915, -59924019/615845696369, 
  105208421/3237991538549, -43656886/440716760059, -863047810/607888237549, 
  266351751/195093140093, -491262971/1083138315530, 299380666/250130558929, 
  -136201663/203332920614, 37193484/1104723819803, -186259381/115673059247, 
  987582105/2030361489071, 27475121/2049959220335, -87500513/2028396090058, 
  306080147/191647947141, 57781241/1058971973340, -35769051/510272083028, 
  -703726215/1028637434323, 6421676009/6387822047, -159775915/184969506263, 
  -55600443/525256546159, 373077133/145420706833, 3051146261/401004602322, 
  -157619221/335070053898, 111512649/1505404030112, -41833777/320561390332, 
  -20755818/3406605226775, -70740533/1392410144856, -109000661/146590600829, 
  226469128/316099238137, -123687822/558168225023, 576510858/1056270059239, 
  -52923019/203334724223, 286607558/300717731341, -626637893/539589573381, 
  61181494/1965109096213, -251742662/66324462387, -2139864021/57314556503, 
  185256122/812285331503, 90515323/1250594979512, 237578145/931364650204, 
  11004209/6282956510344, -93922506/1303844281967, -153626040/257467348457, 
  142171023/228534896429, 5023144/3384779924529, -33447836/3061923264643, 
  109098428/10095192471207, 227999779/302088979363, 
  -1164699535/1435355403229, -75758743/1159921501634, 
  -80015381/1162287649567, 45577353/322615218395, -499305737/1701199028191, 
  300771617/566846350130, -154757524/1377703431705, -34430777/1102817832163, 
  -24571446/3639448290607, -42292481/25456315494492, 184357325/500387699169, 
  -33026594/6589186448373, 21532403/2592161395485, -35221669/2607887700552, 
  133686298/167220913023, -47395717/2211643392790, 57213463/7096545874549, 
  -45974037/3937303813817, 22530004/2330950766079, -227829490/414864374643, 
  83031077/1511416013033, 12866471/2617739419790, -599734571/106211209443, 
  655638688/150387080595, -92045733/442531630966, 412381996/212744890095, 
  73888816/758312995035, -13531229/6239828965529, 99017958/3645499096667}, 
 {1629421370/41622518181, 399883523/742941226751, -58947271/31547802270, 
  1023090786/256614924649, -75576418/1778409926389, -133897342/320765498385, 
  351028817/1143858183406, -1162097081/215829792659, 
  -1152957389/863649922764, -957966063/356197722638, 48268123/621285114024, 
  -96197214/1224890470343, 79109361/1398040156810, -63760570/116792062233, 
  72048104/236315993503, 674031592/2327919216513, 280751578/2447647695659, 
  -137080934/805777028987, -517775633/194625333501, 546692615/197645508944, 
  13255358/811684119359, -902714257/1498845303814, 1193848618/383702167141, 
  144174341/1101060514257, -134182346/701430123303, 17640641/1314903893530, 
  -156170853/1045975304270, -114396811/76002199960, 358244617/225212755995, 
  -154706645/268063525138, 231543884/166523602801, 35118989/833378933533, 
  2773393073/78846076527, -243732305/370735218118, -26389579/2628408205238, 
  -34949142/504296829791, -358372559/235148891431, 67607509/1231199478616, 
  4076121/251239739677, -93269857/1248518989511, -232519235/297378567756, 
  8654347454/8603770383, -97491986/105692763809, -476302817/633797916536, 
  -117880869/689197663423, 267363834/217664918111, 304009594/2387703258259, 
  -38494220/2724764081039, 188532058/7421798474435, 55417551/13756603478189, 
  -54091117/666362910900, -201529757/260814653004, 153185936/202886493109, 
  -150264161/618507445844, 362230558/613946974421, -137703753/465153387631, 
  68768873/60732645575, -140882696/1313434323893, 1140606652/304339316545, 
  4699360640/122003700849, -491035987/2228454847426, -34533755/1460295953199, 
  -77699535/250337095847, 4468593/8144626986475, 46868201/1469619431911, 
  -51797043/1209870013075, -188624452/303382231609, 960062656/1492335285695, 
  24671876/3550573240779, -34776248/3336423174301, 18151324/1848178414605, 
  365742998/446299954099, -226167569/250393933491, -319113462/253440301891, 
  40160972/2335492347993, -779461241/106516435145, 1330818556/123755321051, 
  56313075/723622670348, 134948545/1265523836537, 197287620/2322959245427, 
  16042717/11676393047568, -145602143/406967929363, 14418250/1815953329527, 
  -2463056/259233128177, 26652111/3518745717902, -41987952/1989701227795, 
  262151421/315644339494, -38840169/2524560412460, 27915509/3190601632800, 
  -27749077/2179952493047, 67229907/5957540564515, -262612763/3843616928749, 
  -126186640/1449981498747, 180362525/525781360571, 713760553/154856143991, 
  63661604/193312895675, -107193467/900828432827, -101205259/1286061987297, 
  24553925/5898627238866, 3688068/1057704269987}, 
 {-284737829/286923188411, 83566060/198664906923, -363155228/311240767071, 
  168509667/365081508592, 131760071/3114029982924, -80470625/257819255597, 
  76032453/671494846807, -246738586/113255811913, -217773957/1129311806984, 
  -33283195/1508954302469, -393952400/142201740989, 82720583/648885928813, 
  -98232267/435002884511, 74924843/437232059333, -63466122/907361979869, 
  80622773/430098316134, 8470618/2055151329375, 45965172/1446859628267, 
  -444138457/2954604934734, -432165167/167208953509, 206701404/64693387775, 
  123321655/601580359492, 60293629/6095958915, 49231009/860534414950, 
  -99772646/1481294684383, -109101763/2377457998118, 64345881/3988017501976, 
  -83702474/1098415974533, -498937221/321852254090, 185011803/147091400837, 
  -312005641/559752433357, 8376542/318176678557, -122819327/370305214619, 
  25931297/919317244348, 64179764/3352487778077, -70496207/4223008719848, 
  -45124394/1272123869579, -220884626/143261712433, 330815700/5049401741711, 
  19681652/1181534485075, -106307671/1268984122897, -98723819/122415015292, 
  5343024373/5309603777, 1132304371/683392868256, -258809543/220693978796, 
  -842547358/29766939419, -485629115/27025599242239, 
  -161758496/4168596875083, 50428148/561972368643, -46142640/1373961427501, 
  16702253/946199730262, -306916829/6481628336671, -423555394/541959594263, 
  219247333/270680687856, -63293879/231923907778, 547263743/1125153216370, 
  -72299125/541992133728, -182482674/212614388741, -124548848/114848705195, 
  1243954306/217476236645, -714801127/820666714170, 200511586/6354283142649, 
  17680613/5672146621670, 19849351/1017293667928, -11199456/2415039075367, 
  47008417/2319376151280, -61798052/1399166936163, -266163211/420640161008, 
  157036625/265885741449, 51219649/4401125333752, -39769546/3276988360669, 
  29070645/2262972274813, 262751165/288768582031, 716267246/584506424739, 
  -474859468/1901983201137, 1149460811/195986371675, -494816588/51484593687, 
  -40982975/1133479910572, 309813783/2636994604268, 138587771/2416109494534, 
  3373816/14837369788539, -6784679/2108883228365, -188884373/519426167620, 
  28041377/3050223244629, -12830306/929042589079, 16787109/3375819354601, 
  -30411463/2198727748509, 211585567/241912199233, -20099773/1025925300303, 
  70784025/9122579424313, -116371285/11424736753958, -295206054/376120325599, 
  -301828289/191248937346, 174088157/431238670936, 3769685393/25092520680, 
  333513366/90939156461, 54108823/1846335067336, -176554341/409756029569, 
  -29766334/1902226310029, 25100005/2763031634066}, 
 {461067991/122344745022, 133869487/1498758322910, -415146331/256346501288, 
  83867342/22582769349, -111174875/1164388168057, -1840315378/299256628937, 
  692693661/1950516718307, -449545423/52641870221, -47175164/473127436509, 
  17059937/898328126545, 3761088/56157468467, -202969111/716750671046, 
  -692532375/127929615812, -831191551/862330755082, -387042259/6050662509261, 
  141399625/288512629317, -234179407/3666255176238, -28722457/2222615120938, 
  -81801475/634293052721, -523496701/206065574144, 609160339/203644915950, 
  843572057/100820857414, -216190057/122578481920, 182660038/544253563199, 
  -64717213/1102258836792, -62210004/1289769074453, -1148216267/515153022651, 
  84219773/860700911797, 20478207/2480786214227, -178704706/1917003508515, 
  -663358006/507476516711, -381281628/308165623553, 132814220/383648210843, 
  248183449/1170163831966, 43130035/347974900434, -53438650/1044221939281, 
  -36388988/927124689169, 13226699/997252685773, -46144133/812331430950, 
  -149574858/136999981139, 125623980/108128776051, -611065513/1625303958018, 
  89732019/94644951524, 8670873976/8571793035, 519611215/110948102089, 
  150963022/265297894035, -652019590/79454512399, -59681533/429019735291, 
  41258344/2368809315815, -6856439/3169047676141, 17590337/782870694658, 
  -37634081/733591769760, -163292126/197722774203, 252627804/284087900059, 
  41157301/3899268618839, -13448777/3117107929736, -19857121/3890455922223, 
  -351406778/680151092107, -564463550/240176232939, -648006549/64498958866, 
  -155887117/1462378486496, 83927474/988691790129, 144809022/4101693115655, 
  -8979647/3132057013727, -7678250/2231360232437, -338018881/734326246396, 
  37116417/3565117365560, -26946049/1333584780626, 20705551/2031171995957, 
  -54815285/2636383672371, 209657204/181021739141, -61765118/2229373987861, 
  14623150/1096568293969, 245385288/181150787731, 908014331/405667810214, 
  -733328479/1554064819461, -1457635967/156053949536, -126236700/35462456359, 
  -41903982/1068906190943, 121687043/1245429693266, -1926721/287594258217, 
  -59111047/14583356856236, -68834551/4674291634144, 30478033/7596285622439, 
  -11976421/3270199771046, -70707377/5540303506279, -31014058/2546957859757, 
  76560895/3889434964557, -33073585/2700436184361, -27234103/1629319123327, 
  -21673505/2924460789167, -39572701/1780558342777, -169631948/101888167487, 
  -234429106/66051833859, -1097057729/1015173165302, 442274224/112376537191, 
  258656929/108803904858, 109043843/2012421766242, -86146291/6962255478551, 
  66681046/2644645258865}, {632779178/42508170731, 444728371/581873263485, 
  -2301025997/88341192502, 694464345/105126401017, -171899273/340930171291, 
  -99338476/281702183893, -158863126/903853869219, -1562552698/87213411699, 
  680603609/1076701228413, 53991347/1780448923566, 184950346/1057400622471, 
  -277957990/677392248987, -481809022/90502343735, -1097148615/49653866377, 
  299976883/145351368966, 919854168/887287037597, -12711181/3756826450152, 
  -383990633/112021858761, -66751939/20756271333987, -8672181/437913742639, 
  -70582075/348540654704, 176630721/22677965678, -724977700/13088893157, 
  187557295/494400226496, 482552352/1061558649565, -94092860/781813282511, 
  -26128337/1605624473965, -240559047/3884579978933, -456737311/272075755568, 
  493472954/421861115105, -211324626/338117068615, -303083383/107318257730, 
  -1015876819/148105954241, -91036793/195155750326, 743579076/5018209361771, 
  53795179/469411302679, 54588391/10679281564169, 187155901/5094327699570, 
  -35293261/538054748484, -371593583/318955531656, 67381609/51871672694, 
  -57576514/1784787121463, -497831695/1967872350777, 129491382/73340464213, 
  10070458395/9775550578, -3378200822/365833195089, 273370365/2314124127893, 
  -290371233/51106125020, 152128656/1181672077325, -18766162/8462942175891, 
  -13706497/22682980466, 55540306/2795628096631, -116170978/3906770589605, 
  34235371/1578666213826, -75304949/1558564580041, 732071534/494217121623, 
  111626549/952161140583, 349034783/1250099857354, -478638451/388695678923, 
  -1029727705/67781308544, 137867967/286488320216, -108412939/3147262866574, 
  -71666145/766854009127, -43022873/442237422078, -10784649/1563498871025, 
  -46936908/2313046848989, 86860055/14587535884883, -14630103/1735904019376, 
  -402291221/4270787019853, -44002913/2959273550270, 23926046/838264776721, 
  -38348780/2101637036573, -34859912/1733551549535, 39309561/1261800648923, 
  110774258/45999356471, 451850743/70453076056, 192741151/192062633581, 
  -69110836/20648573847, -1383043467/557889874409, -99011873/5165332960343, 
  22681900/797583886447, 21764373/2570290028110, -19647709/1564945086529, 
  21263513/5230826695581, -36431539/2453484988595, 82814345/9498054609223, 
  8025963/19439090884712, 8249336/74588304294057, -15908027/6496958807168, 
  11707101/1015280525101, -113870133/5602632424052, 102316947/431632543939, 
  -79516061/1747765132872, -324015976/93933456757, 4023982059/26384835706, 
  -574890454/1176645217399, 350546705/150140284134, 1212224425/987424923387, 
  25524757/3480721106126, -306297331/10157738679114}, 
 {-2434564249/75851723011, -1468618338/741297461405, 4952428541/765375900021, 
  3757036941/113262661751, -1338333965/1538116262254, 265697381/273331362110, 
  -366098403/478243123805, 2480465233/52791940009, 450416591/188148583127, 
  141360323/1567465357762, -227727797/48025781786, 1403621/45542567979365, 
  753089226/2833635108649, -1339611791/78352301282, 892652540/54397575953, 
  -131069703/170194955866, -296958737/5530921281978, 108325254/835008458671, 
  38142874/450694903511, -411514069/184635375157, 1048800547/396059976531, 
  -70591941/172813419991, -4185493633/100685378154, -2953983217/402627405966, 
  156284026/254960397641, -9004221/164500895599, 45439383/1820703707161, 
  -122146781/1504686719272, -302923797/189539548982, 300434753/250717744962, 
  91584710/1348869231439, -52935332/43201939535, -1816155451/142314119753, 
  1326744827/551173759460, -497776241/5577320827999, 184410549/557667237620, 
  48878768/9755006624839, -277324484/379826575491, 100974247/3813616060214, 
  -191403799/5156278210944, 61733747/2387019587729, -48470960/649699225341, 
  898354888/456873891961, -180427808/2611755288617, 315125285/105970567327, 
  5461592074/5946690247, -466876825/175913008064, 85103988/514182655303, 
  -1225515516/311749652813, -15622675/4271790286873, -53806929/2429931702323, 
  38346389/4374347082691, -7355053/7401040074261, -20041181/1314532689074, 
  -90459781/2505807160903, -67241231/651802142236, 80701486/584589003723, 
  68257283/338749989410, -45929647/1647765130670, -475848246/110478457043, 
  278925487/128144861501, 207419616/251511035263, 657627539/3941439371886, 
  -56308704/773525574697, 21218978/2803141630013, -18841051/1239602415833, 
  17472093/7191629642402, -50104637/2252913249382, -20186478/338651038705, 
  6165840/3037555405051, -3341142/3587400949423, 5185300/3359761539219, 
  53316397/2692073817450, -155051507/3213844991028, -53622002/1158327992865, 
  1178592448/186032237043, -3063994354/378397525153, 77886406/336667437935, 
  -300574873/146133196781, -409773046/242788499561, 15355735/1004957038333, 
  2988157/5613327567417, -56629595/6884632643533, 4847903/1646023229160, 
  -23449426/3745555376137, -12302775/7212862361201, 7013251/9496309165671, 
  12678141/3090688238044, -6904032/3058396268711, -8790508/8561315074091, 
  8629249/3177595218651, 155016617/776849862256, -17660967/3215832393793, 
  124981553/543362756223, 2760359292/19378791313, 653488047/205217177830, 
  -37245435/1081919042342, 246124702/242431808707, 280395141/209035457006, 
  -102450751/3289593230337}, {-977619419/25636914325, 
  -797009512/202980873113, 574781009/98698073552, 1398597148/43607470331, 
  -167572972/484888199963, -596462060/55968401317, 39548510/972369555819, 
  1527275635/32953928391, 473321164/130372135723, -35186173/1107603951086, 
  247257248/705252411543, -231230335/837809651708, -772342947/161722910288, 
  591652789/284783036032, 671581597/42572455389, 1538756924/169449951661, 
  -25591090/3138285453607, 24394193/345549079883, 58063601/510011317631, 
  -407400458/163768287599, 1198622897/385484933679, 583010924/79085187915, 
  1782690820/278552151357, -671112614/97645795765, -797849307/127896062170, 
  -9404203/1302237737158, -268584799/239020621083, 64718559/1429355325698, 
  -64792075/1306477157849, 76011571/5565436776468, -52732107/2701253649581, 
  148468589/1561953154772, -1126261993/200327671469, 586660787/98716477404, 
  2238245869/1674214142400, -60631909/809745021120, 50219087/15758527748239, 
  -134458010/4715758760849, 8655133/1073971467561, -20580391/1663581834241, 
  -21224745/1277693925734, -21173987/671257507463, 64534564/12674184963491, 
  542895709/133594512883, -405425898/2612760292327, -665693749/61491999925, 
  4509118735/4611157921, -95474671/46238213823, -291092858/70861681197, 
  15183982/1073688700441, -37122492/1827209091667, 23142337/5498484171148, 
  -31953156/1438630191835, 19016018/1055192769349, 21917645/42320417970572, 
  -5010977/62512914304148, -9668685/6012513676619, -43765403/1765053220281, 
  -122548999/1165523409267, -163312979/277024586730, 548346335/360749066607, 
  4162241403/2203904646533, 641200139/667363582016, -94989177/1610299070090, 
  4774057/12678784357354, -35515349/2796057250099, 43846789/24965424988562, 
  -21461602/2120645230313, 611872/10444028325117, 11955241/52792323013036, 
  21302165/2309868032394, -2912475/10089958219096, 3374669/8249025392162, 
  908543/169279477484, -64439935/917200519799, -113021274/4505454875771, 
  -811272505/83939868374, -366307173/119911689643, 134865392/688324674197, 
  -216662905/143554813692, -327798757/193535502839, 5200702/3264046837453, 
  -3041042/11484559629671, 2988343/13970465783179, -1851029/38124326071554, 
  3880106/16919579656335, -6693059/3961224596958, 4934582/16182018646049, 
  -1083968/3965495461473, -8934351/34508941968886, 8301821/59920150366821, 
  -5904327/24387499497685, -34659187/877207692294, -118245066/3757841664311, 
  28727086/129018645899, 337888060/86201677913, 263306925/122808036587, 
  -54074535/1830289534328, 216066423/163079458744, 256252349/188439661656}, 
 {454302890/53527854619, -51614583/437682781858, -2074561123/28611281660, 
  450463472/149232480081, -259312374/375115713955, -205065327/257985267595, 
  -38178687/252611009116, -1298627689/82295577513, 1218815002/288647950523, 
  102139282/363200909513, -160791742/2819711205889, -76467550/165835023819, 
  -847361653/153500492087, -901661577/44379361427, 342297669/118515523706, 
  830146136/39053691871, 111789737/2283496296026, -283153902/149261184449, 
  -818417011/4813579916406, -168249165/645730336211, 463872544/8128172388725, 
  838455644/102092670337, -2454967647/45596038319, 83549909/87220912770, 
  -5599474729/468928281146, -67239449/1003848090556, 
  -303038079/3576678208105, 17910208/834271632863, -120012113/1702517242923, 
  -1536451030/9023167919173, -49799120/1223565094721, -84529517/417757106040, 
  301434483/390490460762, 309368782/145141239713, 1868125285/636771490468, 
  187791925/237213374713, 574989083/26699884137208, -47096603/1459279870188, 
  13355037/1826493114943, -46143257/910132777354, 52862231/1201601437377, 
  26008847/4943372535424, 16772173/1014716176189, 78412387/757201860248, 
  590941657/52673507615, 284022693/279862339681, -978084037/315111648142, 
  18970624480/19369852733, -113893393/76705287409, 7565921/5522071225423, 
  -32159393/1528053928717, -21578329/18937021373620, 
  -190984030/13200440744981, 4553390/5669292624147, -2799025/15092583102299, 
  111064846/3694157946005, -12804547/8724077929143, -15199207/1734546184676, 
  -74736705/890566214317, 222097537/161329077535, -337331395/766037910467, 
  382838820/427083416999, 126247361/104881872460, 28091078/72926582989, 
  9248537/6417087615238, -8384511/8165524615852, 21673739/48738319159926, 
  -3466025/8617770729917, 13747880/6555110942609, -5775777/2799309229916, 
  6053739/4368966432206, -23204136/30018797254123, 2529123/52185774078830, 
  6988744/2587462643739, 515220027/8224531231757, -94328265/1393146936653, 
  -23749455/279625351277, -546464862/158920790147, -318719309/157190316950, 
  93056137/710226237059, -526676861/163060386238, 5953711/26195520737216, 
  -8219421/20201462267681, -5184736/55655882006749, -5350989/12414972435410, 
  5091682/12829618648105, -2821532/12843727286543, 4904085/11704686343928, 
  2014693/10398640553842, 11272160/21009405978549, -9419508/12823852839785, 
  -10841178/1681273607977, -30334027/17372710994310, 
  -150201819/1046063332033, -945532241/192811650709, 26095940/339727496039, 
  1221008707/526902315258, 116430225/78508002922, -19165719/2000763299299, 
  626505185/243888358718}, {-2360014011/24079906625, 
  -1037772508/152625415503, 1001923737/61285201366, 2704264477/44063980542, 
  -1396701523/1618462021156, -576165839/179429497159, 
  -820428053/396432655976, 1837610866/14124770473, 748757285/119330808016, 
  117249521/584611950378, -434528047/227624325104, -171536903/762607250031, 
  195296407/541363850287, -6389339447/402461465611, 1797366163/56194534451, 
  684242374/99976130151, 1661577/569258492797, 94703183/1292549029929, 
  182312681/297990619723, 108466473/607690964120, -42413475/160108416203, 
  -116849011/683431027745, -1843301519/34182861043, -982028610/65773002613, 
  -2141413756/467564900079, -70267675/1599969678718, 
  -150873627/1965655184312, 48659358/4495167479665, -64731967/1021850038615, 
  -70390078/401282470345, 20329855/26259098528882, -54334906/927674608703, 
  -149013789/172882344187, -222909209/785105818609, 201845569/172904984898, 
  529584764/140269845863, 57165497/7220489109674, 30997801/5240727359056, 
  16324484/3546676361495, -13224044/1040814894787, 17467361/7284956741130, 
  -15165175/1373178978473, -90848131/2035997800917, -48838386/3226682410091, 
  -127222156/428710260333, -734189829/26091938641, -2412638983/334683700311, 
  -374227111/215898153989, 9741011145/9877434842, 2119697/725477809083, 
  19295107/10745243060606, 13913205/4374422063842, 5657926/4975495927431, 
  3769103/6713492615876, -13054759/8149790888896, 37064577/5303304662572, 
  -28015427/1711698778169, -11152192/1045117324361, 20745589/2302528662730, 
  -558637078/251333434503, -346212471/1272662438668, 
  -122767838/1002226869491, 387289331/325599881116, 1412300507/825772417035, 
  -3206232/4051641112457, 2793124/714197473345617, 1028789/41881989383052, 
  3444937/16928113788555, 14617663/3771653886076, 5117359/13661636330943, 
  8316151/10534248250491, -2867399/30535274350566, 48670781/87593637568851, 
  9411895/13443557787599, -7286599/16602961195422, -44036484/1730267813957, 
  289903731/373483102444, 109260121/1093835843078, -460742804/200089586381, 
  -1162104054/343312837961, -249257687/173267429778, 2446391/47117895785795, 
  2630500/13292093507397, -9654211/55412998462580, 321176/121708155875541, 
  4907465/25601956292516, -1681619/12477938301498, -9507957/473345926715207, 
  5155782/28931397823985, 6752569/20833602279006, -1618453/7109902211987, 
  -75217687/5972252882128, 10150709/5749362595326, -51587069/2696276566568, 
  -2785586441/325827362660, -101194398/1409228276885, 25760721/1757945662598, 
  4709786848/3068368159131, 367280727/133437280030, 467885939/395591759016}, 
 {288100077/311981312231, 405944116/1106399103399, -117772320/1259495181047, 
  266449911/1123392844655, -26540375/3692418899167, -326110315/1633544812043, 
  225812369/342218609946, -4576071753/2600271257849, -52847933/997123592297, 
  118295749/549578229912, 17221843/3076140929019, -350758871/6957706154468, 
  -57472913/509413321672, -133738061/163526263530, 83625121/1109200603593, 
  149559457/6644260387249, 1060809829/311394799556, -190332525/1863555398854, 
  99081589/1291586372564, -50492561/501604256702, 879017227/348908881427, 
  61242311/186569324341, -19092355/2406507669397, -75926908/364252899441, 
  -12427704/20839132315003, -56477527/1361713632881, -320124994/218834078545, 
  278987486/90262104255, -406575876/264649941845, -163787171/755848318129, 
  43562105/402999151822, -174508525/53232421264, -114945814/96496983701, 
  -74052712/9118737092283, 149097674/1101735375373, 24255312/2632407447133, 
  570058761/622856029871, -248277913/200027480586, 389102365/193677164946, 
  -547121566/540792836549, -278311957/3457074467688, 21637320/3068198265167, 
  -63244153/940528885357, -18162383/2399053242429, -63725173/3096224257366, 
  332066185/3150288229546, -98925338/989971874533, -12058848/1872376691495, 
  -19323787/1642490555640, 11923260473/11878819510, -186060507/453052280782, 
  -45935213/701335559685, -51142140/1869945143567, 250757612/186421217679, 
  -364845232/267679636991, -18624601/492610630261, -55505209/23864580744920, 
  512683859/5062164945043, -44852858/588749384593, -142217701/1886277426752, 
  -44153111/298180856215, 65090588/391606605689, -11099996/3045120126001, 
  121869546/15011898107135, 131954018/248461296823, -157071703/219619033252, 
  269774820/236395549543, -388220050/691997593877, -13546551/297734485129, 
  122529272/19402892035751, -48358062/1402986928883, 32526156/673551333697, 
  -19833143/2229339474431, 9931777/8915518955771, -29804055/1695521138069, 
  148784249/1070866822822, -44274999/2435922506980, -42517766/2580496247841, 
  -77969779/957429385739, -16373194/2022583916011, -16258891/8641057496575, 
  -65827781/4011898817968, -153718217/323695664228, 323683732/332385536005, 
  -443843956/969461840143, -46673866/748567023149, 75077191/2602414491217, 
  -14895001/3502208543200, -8335199/1275669127424, 13201591/1500541991956, 
  -12200569/7037542993768, 4267924/11511981249991, 4939067/13463694693656, 
  1243129/6079573567410, 282490843/844891994174, 44172857/712908798576, 
  -5818037/6402099906745, 21428603/2525804984102, 12479271/437433990440, 
  6775507/5334083341804}, {-168135721/186610866876, -146324499/2157339131096, 
  225333814/386166518619, -81592026/545057358137, -30283131/207533143654, 
  203794847/701110697232, -132722896/4708066523529, 129011904/270996583325, 
  16183047/1920932385056, 25959773/4269306633553, 77755694/451747528193, 
  -127815629/1038909580305, 65004053/1211207604633, 291944576/533719115367, 
  -104544421/217469610889, -48599864/1403039282851, -120194642/1211580455915, 
  493932226/140965522485, -62414143/610139297939, 409224961/196480273675, 
  -139511747/3505597702161, -106261237/386740072200, 390758473/192308319867, 
  -13849360/2389222212561, -13039139/2340206524546, -373466278/261800376287, 
  283676437/196772446157, 216597135/1615609679507, 1386777894/863955303427, 
  -149356287/81985122262, -86906855/574274455206, 78671665/854545760036, 
  -173364595/405031293304, -121032455/700533176976, -69738236/19500306111651, 
  -32486015/3007234766418, -500721236/410180462139, 151150403/92731347729, 
  -39345667/167590377333, 405024485/392262066854, -116702065/100244838193, 
  -70722577/503718003120, 26368304/755088891431, 39550496/509135263445, 
  -181264877/32710805898, 433638639/687675280031, 61334996/432424751297, 
  38496534/393847541585, -20942074/2931416316031, -165916439/408895193774, 
  22991613105/22915681867, -296972167/579330816541, 179786943/152444176799, 
  160381954/3377881468873, 56928716/1179249266785, -1177084273/766417566388, 
  -166836752/3519412663435, 21701129/8324802427086, -3213305/235995047549, 
  -189007223/526349154826, -115571717/1073790249074, -42086987/4879089979808, 
  20436412/8641222177599, 28352225/7947622584796, -396625993/559801548526, 
  330871497/351775458929, -151605107/1143926990525, 324471440/568483076773, 
  -183369512/294692426499, -14410987/195583703498, 237167163/14240822756569, 
  7265866/2675305265161, 1408951448/31803895715479, -15892615/18603405151548, 
  169468191/1580577510880, -14949091/551497313930, 63427702/459998535397, 
  -144222547/1608213940409, 59096285/1072388418678, 10988073/391532476768, 
  8421084/1219487697311, -217158960/460703164639, 145730408/311587261421, 
  212507383/4795248482660, 194463575/406300813708, -184485307/363586304101, 
  -12091265/300651495596, 23790277/1181451640779, -16846191/5836562326505, 
  -3066943/44061177053792, 20402951/2367203903230, -66687395/4457838354152, 
  3100336/8879397192959, -58590728/2209695904299, -245414807/95335122346, 
  14940419/1453789662049, -25517689/1473991825975, -39610941/957000875453, 
  12123249/14754518945345, 2272767/10906366815641}, 
 {-4779227483/149785317687, -116235046/313392966201, 804920539/452607088988, 
  -521193065/159191113956, 139954079/571412259659, 239119165/1269982837799, 
  -146294677/247037379404, 1247896787/82541007334, 394513703/398986614981, 
  -84365807/628494984210, -116740216/1088046810297, 17945202/64865552347, 
  -478852838/2325337280915, 225779027/412066890306, -289606514/303540051771, 
  -177607951/830424387672, 170541452/2474621496981, -72840251/814024417080, 
  610976487/107291618260, -244469871/3896815716590, 11138212/229937793603, 
  -349395249/1051279635655, -493629689/144802752401, -75583579/711304727566, 
  49396357/381104151407, 766463012/266810133991, 103046893/797915234826, 
  -35045572/372189053889, 80490696/2193339809653, 455507649/240144769456, 
  -570115427/255378535557, -14056132/194225269033, -169793563/273499091725, 
  332444699/390274356438, 30232937/2212272792153, -94892732/1489757563907, 
  875081490/457618153991, -145309171/640907266648, 211114139/322817461009, 
  -22134367/70744332528, 263135792/240408875361, -328565924/251947179193, 
  -61824568/676366796913, -173527866/1002668504669, 188113823/1058145582284, 
  -134439367/551905152434, -26664596/929975477301, 13535116/2621085310085, 
  -3855301/312241190246, -102814312/1628215221671, -47425918/94814830707, 
  12639056177/12581026792, -145726154/316222283439, -158179086/2844415245469, 
  57366557/4251349203038, 23868352/492759190707, -984306947/556134323669, 
  299762989/11552757030559, 38064097/341252253411, -2023029692/70249228519, 
  1001729289/3979184439088, 13679635/6468112710197, 188094395/661296731321, 
  -35027793/18327704141065, 177433689/159995023300, -188437041/1445423290096, 
  84753854/227724886927, -85427766/489655457447, 187868937/330542249636, 
  -190363171/293750396919, -35479805/856624233119, 19057834/2198826416763, 
  16728159/5748880876013, -100179459/1982561982287, 31821364/5959215903821, 
  -14850851/1963289832676, -137101429/1854812544199, -54720013/539999392423, 
  13489993/5131406037272, -10830645/4085586264019, -1138178/603314541495, 
  1065153584/1118120999651, 46157119/1057503056878, -27314672/871608645917, 
  34666573/2935609868278, 179070720/345436093447, -697319689/1293710377637, 
  -66189281/1622331992955, 92746139/3330823798810, -24417217/5714907600154, 
  3110420/14813500925993, 49059218/871220511023, -43206396/9561106519109, 
  884311812/10665213721235, 419373308/112718976527, -36785985/3348091999841, 
  -24223424/6311407295975, 50135737/880941730557, -3787964/8297755790081, 
  41056989/14113239731858}, {-451455611/927008882423, -58593283/898580264473, 
  335970866/446708532951, -84303021/491920334848, -131110453/560063453781, 
  27090540/132687866723, -11649055/1172422954926, 172980595/465144082536, 
  43482497/3988923742193, -45072003/628524284536, 650110072/26981400484589, 
  -77385281/429887227906, 23633951/373224907391, 181569489/451425364787, 
  -112083151/649139397010, -91400952/1443247075379, -62343679/784456711490, 
  338199521/195852679347, -124098586/2409019041027, 550881791/132833078648, 
  -117822157/1146951450160, -547357242/2588864025667, 
  1805449998/1007943739057, -13858133/2403335793014, 7490503/28997101651220, 
  -278850985/210522726802, 367770915/258916678267, 30825909/969901241309, 
  -31582766/1618112742689, -6090942/3230250012205, 427788572/196924805545, 
  110287051/1606537943082, -22944079/30834330186, -93906936/546005640725, 
  -28321588/1753762426509, 16427793/2683746766636, -215936854/236442412005, 
  884063891/935056017578, -163372759/546030709093, 346835713/534018290283, 
  -113486878/348193512605, 400186703/326190867685, -326450723/224756791061, 
  -240964824/89834021531, -118025999/460714905251, 23024569/866020975854, 
  110221351/756628319584, 362498910/5742541305067, -27851933/6553202466725, 
  -109946171/4331007335185, 570623602/515030319221, -606908434/1367914233799, 
  49874244483/49698447235, -169869823/326090592173, -30170015/485212685099, 
  18700205/1195016327061, 20483734/340162876201, -61720301/622916496891, 
  -127797281/445647240617, 35240725/96290527913, -94889783/2058632991587, 
  -4675808/21871320801043, 18508631/2211668345959, 16213085/6547275167574, 
  -171524169/323799376096, 90326513/165899158240, -283743429/1677620681746, 
  80169891/223228310254, -144456627/832944663419, 167511720/263268284257, 
  -298247602/424250918827, -67581421/1470849427067, 18838075/1906779705396, 
  -3711969339/1853086421938, 6070501/326366136978, 169899259/452237952999, 
  1556000359/199796657174, 224435806/2233372008013, -7094755/3506147151073, 
  22019554/1985211176617, 20932417/3590208421484, -103536512/236780170975, 
  205456601/446001878863, 19440234/1687262471669, -51883909/5731893585379, 
  5302091/1909758471658, 278212879/513686986006, -121867978/216950184021, 
  -48603479/1092966369133, 83262595/2704772026666, -25306403/5420391078935, 
  13168493/2308997796467, -154644885/2460704713058, 62733873/2800159324583, 
  391524371/260435366481, 47971446/1047917350189, -33992192/717899989617, 
  -14153309/22203680567059, -3524589/6823090785013, 1263512/2165013440527}, 
 {178110994/221641590597, 296425379/559459737880, -19220844/174823958531, 
  121326763/461805669463, -85550228/7003149247163, -301719148/1008524923729, 
  77784229/153925776753, -411516243/305245385308, -111959473/1026828268224, 
  64529133/445848491645, -197457762/1533592280143, -227673170/1051281154959, 
  -86272047/595161343858, -41695327/65097738981, 79119307/1396117850092, 
  51574324/1452497306765, 366420789/218251594301, -32378293/1095341231277, 
  53717745/1475953383947, -99280469/1095655515935, 931500915/185658870611, 
  169893191/493787636474, -705125471/1092672385240, -259128499/1914779055325, 
  10833664/4609781507475, -84568859/495669991154, -289672148/198570422271, 
  215708643/137646326695, -89815543/28913344473538, 33429116/12856309708691, 
  44425471/1875186222836, -137083522/658124562179, -198137620/365220198161, 
  93027275/4160588762608, 70262597/749526644539, 22685993/4451227481440, 
  -205500655/3030941936234, -961747598/969206193155, 453935893/483688430326, 
  -18843115/62470893511, 166090699/218144553446, -150735255/402600201821, 
  312296613/218737601876, 674065487/246073103061, 10280174/58015598799, 
  163948475/423818722451, -148505561/1324741431624, -5293047/1592577379526, 
  -31356437/15756185108821, 261475723/220813769765, 49723990/1175384539459, 
  -89978081/1771968981076, -337378243/682863392565, 25470335275/25375541008, 
  -541454572/969067999931, -46708114/776488497437, 43230895/7294176815002, 
  -862215381/486455220314, -1072850641/279612172435, -227220711/221957994614, 
  127811664/1140125161279, 112909126/988399348983, -33846377/15358669856354, 
  3336816/773771314979, -112140657/2732354274722, -99564365/174312775197, 
  210248165/394622612576, -121583367/733433518369, 113579100/276073622743, 
  -209058851/1100590786644, 421906984/619097656733, -565958717/737093961328, 
  -59871949/1187757484738, 54691565/799250295177, -48674661/394382682746, 
  -228565527/468035986381, -106413224/560276736445, -44010801/1443024868597, 
  -18569794/3421092399773, -5354709/4096288416527, -6691461/4060784462044, 
  -24353391/422375397790, -113800785/240489269351, 984947134/2008228777367, 
  21544657/8306189878478, -8401239/1089934688033, 56727674/6645140168981, 
  179747035/315254128214, -251448958/419766558125, -86916490/1810449844997, 
  109569315/3281617660342, -26329921/11479069261253, -806506446/323783467681, 
  6871887/5387547371180, -603843907/78320243569, 204636799/63239614359, 
  555047325/7571382071623, 44215837/2094826473652, 47423884/2126519642517, 
  3519740/18688312978233}, {-264695542/266599736049, -197927272/342581129717, 
  131266348/2358562922109, -122737563/327786098177, 28900217/1376440942173, 
  84104987/510997510374, -78814810/104335395593, 749981405/424561706533, 
  55605003/616032689942, -40642635/212785590719, -65872785/869118546451, 
  -287911467/3808253459524, -153824539/1431092337100, 
  870333233/1168722037964, -71365348/762384240937, -36519453/2022747944255, 
  -147559391/90196055974, 86686495/2059983645063, -65906817/1554487422556, 
  164905944/4059720598825, -93628261/598201078674, -89155552/447983217333, 
  180165709/293397862491, 519993859/3457756362201, -33524390/7931295512239, 
  81463189/1091450876877, -91492711/889466312761, -446799480/284987527441, 
  334146083/196590678263, -8388125/975801390531, -83486924/4455992108747, 
  736881670/109055690479, 146923337/137228954537, -39036753/6472614253103, 
  -92481882/952894590907, -31375644/3114666402701, 12669992/1956942768477, 
  -45778217/419880622865, -332037136/327394233025, 500153974/477623506907, 
  -146284687/432281236031, 379293409/447568688312, -126099295/281253982358, 
  178275861/5882856699529, -306496093/832960214874, 151466703/177420156176, 
  -25526033/8501284618377, 10599309/14818495547255, 17388633/3285684800965, 
  -413730701/369953352831, 96045602/2395773746571, 24447268/2128838786185, 
  -38200007/694998362076, -312561928/600201807631, 7420294711/7390619731, 
  -101864871/161135314867, -66452338/1081227667313, 341727618/197149416937, 
  843375431/215339525842, 233617243/234941999822, 56075035/782792635461, 
  -48869055/496459077551, 30585179/8634995993226, 4436995/16165340137963, 
  20359510/3840830525697, -116368255/1822340060577, -194548465/338471382058, 
  435478604/748008721239, -538990583/2898343193172, 186584017/433605324982, 
  -134907085/659505657206, 395119793/532427036884, -491953424/573551623275, 
  21987265/1151560021579, -293281498/126761569925, -405109461/54129643931, 
  119604693/420046790620, 34786977/767165613196, 106220339/1003312411515, 
  39362978/20660294917305, 2028643/7883279616413, 10386599/406519635963, 
  -114056351/3176296417591, -187013539/381999594637, 191610409/380088046976, 
  36280539/4543792240589, -11711243/1333690004766, 28675874/3062404270253, 
  88539632/145923464531, -199821812/308410765323, -13716937/261433826555, 
  -239287375/6032744629004, 111683353/1306730369039, -108406645/679897929602, 
  1387305655/123169329073, -189158819/1762141711915, -48452499/1806379972655, 
  -41783277/1328561220302, 8551012/10781657628031, -2062772/21564477255369}, 
 {-143566015/142695702459, 17447829/643761123515, -173994539/177663648687, 
  160658017/362894991820, 116472814/757182381415, -165706067/742527741334, 
  100442489/5369482149082, -272279336/219549202237, -22362958/526222124933, 
  -16069853/544115236622, -757543327/4739539477749, 85563622/1247664893661, 
  -49703375/433587726826, -197902557/169570654549, 253831626/644829003685, 
  69893447/2524311426492, -37549895/4166257296568, -825447532/474805977115, 
  50535084/902839853867, -73423779/743986705760, 65508107/1005160652453, 
  -39885186/549393402545, 798403528/142550613713, -40123712/1492901976801, 
  -50764475/1900322592846, 83043904/55648603008971, 5202735/117624865969, 
  -24228537/222229567283, -100445952/59191773481, 175959101/122041672641, 
  77404711/1706650039696, -106512513/460564233668, -86671514/92294251219, 
  -28911617/1110266453162, 18190373/1282682004068, 35588951/5311170426469, 
  -124055276/2792374032855, 59477789/3591332854167, -187831723/3728197047060, 
  -631110793/581878397513, 193629623/171243911147, -180805119/465984121789, 
  313128643/429448770281, -21292567/1883770072875, 818726587/79537613598, 
  479853539/215552897337, 5209320/12284144217607, -101993601/963946415203, 
  -101191115/4802685238891, -17953160/634237075457, -1141865194/981156271397, 
  282644491/7513955782432, 95785572/7588617281993, -49709641/971680930989, 
  -305995359/530459822678, 13908438922/13849738281, -87197329/176453326421, 
  -352180616/1483497745957, -124295791/8883815512042, 
  1280434261/325384277839, -44526051/51131111080, -5942497/51451207358117, 
  26224547/3802938401570, 61391409/4978268580377, -44775119/1554511962187, 
  24300929/1824554675714, -30876703/888888048396, -593481703/986797943384, 
  162971591/313179160695, -587286255/3097411136102, 198082735/431172121071, 
  -135802636/612991288673, 283643018/343340897973, -89664445/1078765622856, 
  873719799/409051258700, 467375854/68241077621, 164084923/606028492972, 
  41320567/780621264559, -292324853/3337117933895, -16503845/7898004919972, 
  -3895952/10726476831447, -19597765/5627129836129, 33528827/1950973152663, 
  -32037671/973709780037, -285400761/576949454690, 1163806029/2248143496732, 
  39906550/4165860288651, -17998739/1831855020386, 44310051/6540453533551, 
  742492980/1132634286991, -169878479/238910622271, -226971338/319657888713, 
  35353745/2293392944933, -415172075/133361965983, 2899715021/17538711167, 
  -202796150/624769439871, 254121001/6123976818912, -83100841/223251865193, 
  5592103/37652165562676, 9575808/1950042181349}, 
 {413556589/9120861992, 167069735/277443284336, -677941834/300366766207, 
  581079005/134804234113, -108051433/661853367148, -150662378/591084846435, 
  421319634/492750729017, -815623453/40711484357, -304904102/230368806851, 
  301000609/1376377480571, 73022921/685237134771, -73022681/497062361662, 
  47601771/1365367623868, -160472959/255970203942, 200717611/148330723581, 
  162497978/517119414093, 26105980/4485712810591, -28409147/2159115672752, 
  -429122805/198201289961, 32594886/603375150169, -132194554/1765009680249, 
  -295266478/710128065393, -834715303/255996074914, 67815251/374101399780, 
  -50662070/367855910437, -1438903/59993314756, -9049417/1273374797818, 
  92356571/1260941024883, -55080611/491314146689, -233085951/159347463959, 
  450634021/199520730583, 105374591/1230515085119, 159256499/361525909547, 
  -103596836/157039804179, -23104206/1098168155329, 71399352/680161411931, 
  62577928/1125051523875, 26472706/3327329025993, 7311679/2382071858615, 
  -81791935/1213291844523, -546727827/446807674588, 337588819/256129110004, 
  -85514940/481510901369, -34406049/2897213178694, 218196754/301572158491, 
  -369396670/139623245693, 16448357/2176999511233, 5341663/1164403594841, 
  82072748/1872896991835, -9831414/6357122531407, -36857462/1155313789017, 
  -304483515/249436126208, 122079309/2829994167046, 8067019/1802046968513, 
  -133818042/2686726927543, -171446377/390647984925, 7952888331/7914679745, 
  52989509/61963576675, 164478821/1519048864218, 1625726611/31235204239, 
  34922971/54401264528, 36571781/12725645889364, -88884921/243259541489, 
  -48085144/3482093772921, 44203765/1178379381714, 11068282/4168879822723, 
  21212141/3273445305432, -62278276/1784497262215, -165479183/308052989465, 
  123354970/194855695387, -114093931/560026292949, 275715004/551518971253, 
  -112119421/464410023011, -134852633/166420994571, -74425604/136159910613, 
  206593936/272108901393, 69887327/580750810443, 228682595/1828777423782, 
  -67207765/7077876311419, 14758859/4175007385743, 5489513/8830332322305, 
  -14265961/2269148210008, -17018678/6931154293495, 31397810/1555094522689, 
  -84668311/2204135875106, -290405587/568557899357, 271102272/501864489367, 
  38272959/4015049786429, -37636933/5244024223453, 38790063/3053625001231, 
  739244731/1024372511679, 1083540850/1628984760661, -97335671/962650518280, 
  487321784/155142224145, -1948501330/11254127313, 170726669/440096225543, 
  -43905127/747676536962, 207971283/607323886054, 11275954/66971617749999, 
  5746165/10797047183991}, {-200987603/549083373377, -137345998/123820432535, 
  119152319/476922622322, -230984285/351913243359, 147884372/1346613189281, 
  115341902/606204094025, -103481724/256130625463, 274329100/147125236131, 
  657572035/790295320986, -17485010/5193686591957, 24470219/1131547810201, 
  -478232473/143234441073, 241127318/1815062315785, 156959749/322310969698, 
  -120699793/1743461528322, -39859257/2202839909377, -70054619/1114200942461, 
  32001881/3605689957687, 71947790/743982143303, -647656268/3697390661103, 
  -460678231/143127193942, -49233395/216713670416, -281684093/42436244170, 
  24938931/115210319173, 39223612/849646578547, 76912583/1182281899357, 
  9884210/1056615575429, 14080666/5038625857969, -106883744/1597277855331, 
  -448951915/332326489203, 425804717/218096379513, 536971990/121373408551, 
  175366989/259139300501, 118784311/305425056285, -63270270/668842244131, 
  28249478/5648353418605, -11794445/5042705492992, -67052961/2022167884459, 
  -96106007/59280150349, 41101603/665899579361, 48695773/2374592906002, 
  -183550300/2351663420669, -510201059/714241897686, -197127151/262320303890, 
  182274631/169211935549, -646599166/267848883727, 48563681/666828843990, 
  23208117/1355518166240, 26364522/1476176536013, 78442955/1863347642531, 
  23709755/21619393262437, 21681583/1938089371795, -60835031/1371039558672, 
  -236321225/282377157621, 261434148/297720313507, -24375011/184937777914, 
  341495539/638793343543, 25766537351/25570891583, 391925451/161872638907, 
  -449519421/82126345438, -1841071259/208115389886, -53520848/544367476497, 
  -27196391/14445918124242, 20005082/5406980451833, -3081931/434092979689, 
  -46397712/17033591895595, 113410351/4101860404076, -69776837/1552774067181, 
  -154697625/265511141344, 206657621/294799436413, 89564579/7210432597018, 
  -52211786/4129720799345, 204588361/12956187519259, -238202505/631595362816, 
  -740682773/547876773864, -319261329/225565750313, -5488559/9034356226, 
  219099047/2502370944379, 55536949/1171315129588, 8156905/2877145594179, 
  -12656059/29920613743082, -41379419/33097482736652, 
  -18607447/4475324016457, -186927348/494416008881, 12795640/2171182348157, 
  -23728010/3154017666049, 53701544/7517894146231, -24153979/1573937023857, 
  180810999/193195196194, -32401916/2068537482663, 45496181/6909342422140, 
  576212392/716906411313, 237557017/155219448171, -231763563/392012672129, 
  -4795228024/32287215159, -315112261/82017612179, -41609259/1607316186584, 
  102581353/223140032405, 9030791/6760317666481, -42772559/6042599875945}, 
 {-342968228/37210922741, 101868975/2205230347549, 160655125/174857759606, 
  -168880655/165420759739, 107401361/396234659328, 34269161/606813249473, 
  -767766171/87066065782, 2534838895/99483207594, 465746481/481719392780, 
  -79978132/599648020685, -11960134/1954883414303, 84973640/484687270899, 
  -471519883/1390495785085, 215256967/215572062040, -202656336/293731501597, 
  -80476196/4714017205655, 36522919/502095197399, 25148164/1518966843657, 
  19851998/690075639699, -177502891/1772195866285, -345126912/110186360875, 
  -1339370236/160164235821, 586413715/222702555503, 59062753/1121885391905, 
  119738152/6405460740229, 10716823/1896127314824, -100280054/2398166673711, 
  -786374703/328642806829, 58797034/425578790959, -60203531/1621305767997, 
  -652115464/6577131445061, 921058807/223324306629, 3780799579/162477925402, 
  -107374589/338828544378, 337855491/2582424794117, -237964040/3501985328319, 
  150070801/4063622677312, 60015123/10788327517315, 37724213/6124552641822, 
  -33270184/574238322681, -421218158/346670578405, 68451199/51645709362, 
  -232646674/530368663173, -612476603/368668042875, -351796219/152364479696, 
  55951919/344749196743, 126201853/840842276119, 33025753/414426162393, 
  -13487101/1840234383439, -49197613/3196681301859, -3283321/1179371913882, 
  55024826/2354265976801, -66446863/1064633710904, -549576448/624174929603, 
  184127077/190947013922, -6785603/1797432529093, 4812453/146291365616, 
  674710701/573388854389, 2529822929/2488509916, 1194383225/50849110862, 
  7949532/998072973203, -600357836/112400492951, -316747515/4169394992023, 
  -18835919/4572861317516, -16922839/12047010838458, 
  -72973985/20119888618759, -96934645/201816816127, 34925087/2956125822106, 
  -35294797/2052799161341, 10296353/984064657762, -28492974/1132301323561, 
  173614153/137229186049, -21026414/689417424423, 73164321/2984828378132, 
  -782732177/1121944861746, -150984457/31992971112, 788368990/248081028687, 
  -72847208/1786476354573, 48136550/383381718481, 67043325/1040003035277, 
  46105931/51366832797182, 57949331/4811653387601, 4091843/415227353236, 
  -31166159/2255226872415, 12303055/2646308808171, -18252899/2759411612310, 
  -60018755/4097483930334, -32343938/2844100360603, 92696426/4494350411023, 
  -39998127/3156853933810, -33896563/2048063989352, 6132654/221428969513, 
  677140711/399324901840, 692936253/197510548252, 606407633/77559898600, 
  -482809210/124827279281, -194563059/79036019479, -10940893/132776034989, 
  173135031/2706609057095, -33582309/2310070159820}, 
 {3833186442/7418886929, 256422869/36402678032, -1511396737/51915705555, 
  2871327029/53462138612, 797637950/309548099803, -544593370/172292356203, 
  1560373269/157965621928, -3862930455/16061353364, -1760921559/105722018411, 
  185580181/127988529445, -88186583/602498588766, 281594717/838678694178, 
  -127395809/212016806343, -602266451/61857269342, 985549297/63770192873, 
  506308894/136795130315, 15668444/135793581905, -128123291/475213903196, 
  -1012546367/190210237331, 272029080/2986271552587, 50837722/393053364903, 
  -554941273/78165947662, 1882393829/35185943320, 792033951/490162567780, 
  -1746228893/769618086060, 107816664/606081673027, -21064966/2490814515949, 
  233826355/9487614525486, -520530291/5300918225771, -197910717/144828282608, 
  2636981047/1207635996790, -92984173/223816327508, 4342784014/216656725957, 
  -1003172864/93242332127, -166031609/1822090259915, 258244189/232862637786, 
  -19171925/435940513213, -10858800/1225616271611, 57079453/1165625977857, 
  -126016418/1336989420363, -603297493/425387657496, 253666683/156931565917, 
  988932973/3602056166565, -968951675/1149764549234, 
  -2074114583/613609896821, 491446826/165140410691, 32348768/323947443911, 
  -149567385/964161084593, 48296684/225109954451, -3151529/1743692131686, 
  -27705689/3180040149342, -454909258/635305407599, 47148503/4988206077331, 
  -38431799/1378658218081, 120866510/4160406596051, 89223043/708139749621, 
  1409221762/751014343959, -128053741/405666924327, 638106368/228936146953, 
  5353634106/4626244375, -1064208997/342711102681, 74345720/2259991448603, 
  -268390780/45491141009, 51339655/1728669085026, 84407342/4249063717563, 
  14589513/994493096819, -14486761/681179582896, 19933424/2480137512143, 
  82554765/1124212749767, -313789473/13360503519818, -28964701/1698900066496, 
  85337285/2511173062206, -19491529/1120554125121, -29169716/914551763741, 
  106852931/740898618383, -173786393/107590841811, 932751027/142765759390, 
  325523246/306744060723, -143488825/2983938819387, 43426076/593949380873, 
  136946975/7981528967847, -37987759/1594274792877, 10031197/7117520044384, 
  -20982887/7101258332246, -12420362/10286050337849, -16830659/1038072574011, 
  23627608/2219332089527, 6215401/7984096307661, 30198359/9529332605102, 
  7253162/3597783508111, 27877996/1986913340665, -94944579/328399128586, 
  48353874/1196049133289, 738923843/190949355113, -4145356331/25600298548, 
  257281806/327613842881, -650208667/259568688761, -387652721/276334375604, 
  22862095/6753695337567, 79778461/711946625703}, 
 {581560112/73865633427, 595144019/1266413263004, -918853017/815431763686, 
  417095423/84813679792, 104569243/115800364462, 53117089/890499772981, 
  680983432/2608058662705, -2245159580/90816050291, 854738341/61514870312, 
  -185075841/1226432339777, -86009572/239251794385, -639398324/109408492375, 
  87519785/729596793274, -570775943/296735582697, 781186522/350605902943, 
  82784012/667239959815, 71904137/699090292560, -555835187/6129317845753, 
  -102704315/2201816750267, -102384977/523169239005, -790820056/272285184493, 
  36703175/921015854726, 2754787094/59293781029, 953984939/116996316808, 
  -109681062/478742129431, 238062807/7118036255363, -15365189/1810610868795, 
  73674457/1123269584875, -127134113/1011517543880, -241127616/194179799891, 
  491544029/235085588929, 684934660/178508549731, -279445327/260677863172, 
  -690982196/76208728133, -681995612/139436094601, 43910408/575329625919, 
  -10918547/15953874748799, -86303077/7001846792326, -655088228/788055704201, 
  95297141/6036313919430, -36170629/844865056594, 11678489/255570346666, 
  115517618/559147899279, 223441813/5056711048365, -842268240/1591793306101, 
  1559658099/209860517515, 180720982/142036082837, -159613973/650921832774, 
  -86807758/668969899431, 33679388/1919993976317, 45879910/3555324189271, 
  -142017960/4591198630867, 21238315/3610255339191, -54929411/3641251238709, 
  -25410649/2456900692755, 136056475/987446488163, -191161496/1671440524745, 
  535407043/212364348570, -68695409/14707901404296, 1041673543/67881826953, 
  2847964418/2922075295, -609053067/320662624745, -27789379/1054047980474, 
  -8581229435/2673477070221, -24395623/1029368247905, 6866255/3862421681698, 
  -3810193/4030459629092, 4564743/7372392122839, 100421057/1745495829874, 
  50507589/4356630984649, 29928232/12945024032099, -7511933/8350472062294, 
  10080481/2126385788834, -116758129/4793359988769, 42394647/1016204736106, 
  602704663/711006178987, 560488743/257881157948, 264433552/131874063039, 
  375094457/658866881052, -39649259/515070240041, 143119912/5481082375469, 
  -8732892/11351200597931, 4165565/3913142669334, -89512191/4853434896032, 
  -6896258/3980292110895, 9463019/5642116772576, -6947444/32816503696961, 
  4740014/6373524453649, 22079692/2618000289525, 14486051/7627481080031, 
  -2481064/807825288961, -301029661/1327641984796, -62055275/1313780801092, 
  -214565467/873896990430, -7268170301/47268941215, -483503701/148910042780, 
  70203745/532862924469, -651964326/633836467943, -1131811772/792945593409, 
  61819975/762042177704}, {-1202392539/113394532295, 905311508/322853756791, 
  292003814/222802376927, 537924022/287064338379, -28712914/1955402669089, 
  -120550946/663054266471, -499088620/31343420947, 2106802334/150830206635, 
  2592145219/182600475060, 61450109/2631184500827, 29004673/9019752233882, 
  67553851/613753688362, -230133312/790816867279, 359325264/234197321869, 
  190236217/286068497156, 525572959/559989208617, -84548956/1013892801279, 
  31507149/6643372628579, 102262233/811895395394, -233549938/1505976631969, 
  -2386199299/758496722903, -477143773/62455328775, -274119711/167204168072, 
  894097861/112996537548, 1367537508/220758320675, -46434632/15110911156015, 
  -23369261/6806117867057, -595384901/468685528391, 122738365/2212646534104, 
  -86069629/3358467096291, 16989365/651102115363, 494816166/113625565933, 
  1448226851/70875479293, 179442023/207665860594, -1022390149/234275034038, 
  -245113731/57527426578, 218916524/30055246320075, 21870931/1177555130317, 
  -46258063/1426938434877, 39345383/3173562466526, -41763431/1616323621691, 
  24120497/2586181190012, -30376371/2134038206659, -123117503/1839810236945, 
  60001062/833001658865, 565176402/105541170745, 585554267/194766765900, 
  302479160/318639019899, -145711911/1311282712981, -131384009/3508600168044, 
  10575189/5376630840070, -13008372/26321307657887, 2380308/45872479239085, 
  -41852647/1431635064885, 48370321/1789639190536, 763296/21962674201475, 
  -23502963/24137448801700, 58579753/1099317093974, 774483685/130021417971, 
  -246856235/798468696971, -1469730856/406886564921, 7843764573/7957362023, 
  -1221730401/803308473022, -499973462/152941615243, 
  -100256181/159384502801687, 32718313/17339755438979, 
  -189942403/7941280444373, 1448999/8030645262746, -13081720/31278256965427, 
  10184809/16662833728851, -1355749/30649480191466, 115407971/8912006418703, 
  -4870287/6600651916867, -10475679/50813846562719, -45295485/894619069948, 
  -51016886/168844031693, -133673154/1190556652579, 466659563/518472487760, 
  224974982/162416443991, 72845277/132798476293, -28688237/879280876442, 
  -13948431/8821517206882, 12906537/38023702833220, -8278811/10593489054442, 
  5385422/10045209335405, -5083435/3580812385461, -3138257/26828837143285, 
  -5514176/29116042864149, 1730657/3021515446488, -2741612/7067239302205, 
  -4398355/21720095042644, 8125057/34065318005944, 65430296/2514719629841, 
  -3718681/43125744054, -140051257/1218307547879, -404209945/99689393608, 
  -416215732/197932958615, 40954074/302816043989, -848828587/683903208325, 
  -73699313/53018916291}, {4226347099/3180960949, 1375174795/76538632529, 
  -16777193990/226812361963, 17013233433/125230517416, 453331356/73268095237, 
  -721265841/90330800840, 1184886399/48405073315, -17096015952/26816999087, 
  -1789627012/41414755163, 396318136/126103703107, -59018113/1370689455115, 
  86809772/210740691921, -482585633/546544270352, -1125066451/52634653611, 
  3813842053/98113937968, 1175893891/106063817786, 133408433/431176709757, 
  -128571075/415918333337, -528526253/96392575946, -54981277/667916034621, 
  222265201/1105667960996, -1749676069/420173962176, 642987327/14888492270, 
  519980600/120193070487, 607256019/90958502909, 1068938251/7935730398639, 
  -13394327/654984670413, 228660217/4223687155360, -69065939/1239906575275, 
  123475883/1654404828095, 25222258/1851993034175, -181462096/468969340485, 
  634211345/42740499843, -1587618937/225860892250, 46938374/5296302154475, 
  -238594963/44301544371, -42423052/557383721665, -10897970/4128202564461, 
  11442757/2666710676988, -19586853/2225268799934, -65220007/544173742872, 
  81145854/503679931675, -22155112/11972068568203, -2928861/79959241330, 
  173650269/675172961705, 333779336/234083540407, 345983450/171874834003, 
  703814785/419516621661, 278477251/196093942919, 7642088/7070646118741, 
  -3754424/5289941053781, -189917858/2171069234809, -29628159/11082991268653, 
  3747096/5048334608657, -4459127/3483724929952, -30430022/11142563034733, 
  118105091/724855336320, 13511342/10061078193037, 171104182/1534514315683, 
  1629249643/22326248050, -132438245/2006980667004, 
  -3395112626/1696160934795, 1122115312/1143425463, -255555247/193043269556, 
  4090898/9227822373421, 31267217/28035381529535, -6906847/3142132187506, 
  9224701/8596008810774, -5572337/962875156758, -71084986/28641202879131, 
  -685502399/730443225260110, 22216372/10665177634455, 
  -5485653/3464576878315, 9476821/10966072422929, 65155859/5591788687843, 
  -96716758/941250766923, 44313712/84039973977, -72123965/1215850276433, 
  179806591/295837724735, 310813677/253832361086, 93389927/228494138176, 
  -11236694/5348059368501, 1715071/42026332609485, 3213614/17508666869091, 
  2173236/202636671931711, -8711748/5082159199757, 15791996/10595514016985, 
  2824579/22964705155733, -11712027/58916701414193, 3225031/65847127281506, 
  7866161/5808395405241, 130553851/12035168783623, 3262755/9006417234758, 
  180475979/675628585307, 463217375/68994972518, -85795697/25705546142799, 
  -628388741/257390514544, -272598386/193937759527, 80047204/642211523027, 
  -181421783/72061291243}, {670265285/89090280852, 360292442/84604460623, 
  -378918336/352210241629, 687209069/70954837375, 967637177/1687059822048, 
  -283350863/4279994878652, -1811167177/270108950639, 
  -1186724915/31218952227, 1571246482/58395130085, -137626911/758874299860, 
  -135043573/716057868123, -1232875467/469308255298, -70284131/868925774060, 
  -131144678/64640459521, 464450397/142062034288, 225611723/305918763124, 
  -58334317/3055146914270, -85219818/1124122396723, -55090741/514438151972, 
  35200845/6558498414868, 30667171/4319292397610, -75980263/1053018226433, 
  2033764922/36528956775, 1063169639/66371203530, 18491049/3432677888, 
  25187410/1948835399143, 8269146/1279120099159, -81642121/1178074046327, 
  -12363079/3059616400149, 163426958/1396140554141, -81827359/2984631817081, 
  -147087699/806704185389, -119836551/565724563409, -716955761/72368622905, 
  -304984577/32699935768, -524190581/148208628105, -7905683/2399965738785, 
  22984491/11678253617197, -58865161/1731826076127, -27968003/15368014750598, 
  -9947507/10792160645082, -3624581/11362795121411, -24944366/1922485449555, 
  15825317/4749748556540, 45790031/152690985494, -121554363/174442264349, 
  -88671216/640543456177, 216593871/360181773370, 191094601/83551234685, 
  -7957997/2951583622940, -14763579/12311874509897, 10629603/16145263219547, 
  -104687057/118151704338844, -11709883/7197642365931, 
  -1609938/14490834831103, -24268097/4436325750491, 60092873/8712421628564, 
  -28396931/9606019868399, 28078957/4146466207973, -219240571/532836741425, 
  -344456051/38278459166, -697098521/144651929432, -251336847/169500690286, 
  12245679655/12377323253, 4323591/9539502037705, -1497485/23223779624884, 
  -936923/5111877098006, 316611/53521890291106, -9015537/2900642343569, 
  -2368170/24040482065723, -861599/23863575187385, 2721119/4764484365212, 
  -3290315/16752303010593, 3929880/6077506413463, -20435824/31800429480829, 
  -15067499/1071932630450, 84561317/794399612128, 58698725/1349917748841, 
  -18998675/320327808303, 143677858/326177252705, 418465535/290071189031, 
  18289224/647994852836873, -1045846/256023481806815, 6711657/68700341341541, 
  2151483/27445040711413, -2420936/20530154016297, 973651/28170454301364, 
  -3205168/71817594159781, 6766501/91536609596920, -34713952/461219138326547, 
  5852783/23529303806771, 12326882/1227203529249, -1485719/12503792831886, 
  39143509/4637598671242, 1014710845/149973431969, 48831751/304153468447, 
  117042898/1784809736005, -308081429/192616888452, -689122813/248923565831, 
  -237811354/219102535171}, {162503513/139891357248, 113571419/1662194322473, 
  -150489143/3140555690598, 91230256/987439815623, 26383171/360064773179, 
  -50074699/2805189362399, 47442492/979074773785, -283927548/625990798619, 
  -45225811/1144769013139, 16064691/2256089711218, -114948987/1623756207167, 
  116780193/549160707938, -177342797/1051321709607, -18459913/564400368647, 
  82320716/3803553312243, 25948697/1753033222454, 108864779/921283542583, 
  36783230/2283316480253, -48929981/934280539362, -54367608/1272233523211, 
  296996891/2479561013704, -11894392/3737026214727, -100860028/100786858557, 
  3267724/21944173640199, 32098475/9022989084388, 415526308/184598218109, 
  -47128405/762726417434, 112905367/2163301711518, -209354140/3721551142603, 
  267967233/189624586993, -384574039/238667725832, -92277382/429305332669, 
  44900231/1634530024723, 133764831/671518975964, 18764263/2824451048116, 
  19823203/7935683007718, -15715729/479487357632, -164149687/159322980501, 
  479165786/222946753503, -202924571/194985216800, -33736923/230027827417, 
  59340511/827246199127, -8660755/725944596773, -32376038/2092709164295, 
  -68854261/837025494044, -227100515/810122406553, -52148621/15254440714392, 
  -30693335/3526119673087, 50817656/12412286173863, 309130337/453021266865, 
  -565147667/613376636570, 688678556/465961113603, -374294157/510441204625, 
  -48949665/817167162511, 16624547/2002746210074, -57348510/1160182659413, 
  44463881/613408152838, -30114453/1372215652912, -10290896/1151821386197, 
  263470406/247450939941, 41200560/160282305659, 23744117/6618692988035, 
  -39841687/20739279695266, -4935367/2814689428410, 21872936279/21809656366, 
  -98477287/311305442562, -44749619/876202766065, -83231640/4274889717599, 
  308725036/305929271663, -366959546/365291134701, -14997653/532398234307, 
  -8544059/3859539057653, 17671219/22820894919837, -39283249/2948031858935, 
  39633185/1150747081044, -1820667/298425361571, -86105945/5438454976324, 
  -247033688/2331723742099, -40204861/6291166169321, 11023093/26694118076870, 
  -4455257/7446332999825, 40848948/96738899935, -387577265/681492338386, 
  3380517019/3736080571108, -401385101/909224851752, -40752463/1103412500733, 
  26801697/4299019793746, -46518399/1716389735185, 60792359/1645333957019, 
  -22086047/3112590953462, -3377417/18755873894453, 25690540/5916594085393, 
  -8617157/21513865049779, 25569301/70259859297439, 498628312/276336687441, 
  -16724721/2114807909395, 17470909/1779336902615, 16171177/734070737654, 
  3836731/9877031777465, -4611413/8531923724149}, 
 {83167447/243541427292, -402895805/41956545292167, 55273053/2569966278896, 
  -30214711/731013149123, -6925901/15838833530515, 768785273/7581855539249, 
  -5902374/2122665008863, 118357967/522268935663, -96443630/5964939816037, 
  -19275066/268586641165, 100602115/863354323701, -19626163/5252449619139, 
  279285447/2530628544274, 204144312/463126744181, -22739901/5611346032612, 
  -115753032/11881876015523, 43229768/3358500576243, 121651527/1275524576513, 
  -21785225/312039434011, 39781201/4320116730472, -70779647/766731786414, 
  -97611872/376948034023, 257136809/2068055867851, -13068003/9663327552950, 
  -49225325/26192879524689, -69549651/1158180543920, 445955720/194476032641, 
  -31751967/481152461276, 191228302/149803250115, -37969119/1844629961125, 
  148015836/3665240993755, -125445212/1496668772755, 52904897/126021719656, 
  -28006143/2172620324426, -47390335/2566080563787, -3537039/1758474150584, 
  -211751153/208746599461, 440334224/433881995975, 88525689/923198873984, 
  357790673/328739180476, -446080589/370640879147, -87069047/912679398811, 
  82123642/1589820402671, -1183931143/577452260097, -161248320/672582050731, 
  63900127/114592124491, 9097361/79629256639, 10179217/1656809509579, 
  -689801/34412549819861, -233192417/256148074624, 63234754/52184099973, 
  -241691818/1404162135629, 166959193/223606839292, -271353076/328557301097, 
  -38347983/387096742481, 40759643/1800010769578, 5080507/999600194839, 
  -21879305/2622977402554, -37730267/1650961982323, 237609884/305023670209, 
  -19121317/1001025133549, -11787483/1105651443803, -11769351/2458153206292, 
  2657915/10754872144204, -253141523/807751626822, 13435814890/13401471003, 
  -181296273/461921669848, 286409827/318958009582, 17367581/466281225877, 
  40728091/1183722087294, -1213563716/1097618033235, -52599832/1646280472691, 
  -3856712/11058523684669, 40916035/632720567427, -228789871/46832451051637, 
  -55069575/477868357084, -109905868/383503018905, 134968002/1881406336499, 
  227382760/5719821107009, 36222599/5023547873229, 7879067/6407051800673, 
  -122414219/216841911557, 123339814/164907420853, -111189183/1069537166651, 
  201921805/449793857212, -163914219/336743968357, -52128725/899978378866, 
  18568218/1313367912653, 8727487/5562775986708, 474277505/14573448658317, 
  -40507379/4917242098402, 6325705/44515142986392, -32208971/1932598499550, 
  146710495/2709590200144, -17946647/315307899055, -23511613/1625669040332, 
  -75200114/1111354837435, -2826394/4879168829835, -6852977/61876382136530, 
  -5389002/8633950098283}, {-314489234/413003952785, -14219659/882499589088, 
  47588147/3124416034814, -170426173/1985393287764, 5567437/16062931326491, 
  8150113/5958683225252, 124200939/367303607755, -115328011/267684102951, 
  20544712/1495535042179, 199094846/1093253838201, -10833415/3310197686143, 
  12811043/6356670221268, 1060574/56873390537753, -41981384/1614552605395, 
  46855076/2483618011683, -20244751/3128502443704, -144676691/3689701752598, 
  -67153775/1066972695887, 130639853/838685296679, -69998415/632187312608, 
  -90399626/531677378863, 173396387/539079585321, -151287179/1432930625096, 
  -44386661/1787054235225, 31437990/11115908900263, 66995167/1394207079461, 
  -180324409/2895072834459, 1491255305/421293930163, 
  -197136136/5685591974717, 97677443/3099374824744, -50296979/1146707861733, 
  -68849717/1215265490594, -52187094/39041978047, 9365314/365164133443, 
  -3481771/7942027109897, 18805211/3345472457164, 560980297/274040927646, 
  171243941/1844594672601, -70629722/1058233204225, 46988056/1882233748793, 
  222029811/180334537901, -1166527754/858126781769, -104402115/945217748849, 
  67174157/1476369549504, 97961429/1419190155066, -162840506/1861933234517, 
  -6120991/394905960297, -106319107/40723340866200, -3089777/25011318432223, 
  592168465/415462019841, -129130351/770783675584, 180283554/373918717651, 
  -524389266/2304151754575, 233175602/308480320205, -834248878/953488338779, 
  -48436716/835882209097, 21797186/1790789957253, 190808359/2296785566652, 
  -261128646/87935866361, -552629137/498741706898, 5738168/575720641567, 
  48843511/368352898263, 55384001/5981521250216, 13494535/19578151680234, 
  -42961749/865375438076, -147165122/382144729045, 11916019638/11874035515, 
  -34669994/99333510405, -103430273/2423657422763, 52993353/4908913705562, 
  52010423/1460388928755, -147125329/122313124098, -60120446/1670978564909, 
  14336203/4490326141816, -4945298/362657494657, -325913449/7286671864947, 
  -119336423/503747948595, 1467686/20627425290497, -20956019/7095961272873, 
  -18767165/4811686016471, -9536942/60049877200369, 195435191/220912684113, 
  -24751796/241678943257, 101080679/344773436810, -127504601/934973947968, 
  160787265/361433981554, -150473848/300873415093, -113617045/3504960951266, 
  22118729/2736340607562, 12540408/10283752704469, 8804676/249109479257, 
  -11506303/5524233966227, 80642209/1036271524475, -26926264/2547967242439, 
  328654397/696432407476, -707228516/6662599424199, 54825271/1158896677123, 
  9715606/12522887046857, 48918831/5930613749072, 7611557/9185251124870}, 
 {381262511/990469538251, -16633718/3027338702161, 32700261/5782812702299, 
  -16253811/1082001101710, -20275767/8764141540342, 150105252/902989164925, 
  -38915008/4474337576405, 71460805/271317187162, -54234653/3113758778531, 
  -66466584/581021515541, 141921354/1952478570965, 1221683/5725131779140, 
  226044306/2338352603485, 383830737/1233925540075, -54991253/906238769860, 
  -25015317/2558256585355, -46489697/1306303669809, 17969175/2816003043743, 
  -64810903/657148328734, 14073929/907039257275, -72667501/1009240718869, 
  -78863562/358635532595, 44221899/597112957309, 28692177/49531582215487, 
  -5202497/20132782628309, -90263227/1857374096364, 186790169/165182691093, 
  -30952939/984155378101, 4350826361/1691714415736, -88351867/1603749903880, 
  44757601/1371349890240, -35554767/384203331991, 234034912/384504590595, 
  -74103944/2316292869341, -5911041/16321274145398, -65890408/29615973620331, 
  -65184561/69243938752, 24068205/24095154779, 60197869/2529172091237, 
  -35268808/2048815482909, 13979949/4900640957620, 95032139/69561328786, 
  -1052137747/684588243791, -5018437/58512059427, -67140601/707544068487, 
  247145287/317837009564, 54615011/629585897976, 19804109/8635355635202, 
  -82270187/82764583429800, -191510097/281405623045, 384689165/548955352429, 
  -126171883/574765238500, 145901595/310851988324, -94051281/411729713314, 
  672786748/781644327971, -242853550/249221730343, -62681429/984482801964, 
  -126355324/963499985803, 127444097/1796406636303, 142041511/349242449440, 
  -40098880/6324432806843, -3572807/3677450442678, -11523048/2624586777575, 
  -2260683/104628181762561, -38576009/2098589014978, 186375369/217793009819, 
  -149751257/441752278136, 6425341039/6408014836, -315935160/807782335931, 
  -53967874/1173171378233, 88433351/6612196353343, 37146562/960508296005, 
  -199539325/148347679652, 23804393/1559802405992, 128023961/1226939740193, 
  -985473846/175059975221, 529775185/1494657954028, -7901778/3586117422629, 
  131361719/2100918959110, 14345803/2713196454746, 11926798/13509342383055, 
  -114211195/270770218972, 168947197/390982125422, -66615011/499787281593, 
  201452281/714226847975, -401241155/2996529521848, 235828484/480344723593, 
  -434093706/813766186549, -94048021/2691471469428, 18508660/2268943313761, 
  12449685/7248371386127, -34973675/882771511216, 34896549/6811017270887, 
  -24730437/1798056498770, 222250253/236727164020, -111438637/1224686594326, 
  -15202231/11041068909308, -6625594/2317535291795, 47657911/71866041798991, 
  -21920555/27089585255522}, {-768167335/231767029822, 
  -82935937/4099988047738, 22147371/449544639428, -485114344/5726497678189, 
  312626431/1863238394655, 34875876/4940726687591, -296034949/6258987927490, 
  304734093/215856414673, 30734912/2534616114949, -16606331/2660093484255, 
  -87469547/619099314182, 6559814/35383632467, -80558893/527710002255, 
  -124194143/1548556864883, -100533263/1596297206602, 
  -39793777/2383295627026, 30551162/388970743305, -27131119/359853449557, 
  -58684359/541745450681, -79616742/1176813436939, 105436843/812696639360, 
  123644638/2060743411667, 119191803/24744917789, -75454936/1817242526015, 
  -34464959/1520873391734, 81140020/72985583467, -60955683/3669691532533, 
  32332132/1242960396311, -67181349/1160720873987, 140041083/55534704103, 
  -206186556/2896768482685, -55381765/456301559404, -383167455/1840418566537, 
  483254523/3195880823573, 8677721/649205854189, -28863009/4906529273713, 
  -203270078/1664844338693, -509567057/494858145049, 410419715/376062058197, 
  21291621/5111837414399, -7286065/361240289542, 237069533/16725802069155, 
  324839073/235744113769, 69175990/1664374434777, -185081303/181678788385, 
  829287332/414254130185, -3491302/7237962590051, -41400959/3604132616199, 
  -43595614/2397484573895, -77351170/1459036427879, -339398081/462510509817, 
  133047495/193686537418, -111502879/512158948321, 316081444/580457961047, 
  -146033919/552966290989, 215574827/266185208509, -157999937/167846885460, 
  -211079327/129238037154, -59458531/599561626416, 492329501/137931823935, 
  -101624776/179587145109, 5831374/2695801301245, 587035678/25812525003185, 
  24999265/2292544429578, 329482256/360030442373, 190905529/5599139640272, 
  -44886793/1127438386294, -1034072245/2752527367814, 4446960619/4434763621, 
  -88923111/217322304158, -28216135/544732468556, 44982983/3205588158008, 
  55143707/1395831151242, -92103757/1272723907941, -135606709/521926657536, 
  -89466477/208680068987, 176541933/676026711758, -15790141/2642177469986, 
  11302843/3132790527911, -22263889/26931940427800, -3212908/6517489460277, 
  -137042634/4010138835493, -334866236/737979264859, 153682649/363415742940, 
  -327892865/2553761986452, 154068083/488593024170, -103600413/713567422840, 
  157373497/304703119070, -411904961/720549067748, -271323395/6939153716158, 
  13431042/1100785825421, -304266761/227738792113, 21847783/1633338557924, 
  1593099173/3428537708997, 2620243111/21063913146, -138792079/739985868651, 
  -10157871/1884086830814, -91817860/309290016901, 6985313/25985943459681, 
  22466225/5174893994386}, {-450211117/569320250443, 
  -148332624/2195538895705, 103018414/725948346911, 
  -1298276649/12310971969004, -134327794/926285702507, 
  75443622/5086854018533, -35915780/892468976723, 66462709/176581657618, 
  50526919/1162324031692, -12112913/5351377626281, 43712305/649824851792, 
  -148413286/591295669005, 52656241/389365474390, 76189531/831980132979, 
  -34581809/1663871544900, -70860362/4618813190335, -112027897/1037955726363, 
  -51818176/1149915478427, -72703113/3515967860044, -503533693/7494758770052, 
  -89492759/1328412098397, -14348581/1435708770864, 182346315/229152612353, 
  18203467/3587488319017, -11402066/8151746571461, -1351348370/1258371271723, 
  193282251/7524329157913, -40395177/1316236092757, 43050879/1652548559933, 
  -533549542/7912108161013, 501400463/150591303828, 66700567/402574925788, 
  10945103/1498330763734, -85106552/865255136497, -77449748/8997822298285, 
  -12992318/4725262317789, 125332745/2323583496771, -93532879/1234237763074, 
  -512399328/473049102751, 463240808/404276868887, 40111909/2119047360619, 
  -114218842/5662985151371, 16536865/642026830691, -13757378/171069548999, 
  -175000209/1147125484637, -83468057/1290674044249, -13577293/7676114455554, 
  72450698/6758081725339, -3703313/2221266922329, 71021537/10174425208881, 
  -124603046/1511584167493, -307570023/413956425116, 187877579/247949172247, 
  -53925562/226095350811, 164800315/284281664522, -107223931/383036379982, 
  344240767/327105182426, 149804539/80360032448, 65001160/1135375601253, 
  -424188616/391687833447, -170760222/1578544484707, -11576227/3860083089113, 
  31069970/3358009715899, 1119453/3414431923121, -443790175/513512470171, 
  51627511/1727927190947, 21817541/2283572660036, -91656741/2186599736411, 
  -119413888/307637200047, 37422976564/37312368715, -177214768/401230058309, 
  -77259439/1425163966778, 15835157/1198164627648, -275899742/216223610371, 
  -151561448/63249345575, -276770383/1970856056008, 225875941/3248072329746, 
  90991014/815435890717, 30284704/9548725571513, -7228678/7052516406745, 
  3480167/10514408776905, 9929531/1796940877849, -82581501/1593587327258, 
  -192061023/422509487639, 93645031/204988816784, -227916499/1630191933883, 
  683847560/2069347544977, -66617007/432483567359, 410698753/745499980061, 
  -110244473/178982311323, -68283469/1634096124265, 62608045/1382732162853, 
  -126368101/1357404682928, -247845322/908960802227, -630037705/274932798411, 
  -69800609/2229051667439, 82329843/169139155796194, 25373077/2622146723563, 
  -22079264/87667198926745, 20390052/105393096577735}, 
 {-84222202/502188522205, 173844619/1894726006924, -67121748/1145502609725, 
  193425295/1662588410802, 53593763/8684804272762, -14354229/81034281115, 
  48998135/1511685670997, -59178797/233363446868, -8898740/6292384816027, 
  19293127/312247098064, -64726646/624024485527, 34722776/1771082413057, 
  -81308445/421248186179, -360759558/938988552959, 25746263/2531861003410, 
  30096298/1808764951789, -21103744/1394745501857, -66517061/903079005263, 
  24977367/1110762757037, -92341313/3365144841152, -260426828/3464925657489, 
  285281909/1431954352734, 78010789/1218208659175, -30366275/5957631695459, 
  -13584183/11675329622756, -14178931/1802595289945, -506611492/454500975859, 
  14418414/590220850915, -23840943/432758570294, 28296218/1536626479539, 
  -75012243/1107372473240, -79066061/720477535585, -113640515/3182892710591, 
  65276699/8582912516282, 32944586/1521130300285, 2423315/20436140540777, 
  -28427654/4891721628219, 32942004/948281657149, -22335339/291108103445, 
  -334928938/296568114935, 260172249/210475161278, 50553569/2844886039821, 
  -115199563/4586867113492, 461643405/110211239048, 261513289/955082584609, 
  22979817/828255004312, -151837480/2254376394111, -10952069/1626896014755, 
  -53517586/16289186482681, -28729549/806445366916, 33618463/1929706748258, 
  -67084933/1510836317458, -310122500/396170079341, 223729879/279623890910, 
  -811772900/3150338076943, 239514229/377661618857, -150044429/473808255521, 
  5432423/175884157237, -92065813/715103769711, -284737183/387353769896, 
  -44113303/2186933388740, 1245161/6135799783169, 10769016/3291921378637, 
  5273064/46929277159577, -93730983/4136347796354, -753683700/839526733231, 
  25568256/867545956817, 29041221/2548540064131, -133372583/2902784936081, 
  -14290209/34601930828, 7849640060/7824807049, -347332889/719494353431, 
  -63717835/1070967331426, 301364063/243182539590, 207172871/85033644285, 
  100286645/905613867439, 1094853994/4241029484889, -49779901/613129104484, 
  -24176357/5757511210269, -1391073/18996481290236, -8353723/5807350878942, 
  -17666242/775316907917, 42995698/3592765562871, -207244466/7429217809703, 
  -247356418/524830272101, 272769557/578053912178, -216783129/1481065269380, 
  100406689/288005898541, -95360166/579615799633, 184865945/309868598507, 
  -97220132/142978540841, 218774459/10569437824363, -631734832/399839590071, 
  -663402797/182470087294, 376510613/102792908111, 113590881/3815095796489, 
  39759427/471426729204, -15396946/2369380934107, -5330714/6612617570863, 
  9662033/19187430143243}, {975894919/2077897274355, 
  -130910476/1741219036039, 44539118/3839799230489, 80004671/2573873427426, 
  8686937/5831843029041, 64143168/2413700832175, -980956574/2389612900237, 
  113896315/222167189769, 31221398/2941630729181, -166426658/1046789896381, 
  55074793/4051965729436, -25289116/3049420600103, 18359148/3450475867427, 
  30253562/2567930558071, -36506319/2882112145972, 8850756/4632261605099, 
  53330631/997582120100, 39114991/829058674969, -120607318/1650161852387, 
  67787786/2706278810889, -483159314/9784014948497, -234387374/773971057203, 
  4592673/16637867064526, 36202628/1232324240039, 6627389/24722753624696, 
  -14710398/3797776663783, -45289541/4294719505939, -411979058/345308696607, 
  126573596/4662374896797, -8673085/280410083223, 37960063/1138053016302, 
  -145959101/1505519103937, 180498067/332824409025, -85776428/5405713106179, 
  1355812/2496801608133, -5181952/2536915480871, -40269845/2792668538707, 
  -8389427/1807953785236, 3536510/72365933263, -151048285/1826309247844, 
  -226831568/185735640225, 103748954/76141038913, 33930139/1388858647198, 
  -45087358/489665526071, -78941675/490745311208, -19662843/465393354278, 
  5150501/2658688371957, 13773340/3991007506147, 4582663/12760276856651, 
  132914143/2897859615741, 12027710/4606898343057, 22944415/2687103972068, 
  -126586784/2692393973995, -34274769/41373976096, 167931537/195483095164, 
  -117044629/416458621289, 71666690/100360093799, -41175695/1425305536489, 
  500726935/84181282609, 168339069/125024274871, 20577843/2853054920960, 
  -40967587/750392873606, -15666211/2347803001582, -11537957/7064063080453, 
  -16637589/10166909235164, -60711717/2546569443904, -279923575/306016686193, 
  37651897/1243434957601, 20109011/1758002659697, -191154881/4103681622315, 
  -256544953/578298063906, 8315331531/8286709790, -946650509/1777555836967, 
  -80458148/217906149941, 36357994/1095760033873, -149378305/706729688023, 
  222940364/1062456983621, 6395402/6694526125413, 13569716/7740270705559, 
  25444157/20968794475888, 794813/14010209204379, 45441031/1557918409898, 
  3378307/2651629164580, 9215582/1419241838891, -31855220/1098643237651, 
  -452740537/928369974801, 256441912/523051012605, -63991889/414481895031, 
  135240104/364463839003, -315637225/1782826094444, 255481802/388041705157, 
  -163039208/2231966639971, 319460710/208537587987, 876577068/237359932099, 
  -1077457193/381449426932, 59387323/576992526570, -65536805/1006811323094, 
  37351223/10093851430578, 2422343/6552364457526, -24392211/37766073277685}, 
 {-210537390/449125649663, 55560263/3723006369090, -142825139/1567196732749, 
  73336101/976512379451, 29100443/1721839426858, -472535680/3494394946897, 
  7854749/1506741008509, -567872713/1426898236602, 23427670/1469191811819, 
  65831232/594864794285, -150891248/2019288746409, 9184101/5326645221107, 
  12560351/10874850935210, -228860577/397364077072, 54373720/746119318243, 
  86522516/7820130745195, 38861555/4847284384467, 69223156/1105284760513, 
  79917505/1472455257208, -91759654/1062672410507, 38971837/1409338598413, 
  77559514/5865612800921, 171798723/832516536020, -12910019/10286525425763, 
  10455101/9322030952776, 35288141/23764340756391, -18083735/777325243407, 
  -20567660/1878851575949, -164762356/128763979257, 422183508/25684643507225, 
  -68749198/1618520832627, -180872479/2465277946379, -105537351/120746962454, 
  41620853/3748262157072, 8291621/5083306328514, 12868978/3736781977751, 
  34856027/2205346815214, -11714713/10391023351608, -2409885/395759092019, 
  46932479/892898152963, -26415616/298843494663, -608445701/450547483518, 
  341388209/219403054296, 292258513/7333444791591, -222437943/1395417046232, 
  -110424399/226501735396, -8379092/3393909322901, -10248162/52672577462855, 
  -16619086/8697228494063, -21746491/2862088500231, 57238510/1494697653219, 
  12464655/4835557131821, 3233161/355665464387, -35699356/729995870729, 
  -418868755/469151532163, 287320986/304885010413, -99545117/321015035886, 
  84991355/2619551651607, -42613529/330490353979, -328163514/529529115095, 
  -74298603/2173869320780, 14447060/5164893887423, 23927996/5246527386271, 
  8977367/17773965074728, 8981584/17449680125857, -8354383/35702520898032, 
  -46741718/1899828485031, -234771741/247909297211, 17371263/599899756789, 
  47443714/4646102676005, -35994205/732142468249, -244803715/511202068103, 
  13708926869/13656411126, 2315311421/2786322420980, -29833700/1019150454157, 
  871029073/76312664509, -148006835/380853207716, -54897153/23176575622295, 
  -7039473/122028619862, -13636007/11621069060548, -8815340/8950306433447, 
  -18422139/3599307007123, 45542053/1895586612209, 4015749/3859141447690, 
  20362639/3230090536687, -278383585/9376055551783, -219798603/433928559311, 
  133957957/259254068114, -106067309/646481841997, 188375198/470096339455, 
  -118250645/606897559123, -328726411/546500916671, -593155570/1306789182183, 
  807784228/13202155388269, 754052267/144964674538, 31885405/427277278669, 
  5060554/14278533590613, -27558340/2035720513961, -6965971/16217003105012, 
  516026/2585299066047}, {-6074169/4345605393212, 111966481/1475807112849, 
  -170475111/314359455517, 153057907/425904990256, 110527874/502334586211, 
  -56240587/329144131009, 37040099/25181602566736, -45605711/214621215769, 
  -42463187/2373518314179, 29930053/2021667779640, 86044002/892072066969, 
  47301421/492273211873, -76489567/396286634585, -34813729/1523665419816, 
  183301435/1124428679632, 33440301/797268229004, 18724322/6430035120927, 
  -173283619/4549463074484, -74621188/5623652909257, -327490547/165059890329, 
  46297400/787643358199, 66476495/651603967942, -221473736/588798119787, 
  4422212/4434581573133, -17156835/3509695396129, 10752145/442033659111, 
  -48857843/5842353824316, -27291619/3138168207574, 75871609/1030878723967, 
  -92381722/773920605949, -485894926/229419461795, -71338978/763753395309, 
  116368491/624539340653, 52375607/349179217534, 4334318/1056157081479, 
  -42879587/5581011439766, -34592059/3848355489023, 53530749/1103256726935, 
  15144602/3560271389183, 11700909/1679132791480, -103351282/1664458991475, 
  -293142740/233649483027, 289505079/207295133960, 553822965/205276216301, 
  82261580/499809078313, 238711927/301601316447, -236381153/10950484847347, 
  -25156789/3481099478287, -20477265/12761697755204, 4045113/6379540424096, 
  -10131842/20587143473297, -82533529/2766555982057, -240214369/195555710661, 
  42445557/959356880186, 24098611/1819381977681, -76238017/1206489565223, 
  -158312887/228233551321, -402813095/779977295983, 604027726/8745829292697, 
  -354381181/467938979071, 88982221/760287765516, 8905647/17097982880683, 
  -10631927/6408760260870, -7201168/6497963101595, -12735129/2157378540883, 
  50003720/1729239486229, 8049858/5532518354995, 32527111/4542370573447, 
  -248158847/7019833996756, -131595283/200280195785, 210909497/309040021270, 
  -106073589/479377448324, 219651566/396630512065, 4177869524/4154053287, 
  201524619/134485061809, -93848551/546395190320, -1530639650/96972271781, 
  -76843397/857990619944, -31654815/7415009592172, 39623391/1189103160856, 
  -3844915/35843215088467, 43399463/6988463461209, 1074191/43154201694592, 
  -4355608/1388567286769, 136613545/5877379257217, -26568441/705079071536, 
  -361301247/678079914007, 83843404/147117018497, 30131972/3077130122139, 
  -37962842/3499597939861, 12511587/1080466429513, -130517403/456819132770, 
  -152333917/153210860678, -396310295/390123901329, -545558447/175172995603, 
  63521351/734582376538, 44579357/1112746292347, 59239925/5641031539476, 
  5807813/24545246642704, -4010607/19874763720352}, 
 {213492240/96496508731, 127486205/164536686253, -387905301/413281174465, 
  319615134/179754608425, 151122771/3549327369328, 170524960/883703526949, 
  158723207/475052824088, -1067513683/455828655939, -86825583/646269014408, 
  211816291/22352904207117, -23691483/315105238537, 7789538/5966674394803, 
  -471334867/114140116445, -360112723/348125938191, 27150569/399763624465, 
  148551827/620411222718, 80141339/1522379242618, -57576429/1470261445025, 
  -14841430/775397384289, 59065197/539979315239, -118151659/558270153603, 
  133702962/581810759573, 424785548/346870535183, -27626241/5647937963873, 
  -8090765/2836820859744, -22835021/3730560338465, 53617203/850611238672, 
  28159024/2272207056663, -19690527/1388471977727, -117316773/546548172578, 
  -392331975/191539052813, -522131251/119232520867, -604660219/878965816972, 
  53889965/2176006053256, 66658856/396548542063, 3548975/1161116214029, 
  9339373/7833649138760, -18627361/5579963278561, -6595029/190618989634, 
  -804009376/469223933889, 121981929/1703136216670, 39657679/4117728484969, 
  -81354330/508676906201, 316367287/126254374115, 869385667/121574074827, 
  119739688/280503238365, 202203969/1273097318660, -148232219/1573433343312, 
  6343008/11219056925603, -13483213/2397515179161, 47633879/1372003454930, 
  21989841/12409504015994, 27732135/4325587872556, -203752121/4542590548751, 
  -853104767/945633547513, 354813155/388733049002, -20846567/79264189357, 
  -253766759/243877762315, -161526372/146193114701, 226356649/117600490446, 
  -95804735/850315422908, 124260110/1728206096189, -22951774/1825526716353, 
  4380345/7075845809849, 26064799/3039307006159, -13540838/11027856485369, 
  -12832247/3673659080290, 60989643/2216224291033, -14513312/203439887813, 
  -318397677/459075478829, 208753076/276802178165, 36999342/3310407624077, 
  -40057057/3652928182282, 241338605/286532432344, 5572625387/5515849672, 
  430942631/96297517328, 31753307/108435779095, -687257957/124801722613, 
  -102394884/986375992505, -9274664/2421905465471, -3427369/10060144240504, 
  4629463/11657736320703, -23382901/3339427959128, -26117212/7503530355479, 
  -378381388/996142708415, 55461991/7455109295878, -35207214/3434560616297, 
  54672617/6567963762922, -245776511/14705672539374, 255501661/252869609427, 
  -49924209/2627967293683, 113956853/1266133139212, -94450691/203347965627, 
  -474667063/225406807152, 875493339/18934386439, -101235178/565662053443, 
  68784731/931300134593, -51205499/596377888092, -5334381/10184461000601, 
  7522683/5169516746111}, {3776183429/635270894700, 303281733/776226798146, 
  316891584/647956836547, 427567886/136702350127, -295296877/1866741652741, 
  -406849950/1745184423727, 64518643/227865330557, -919915103/50135073484, 
  -33813140/774913440863, 199679045/1674571959036, 78754589/1569116018127, 
  80420083/3492087815348, 126431705/730701651088, -1649512821/96290999567, 
  276856187/410238743592, 35825437/109972831082, 33757889/1360563800165, 
  55669215/998373343943, 23714999/11878999888027, 64014133/1127206228887, 
  -58627619/275671523740, -122608540/308961523777, 200011149/55431172697, 
  156743180/1298698823633, 87754187/618041601884, 15475078/4388912043663, 
  -22019159/1207465846950, -20521315/1253570776028, -453410827/174533468817, 
  -108326199/614089644761, 54229013/1730739850892, -799807591/183857827402, 
  -851407876/37065081613, 27913547/185508539104, 21986537/193147008753, 
  51714072/269932292255, 10924758/1537154641175, 44882659/683814567787, 
  26440195/2069225525883, 17043680/10023657371431, -33810443/684007886560, 
  -1064944732/782183932035, 249281288/199730642331, -62614651/356801853944, 
  229435201/36264704414, -1465740372/75525981265, 46411584/2463605175325, 
  67262798/1988478365325, 71624243/6576043679374, 40293332/2728697220163, 
  -14226487/4879119784675, -20318822/24366724349309, 59571581/1384839579334, 
  -56658010/960992346899, -1224529948/1263145258565, 310215854/319075406381, 
  148701193/1225346065400, -140528923/388313887371, -172289426/69392039557, 
  -565297477/78937552503, -51819153/68137401407, 87060178/610766800311, 
  37999946/1031726990605, 12766477/2838115992073, -21948269/43491892704285, 
  -9492373/986530133415, -18154540/4769882402329, -278833232/565347505897, 
  -23837983/609585961007, -39075335/2893932907289, 22212478/1950649435319, 
  -123479717/5220798191410, 261717159/184259809208, -21318066/664709201677, 
  91345569/61445015648, 19283150156/18696835183, -526908405/84610894619, 
  90525209/2370145503179, -2897361343/760964650876, -112957390/3193116326849, 
  -36020631/1654658308219, 6133169/4016889976417, 36271129/2479721105795, 
  66389849/5636627650174, -20968156/1387482060069, 36469115/10451492644039, 
  -8276795/2734300685283, -156532911/9632164796348, -13487001/1026161553206, 
  14578829/694404139632, -84720612/7017659450929, 87341027/675654974289, 
  41900033/1753381285833, -111017900/130146545159, 1626768344/16558365507, 
  167298145/203422699836, -29613318/2672584182263, -66539581/290534607150, 
  -57159425/4819756613613, 18271165/5274620989903}, 
 {335157624/90450533377, 191791691/1019974371189, -281953585/716231115486, 
  -576200995/224942799382, -18712673/413779073090, 119572025/1621520556712, 
  108781741/983637637255, -2491070599/379650668620, -247557653/741653552351, 
  -32161378/4486105671135, 593630917/2155800707787, -20799719/1454050045062, 
  401000975/3032373104316, 44971127/54835272735, 2243594233/151780158812, 
  84998671/966337980028, 3581781/4780213136287, 18772897/1702348225796, 
  -27556183/2201749743190, -476284972/127656864833, 70801075/755468945323, 
  -128145440/558187672839, 758704855/122830898744, 123285229/781525009480, 
  -62610318/1956697865869, -182694831/11162792929738, 
  110533961/1561754565293, 45654882/1224998841557, 14420411/3816933738830, 
  -189648401/951202125473, -551276903/283985431281, 26594009/1084212507772, 
  -1297131868/64715266391, 3838840057/385908018274, 45776474/1232088054707, 
  -103939972/13644083074283, 310284527/10255486227830, 
  56372511/5728521455861, -20631332/3521203680915, 29992407/567804657767, 
  -25936079/429846187824, -448018926/331634491759, 188493733/136493461307, 
  1162419760/495596019797, -247877583/370837286249, -182102573/10873009254, 
  -172087364/35113599921, -39871861/1391678255465, 175094439/780642217877, 
  29493146/22611441276395, -21325672/2129383905217, 10746991/1953300462994, 
  -229503367/381163215912, 54042026/3490497114847, -48642057/1953174565999, 
  -43658319/1682285454143, -276482187/21288068362321, 
  320214617/3053015208571, -836470957/740972619455, -884093497/45202470396, 
  225457139/171238619856, -192553849/5383946749630, 109104527/854923639952, 
  24411061/1061317369091, 18329637/20728012737434, 198261481/12271109750550, 
  64156303/4713393228897, -32189869/1535172492678, -99519565/6187679922309, 
  -1778595/393950646788, -302702966/16887781152693, -27746311/1750096308931, 
  50955103/1560474083494, 1176017557/590951154578, -34845971/530515810940, 
  641139535/152476282737, 15877021773/16594378829, -496929701/244600591034, 
  527239133/14605389537781, -500471231/182045383134, -30315904/2059514195719, 
  25801279/1835970867524, -62829707/7524726855996, 1804859/3797169116402, 
  5583253/8256791195180, 21711421/61732694323262, -35883848/2425613679635, 
  65072118/6712409084021, -4796535/6898084443572, 730627/8331263457921, 
  4724745/5436557574562, 59852015/1193031611684, -59224156/1478983559589, 
  44043069/540842852696, 1566719938/36732760945, 523483583/242386934754, 
  124932110/195378365441, -90787187/680633395570, -20292529/1857552935898, 
  32790833/1692373062709}, {207667193/99911368224, 418006618/636021374099, 
  -281026189/461830877071, -502820335/543134934273, -70955145/778371348602, 
  111955879/342648132626, 173831820/2740344012689, -236841049/1242240016017, 
  294077378/1722270411971, 24210895/1384144883257, -4730135/71358499293, 
  -25156325/122394545434, -613094907/78670362592, 18120558/19002917097083, 
  -237899367/197371156729, 3051452503/388201807781, -17867834/3487111072415, 
  59715051/863175888359, 44067883/1585184159924, 82895788/1164425320287, 
  -91704557/472046404804, 114635465/253309285108, 322891019/114205854733, 
  170636495/232437911911, -19091601/418981798262, 111359298/5420671606087, 
  -51796313/6863666117795, -18713171/2744813318699, 55982617/879305344775, 
  -87353670/878917883699, -1055782823/505464627593, -503347405/125509225508, 
  219346846/641869654621, 874747067/90936440327, 687445399/134609517124, 
  -41257487/1915986529672, 14343687/39053895278467, -18958433/923318784689, 
  -27842006/2782912438557, -690725332/795809174923, 15764470/413472818329, 
  -44443789/1523055274921, 35398832/2282782519141, 214292770/80318059003, 
  527812095/79320296714, 291292783/203951024298, -469070093/101452337734, 
  -1909437650/551514281567, 59515683/690824594681, 8154425/2310530688917, 
  35555005/1828809810537, 144284851/6408779164236, -56490187/2435951852470, 
  36927982/4976249624399, -25665967/2168168920589, -21156373/1397034084553, 
  -27485769/682333517605, -51774183/1147510751636, 33556984/776136167959, 
  -1467807005/154793289263, 591821773/163230813301, 438794273/512758117730, 
  -67968481/1586091407105, 28833951/1028152399868, 121219433/6863378198761, 
  -31471263/2607035295962, -849420/69610025091869, 9172835/23576231953417, 
  4440656/4042126193069, -26124265/1208169309794, 31642846/1880605230093, 
  -2671167/12398537209865, 16266563/27382408405309, 20034361/594426299871, 
  2360940446/640370506837, -145605143/1891577465232, -140278855/23133328602, 
  24787059698/25162835385, -440111466/312362673791, 52281403/684441257115, 
  -299220461/113118674931, 18169538/11492424448475, -61798888/8100135779449, 
  5055238/50897626226051, -63712146/6437800700929, 2811815/10459654397094, 
  -7642051/15654726964134, 7670212/15989176501593, 1354072/42858965272527, 
  21315374/2831474191787, -844353/2552018909228, -20463663/15601112097005, 
  -23645571/780724296907, -58411375/393938004832, -607239595/543339482624, 
  430948744/403234793109, 396616036/288419845415, 366009586/741740407109, 
  -10124442/243367626457, 37264913/1078478443164}, 
 {393760271/91489861153, -37160510/2303241738151, 553851435/220676717851, 
  566500639/315571932997, -24083405/11355546796089, -140602819/434278469319, 
  -66831615/655838170792, -1047400121/84874638229, 243340649/297946360810, 
  206815924/2181534762863, 224852137/1266703070443, 39955949/1620387126992, 
  -1693123/14800574632616, -1943503349/60779375129, 175946468/1359220467889, 
  726047575/97542833321, 65653395/696630899596, -83855473/1184366877347, 
  -82509923/1894708716864, 129588739/1052232401592, 
  -1430119343/5093716042858, -261314225/659275423247, 
  -734540546/333339988469, 211051783/292849845812, 208024117/298011092168, 
  -25569859/19048965357463, -38143261/699684350153, 26331514/1257829547027, 
  -556259129/410932563124, -23725992/2199123665995, -50310275/1288398569772, 
  -825515892/187753398749, -3342003613/157385373027, -114030670/497382645661, 
  1286256647/261727243946, 577229078/133743661795, 23708804/1328450489743, 
  60439290/1301631258887, 35579815/1414774152699, -4993626/116499833333, 
  6878389/433096406724, -47671673/795502321837, -35572329/471046015777, 
  129588647/2942734131340, 358360903/48514506455, -1728653204/90831831823, 
  125772087/282984448897, -79503800/25984560603, -316072105/106187955334, 
  95529366/3654098227607, -42373214/2366561238221, -8445081/9647465552948, 
  2051131/2930826886310, 4290800/2167730549441, -61090781/1474838589571, 
  75670015/2014645253592, 24282485/5296817215719, -50695791/1384437060035, 
  -285629594/1431553391675, 150515229/233732209808, 478350197/310062064477, 
  365944747/185402081579, 77655565/118009764317, -110682646/1930646793401, 
  9745151/6103278707917, -17486054/1744114333353, 4854775/6395673207699, 
  -31974129/1932358050383, -6732618/6773165128391, -7345879/7975088639945, 
  9426215/7227410800531, -2253093/3802412200883, 94935643/4378289901566, 
  10926277/4538036126384, 90137784/865354121975, 762124343/66268458436, 
  78069576/483445991615, -290378161/137511071916, 2658280339/2685538408, 
  -289800725/243202317056, -290275589/110756047825, 5288891/14635340266552, 
  -8924123/6090246673405, 4306322/5535706705061, -12911627/6614857970019, 
  6629937/17348450329441, 2063759/24865889271030, -6317744/14781501721281, 
  -1132956/2753200407649, 7958369/8532029053420, -8568476/16313520167995, 
  10521695/3553209575739, -4734245/9574598030464, -26217984/300702911167, 
  329032665/211887214766, -60539396/357951634647, 230149322/368398931937, 
  188275842/192095287829, 439049698/1143821212317, -92647384/4752196668179}, 
 {-247737490/295555045349, 246912217/626930981965, 379356595/255151280733, 
  -789454953/87803375773, -109834512/704576928119, 237188327/277711477082, 
  132847737/451379019997, 1218308811/69960409484, 108141976/428829880553, 
  95382711/479353457963, 43698935/272227580164, -75671294/1462043443479, 
  145392908/500503205803, 33290287/331629379027, 2240582851/50688604311, 
  -85707322/86689392513, 38821363/5604596617430, 144087649/15878958216938, 
  158180462/1450705686025, -353764083/202475722750, -17145565/832224690241, 
  -60075559/154128477623, 345782436/92293068977, -181661897/3706935298055, 
  224652595/291673699616, -9278994/1996406848705, 45147567/1039666569244, 
  80086285/1257924641421, -350184392/6458558936943, -2473237/243460172440, 
  50676905/1084551409256, -60960117/601532815790, -437789640/21017370649, 
  822790181/88702930286, -102590995/1583691062809, 2782892203/354692958632, 
  42877969/944924613957, -44102950/11448627417197, -1348213/4097905055152, 
  12026050/19179450526563, 19033460/4535731991197, -142818233/2448997033705, 
  -79846687/1772454286946, -244552192/1823602264219, 66280102/949765677927, 
  -448173667/23488157753, -960993733/229732875789, 220136327/911249694632, 
  -927035977/173399840080, 12288403/3870039268799, -13598079/1220512223659, 
  10423553/9664614043809, -40867215/8718889625887, 5203574/8934075290275, 
  -5467246/6002627728899, 10798391/9863798104771, -7201121/3453240503742, 
  -14838936/5546674567775, -180088207/1438785845105, -287555815/240364982778, 
  -146596591/575154883330, 223197759/233705402044, 343915233/212314475537, 
  282762233/543526979836, -3291890/26113396947067, -28587458/12866150059647, 
  18355647/14985351065752, -8500776/4972184819161, 3008717/10811747557849, 
  6339693/17430387199445, 2553851/91897601649588, -5337073/10650429855466, 
  4417051/8196507834431, -41354157/1800921498814, 17637253/3756614353556, 
  206609407/1582534939684, -1956044912/130173901501, 204689651/1463342589292, 
  -302635442/207860486737, 14981507497/15145541258, -268755033/271747676222, 
  7399487/33937461687466, 3563541/20609900900861, 1304393/63479024218462, 
  -625087/67094947497680, 3585767/7790183315126, 2385789/139668651529691, 
  -3575942/45316671914449, -1099015/77271718557422, 1198985/42832033933961, 
  -1073024/25303518115605, -10616134/9687381654657, 5772926/5230451901175, 
  -12526781/1743154514471, -268521609/286242909743, -40097425/851057357544, 
  -81989741/1272849121643, 110184319/239020044759, 101478029/117936283612, 
  185120155/558101086142}, {87367009/52333013368, -162447939/408576403684, 
  636199342/324532956453, -1231314141/392668650199, 76045729/3305785682982, 
  -68537353/844868697508, -202477762/1405508604217, 1636250868/634851823601, 
  796996161/514031790629, 727990009/9910490512598, -2183223/10156793138594, 
  29772473/5907072520287, -2733727581/707141889793, -385562947/26683165723, 
  -231034414/140117505681, 1263260375/84000359029, 110064767/1336371131954, 
  -17289703/3028162289881, 46402847/994696745942, -55813427/1386777103505, 
  86865361/5191338541833, 109100016/987727599311, 726942316/191902237721, 
  399358641/309696410882, 520565241/1860625579075, 47089768/1119869639397, 
  -48277695/774462042652, 3942085/7027189763317, -60003969/1009585888477, 
  8123168/660561644271, -30789264/2014121234315, -64539956/706155452087, 
  -231800460/453572155309, 550133576/54579517339, 1186955609/121121272646, 
  216084787/57143972877, 9700784/2475051317961, -85040943/3825362160179, 
  11166678/10178364414655, -42241839/1796627314670, 64560869/57317637936770, 
  -2285363/2220805654199, -1909153/9800865604419, 115058017/11471591737650, 
  -84572908/748879934221, 204528188/1085449661077, -337920247/65993123597, 
  -994015750/153021767637, -297537433/120054596680, 9923395/12326641662569, 
  -28648553/9580588024972, 14624413/17467970694955, -8745228/3254026583737, 
  5188345/6478474996046, -1449195/10799759627024, 13265079/63909870383006, 
  -15743021/39356393221183, 4098853/9414333345218, -13630695/7170303619922, 
  -436347551/1424879453703, 35405289/375427172659, -30383988/490362786857, 
  274653898/465697440899, 314909984/169445071265, 3571760/17927496435859, 
  -7780947/18824340373591, 8778298/161351739448033, -9486026/30464124441713, 
  6764417/37369913485370, -5130045/40042507132862, 14200049/23847065842125, 
  -1660483/64976216885166, 4337887/8791771306202, 1745225/21644177665246, 
  9767493/21438522492748, 75002854/855853940543, -106719283/1216027637785, 
  -244964885/46362811941, -45461727/13015129970, -215045939/199343560591, 
  18761110299/18921447853, 1424157/73983190478051, -4299737/38605951242930, 
  1094049/42801803307851, -2601904/27880817449439, 358351/9390123120569, 
  -3333961/75132744749275, 5430527/27363959397392, -1784786/55837304853073, 
  2509299/11709298018453, -1070133/233244553631788, 5862632/11501047079389, 
  -1976573/15504279749387, 2636957/6845730456206, 127351874/333416302963, 
  76738641/1854718045805, 92289968/1830612418155, -43355774/2695060056581, 
  132537947/372269062837, 282267295/240127436834}, 
 {-153855521/140961715998, -14060537/1088642133552, 353444201/8208859232621, 
  -53782980/484005280049, 9782343/3317171451271, 17457283/3730613005217, 
  -27832681/1149650107197, 105372051/317167104955, 20913339/572788849754, 
  167664119/5376028956660, -10476687/4015779297293, 24639635/3646619127857, 
  -17192817/3030915953714, 25425998/2610724714183, -27605431/1291582771649, 
  -26961429/3697803635935, 11307743/7336829128984, -49761652/1253100236073, 
  73725037/617833329577, -57743709/727549648972, 29541389/13836092765663, 
  60573976/378173139793, -57068156/369837974535, -9681009/4532792468600, 
  21390101/4553425533675, 50601967/690866426576, 45857967/3652638136120, 
  -106522637/3335465505507, -26861385/1102045761262, 52200534/771143869973, 
  -26931768/255032312963, 30301356/35274948749059, -419567917/939790514162, 
  37090647/1356692846912, -4435151/39935134737815, -6090957/13096080034432, 
  203341051/126887616437, -117758201/2820010096817, 172107240/4864766874391, 
  -37867489/1021003302103, 270706938/288837965623, -767043823/762885401073, 
  -91481027/8846359012671, -47977033/2107122497139, 57245369/453714280556, 
  -17595655/714371582453, -48763127/2697983048910, -10177550/5934175414841, 
  -9109267/27141533755615, -41618308/1579995394617, -278874565/364128378331, 
  676845707/426696207941, -129431070/171144184387, -82030186/780171263107, 
  42975951/859689743308, -27858419/3730556132326, -27985029/1843714648072, 
  -28323446/5865891382341, 146159309/1527172415275, -359877956/225532331545, 
  31712175/3041747484253, 16529773/1467087125950, 22533647/1980862532942, 
  -4618113/33850147998737, 67785719/128483774402, -658267596/924570078529, 
  227005819/199635307322, -241384051/432431145075, -45228619/960613840187, 
  42364366/5278897217999, -15342134/433500987551, 46172193/936568384489, 
  -70956185/7375484139447, 32131491/1834508800387, 4809927/2413863030626, 
  21915330/950254653059, -164580512/523517698489, -36853886/3110255754121, 
  -13129194/7265140975219, -11317498/12682709137417, -484925/6713853957187, 
  14409900937/14376591432, -160372523/639071636777, -62625217/1506660518278, 
  -151908529/10668376728683, 145267633/184064841313, -175046055/225656000672, 
  -279057630/12743928789149, -12661397/6735701450256, 
  13677349/19999432580021, 13130121/9585274645813, -2668390/26598017684109, 
  -12183001/3143375400610, -245082853/4750053400790, 46421519/335566551465, 
  74539948/3762192974903, 42717241/928298817214, 11740430/3495604036053, 
  -3234601/18238888005359, 14719087/61920012162261}, 
 {-16737474/40355108493259, -129223202/8700781620361, 50233308/1945603836407, 
  -27112985/2622649306863, -9766456/6667752455159, 14036041/2071035721021, 
  -30624203/2735437733859, 33564827/876403962830, 17741619/12051557079470, 
  -18891295/6999040490986, 221753477/5986801098259, -13469681/17141838724548, 
  162694564/1555529053131, 14484725/1873310666751, 12417052/6645881656677, 
  -13092601/3745519945225, -152569934/3927615345675, 126202725/1909340879632, 
  -7166939/2908241958803, 75736136/1621515553757, -507682217/5531092646672, 
  -520156094/32363937093481, -15936273/2184181797827, 4941919/8377614944677, 
  6696249/26801900027590, 12563660/1015603463653, 154581415/2708300337149, 
  -26192269/631056329947, -4315996/20103157772175, -33743634/706071068677, 
  -29172021/647244475648, 377598563/5034429503715, 15966452/3867836898129, 
  -35017543/1105371787639, -6780904/2709221745099, 927781/4458627158039, 
  -59226767/1440783043400, 199663813/123200269113, -28997645/673631321782, 
  447464952/514777295723, -25039382/1978562542359, 42047992/1898600558573, 
  -143062757/123314512752, -55072643/670752485377, -83114645/447631213952, 
  550744639/1457937330716, 9147101/3068161133746, 28093009/9218647152676, 
  -8328019/6558993951574, -178478605/235872796707, 225343558/298762677991, 
  34272673/475108667127, 338879077/428531404230, -165377602/193087304819, 
  -74475826/1068007914551, 29277413/800482532275, -6012579/1021871200972, 
  -28406626/1782313929015, 60009205/772058221876, 109901905/1173180196024, 
  -23556627/1645234450672, -46435108/19342461009283, -6496537/29623474559369, 
  2121961/108272633708586, -234177073/332036917093, 968821053/1034798948489, 
  -38094557/291559372011, 120482525/212273436581, -147344734/237459048505, 
  -33817743/452714767388, 24816133/1345106674618, 10118984/4734373811865, 
  65581865/1463139498722, 1291564/18535256108789, -55620221/1594947639218, 
  162029221/738876065339, 185635954/1001303450267, 43754771/770959561886, 
  11527268/1584940646507, -10720686/15263357803111, 11558956/27867795120311, 
  -80930803/324924856170, 9901263470/9881080973, -105225048/339123548681, 
  534949316/755949746531, 115871179/3838939533541, 37851489/1455639857800, 
  -77331278/91967954927, -14224517/579793313943, 882380/54547065379313, 
  2217185/8993741295454, -37487063/3017960794609, 39593931/1993723299374, 
  5652871/13151490166148, -133406003/300449502019, -76356385/707682565803, 
  -6925199/5949527843823, 4947972/82189418082089, 1157833/192822138555544, 
  -1143301/23818768134438}, {100308086/656281458115, 32278815/1011289521419, 
  -36279730/16506968071393, 28930237/4660102653100, -4375606/648308936935, 
  -123724131/13456022102135, 40748866/1465865770193, -53896427/518160775679, 
  -27388687/2619506547017, 34257755/5035297725837, 5274685/6430522176188, 
  423548596/3580938723173, -38518965/10212517868083, -24863793/876733125637, 
  67020169/15515967606588, 10787547/4941618003181, 62000014/613853174939, 
  -12191992/8433452457675, 8642575/20022465049053, 7132003/16970776819251, 
  26735863/238592332851, 11218261/1094731215433, -158985121/475174510631, 
  -11753429/2755763191929, 69706721/35268866279466, -65761294/2138382075287, 
  -362423018/9186941299775, 171414166/1842692183279, -93000023/1430915359823, 
  -44150353/477826837026, -38510279/1857300827114, -149361790/623150416663, 
  -25738321/675722576598, -4838160/1323415183823, 20027311/3461330142375, 
  6944896/10424300272175, 33555767/995480738876, -114328315/2759412749456, 
  416768715/169037784968, -4866983/244367649094, 28836283/1395853558818, 
  -48353766/1852318238687, 37031385/1281843255064, 83853895/3805638337686, 
  41597767/702479778780, -67476435/506475336143, -22640163/9544114130735, 
  7820598/11379537457663, 20020495/18183730621373, 984220771/643971714412, 
  73459351/1043539122905, -91350887/1790660353865, 25687418/1318547540041, 
  285506933/326524957184, -206011054/219994001945, -50837465/737074829126, 
  42776274/897612471905, -272253774/190718716355, -196607340/1831237785899, 
  -90248210/466514452081, 1822706752/7459670045945, 30091654/5527268721779, 
  -5205973/5358569182696, -5433983/11770354202006, 376047819/340242349327, 
  -114888649/896311228731, 276915113/751652593486, -151019635/875759913962, 
  165374070/290335733819, -461975076/715773461621, -57819971/1364990517199, 
  55921419/5211906969169, 15803457/8264565984293, -24864692/2874849941979, 
  -133840664/7838623693713, 125275176/720264565211, -18585791/1787921696523, 
  -14704431/20205591221639, -17821010/4685857039523, 
  -13016723/158317776978244, -2015933/21500367942856, -28187420/693655552499, 
  -121010022/395943326519, 11027268657/10996402622, -98927691/360805314532, 
  -28714075/853968689679, 44112503/4965217894754, 135010459/5135254949669, 
  -914553749/1022048791761, -29026672/1080669131469, 
  -23307392/10002420195015, 27966167/644695180447, 11010065/11673021341524, 
  -142450403/7297279002885, -384671076/90207397165, 71580502/883019544283, 
  7820089/6509180956975, 28875848/1400336619359, 5321683/14624918820943, 
  -5945083/36256234718466}, {-61036244/2894562350067, 
  -43016387/2573614648984, 57176786/2175765068373, -42023405/1615212140049, 
  -8610839/8876685597392, 73098287/10545986057398, -62350341/3906473970128, 
  25004797/278258345309, 16962728/5293576984839, -23574291/5329202167756, 
  83470097/1153848377910, -18842647/5064108609269, 104170698/1824825876247, 
  80753255/864951617929, -2372435/335403772468, -11225932/2277740669397, 
  -47311069/735541594117, 31871471/776920203683, 4418149/41511969744438, 
  127421347/2767266844556, -61350111/726345539305, -84614957/9863265508487, 
  -80375395/708672744972, 94800452/20714222152271, 4359997/10349138980267, 
  -23960298/1162095207019, 8634815/21451861611508, -84056120/1389637915151, 
  23452628/3101140600723, -757924895/24769159262871, 
  -121225861/2115838204521, 62151952/625664831453, 170793868/2081559284923, 
  20918031/6678491842075, -21533123/6289022028964, -7878454/11932645017105, 
  -62477859/1863626466428, 956781595/1198374487689, -3114204/164107788115, 
  736124662/421173406629, -48734968/1484910774089, 72422393/3561622641796, 
  -37620711/887172279901, -27154179/1381731017065, 
  -2643497892/12507284508277, 122704527/443423191748, 4701661/8936461239581, 
  61305560/19731562106411, -2656115/162999571692828, -27404447/39032300770, 
  228789951/307978645946, 34047432/1812576633731, -21311018/1424995475599, 
  17543345/3882610369484, 137753048/146199696949, -256390684/253042610239, 
  -75831115/855939517814, 59773364/2749105391875, 60178721/1705132947882, 
  -79358397/1027338093466, 14598845/650886727952, -29698154/8137890659829, 
  -1687036/30413944131815, -6083861/16807264605223, -152443313/289321224322, 
  112899650/208747338477, -139904867/835528000838, 163219800/457746520603, 
  -79388235/469795068614, 117949299/186101679338, -1171001125/1674535275129, 
  -251928585/5381310335401, 7472099/660110657507, 260059335/4152656753132, 
  -669815235/367882727749, -85587605/392497641472, -83687500/5791419866939, 
  93821597/1324143982741, 35119901/3766453957837, 1412679/38783656827176, 
  3081740/9213070882997, -20295941/1492098285929, 204825949/300737659311, 
  -430831757/1608097732923, 9305139769/9285335342, -140034160/459635061801, 
  -52451671/1447457977001, 33829036/3023450885575, 34874783/1254553555548, 
  -224672202/231437171735, -37874919/1268158192255, -12995354/4193585332359, 
  -121327569/11656354592338, -8222406/226865039899, -111487119/33017384477, 
  35513378/4075924128037, -7270326/4891443719005, 16216741/1964044434597, 
  -5862073/14819806549567, -1445021/10800584208725}, 
 {-1056011521/1195536081389, -27082576/2467348163993, 29050359/1248601126999, 
  -59738581/753152693429, 4013120/918919205729, 9995435/5874195996369, 
  23229084/1487670822691, 114138408/548584905313, 47318091/1905691022492, 
  64866660/984185080039, -13009705/1856441331521, 18461714/3084767717855, 
  -25589039/6235290655946, -39166317/2569765970104, -17059846/3385652116069, 
  -26723062/4529989702991, 8733084/5537894001737, -92456995/1427311974817, 
  215548812/2408552783015, -94277483/1318273350532, 8541883/607844248855, 
  320771258/2771140809739, 198613489/2260805337101, -7091633/1776743448753, 
  13625833/7349537144776, 20778921/407954091844, -150661763/3850661660012, 
  -81572058/953260588117, -40192149/1083424686247, 75954242/1522162969259, 
  -75703596/1792548358043, -117264127/10479473486820, 
  -215979172/577186399277, 34950359/1623627957521, 5229911/5840563212455, 
  1787098/8236639920597, 758102145/964275726938, -19569849/1856391871511, 
  57813162/3177358669505, -35983765/1185494530184, 808886233/429777557828, 
  -54096715/985654502101, 20235578/1367959172979, -70933947/1069139646646, 
  82750030/688251714983, 1395111177/19101130502705, -5146613/2137788227774, 
  -19009403/6858714649523, -7367015/6424544843923, -76411405/824877921446, 
  -228846116/299940692331, 498624668/624185046531, 19354118/4355323214685, 
  -4050612/311385792581, 16288195/1126599915354, 104938113/102154459829, 
  -126608853/110938899139, -676874940/25172857835423, -22297488/458353117943, 
  -155480746/154732379293, -54596169/2595564820480, 16761057/1790361447059, 
  31692040/3689795311093, 13813376/26186195407739, -53310750/1248339102419, 
  -327835952/577045029609, 195165259/368813030771, -356084687/2171333300554, 
  84013152/208957322953, -189842192/1010269146275, 119193437/175726784394, 
  -113619437/148946646009, -65647827/1271048947561, -70856426/720421235683, 
  319022444/9234518526939, 48585720/996076413199, -17804891/2445336577622, 
  -13317097/7142152659807, -19862685/11230547943997, -8368993/4800280433417, 
  -2147644/16206566666417, 217342057/297570370958, 46527882/1653269133445, 
  -689757925/21670322414108, -79617860/269750052461, 8452856999/8434289964, 
  -169482133/536387545908, -77071671/2000689031690, 10702105/1088104448768, 
  87253465/2920104753038, -401004917/374624688376, 20397487/973775732803, 
  69746209/922937548121, -808945190/293466182921, 578836565/117157290826, 
  -20047735/1354791065982, 60088819/1128106359304, -12349299/1251090655622, 
  -4410583/14139270214055, 8461597/25797842669470}, 
 {157425867/186874073782, 21869539/2038122046857, -40915748/1439308674025, 
  36609913/490500434673, -94867323/13249517907538, 24004939/1053891645738, 
  33520820/2245041554891, -114141229/437771687890, -29483297/1084754311737, 
  -41682321/615307974994, 56188000/19200674693043, -12383117/1720739840054, 
  48805422/2690085240781, -32857775/3469573410212, 26378340/1567823917607, 
  16586103/3572152032164, 11192992/15350231568885, 52314413/1345367080971, 
  -1405996961/10276178511049, 217358684/3704819907313, 
  -48868430/7021922007437, -111678114/862423295341, 72235123/1930258307380, 
  18470629/5779959700252, -7448513/4959827316196, -27167833/396464003659, 
  -45399792/1495164341287, -49709687/3432725748606, -114008381/2582782406337, 
  -63260247/1954536794558, 57735701/780253758250, 56282339/12633245108463, 
  215787975/1099197218786, -50368455/2722540837979, -5149057/8633955566362, 
  7128461/10591038714049, -315093390/412844564041, 18542089/1076501687900, 
  -68126758/3283885121135, 19200887/1153932787607, -32260432/666271820797, 
  137485653/66320299111, -163767807/4147339394518, -132870401/2187034101086, 
  3706789/678389909695, -51957064/1711900113881, 96629878/5676309927933, 
  14574513/9898618684993, 5922211/7653967969346, 75070989/1825020867881, 
  -56153407/967534628631, -440767810/552922338147, 298017536/358204927565, 
  24891844/1800279430795, -28049918/1838180628303, 29324217/1607386301990, 
  237143333/204723143901, 34702957/1416282420818, -67715368/654982655377, 
  99393892/156961409533, 19707968/7734266275689, 4835735/6531960114988, 
  -72403501/10101976540447, -1923443/12962423166705, 19275488/2786114389205, 
  -9609593/148109379473, -257070941/450251172167, 268319875/464967267073, 
  -77466985/436032218799, 518545304/1216451731755, -39465171/195446791190, 
  276647169/375872305441, -416119855/492073279479, -265366624/198813511115, 
  -36382699/796382237749, -44515307/1096167772426, 278576663/947746880744, 
  43223679/13301448424181, -2530687/6865115063017, -2564440/41299035583433, 
  6286153/42508170473086, -250179746/363114260353, 27760137/1192997873600, 
  3544267/439113980452, -16823918/499342259771, -106038103/349678861869, 
  52184131418/52064791045, -614537921/1835691450962, -53899978/1308754747745, 
  45900211/4329530893372, 96227367/2941688788621, -19187153/311864022623, 
  -85218029/697015119416, 237417109/4663801901301, -616277566/437370057697, 
  5739869/6118330729490, -9847410/4840140424663, 17278190/7334809796537, 
  2586302/94058661330909, -5687139/11211795587515}, 
 {30247463/1077644374802, 36410014/2550160590625, -77392554/2765008772849, 
  60395713/2717177069697, 80722355/2957352991587, -28824688/2508907166965, 
  15344712/1889465574673, -145113642/3606672140669, -45209597/8826432687108, 
  13899386/3334708263857, -288514119/3887674043710, 19708779/1599422925221, 
  -98704139/1093595522391, -22705615/4829357286318, 17612807/3041245568271, 
  46411126/8440193474315, 105357659/2947341743174, -41285821/706109284423, 
  28033029/2791744528027, -124664489/1474731491601, 39450146/639761271355, 
  26895201/4315662357754, 19657116/663236394983, -33785237/13781546205503, 
  -4906171/5959544635852, -33640394/2766191924173, -150761751/3370698982949, 
  42787583/3438188436411, -14974957/1385393998557, -61628375/1201817994987, 
  -49280010/1021534099789, -2130443/11862004581646, 18728159/1790772500631, 
  76939456/2347071881959, 8076644/3486713079823, -6590043/62042677544260, 
  -15417824/2409641857145, -225771202/287416009291, 95900089/6082191098573, 
  -76923883/2182668229634, 29710399/1717520775094, -59617764/1634794319239, 
  385936840/162754999953, 94291959/1011015441241, 7678568/5524260705335, 
  -93287531/582721510884, -11704837/4011779229562, -13018850/4881893883259, 
  3721793/33983699815038, -6670017/1158230839397, 49127473/1780242345743, 
  -81978648/1430676442529, -355606163/433957874226, 16466198/18776106201, 
  16300882/1054875291975, -55806677/3140566383144, 37476058/1930611919989, 
  -196894037/3938625175019, -44252429/580551683513, 83831076/1906477942805, 
  -77740525/9145279684978, 16437810/14441185405393, -4776363/8503656928198, 
  1049123/5765835842752, -21499873/752753748118, 145755545/9691775136649, 
  -5199341/147947130234, -201636382/338639249361, 293248971/488595737626, 
  -99578935/527746650316, 204611821/447996652098, -60584738/275259551761, 
  269337256/328784251075, 135402333/99872934278, 76852725/2181457497478, 
  -167581184/809406251643, -1080342371/5906216515831, -9979361/3290808234404, 
  5954317/3302876470608, 5424331/19912860762920, -5409022/8612196057671, 
  -33543232/1816144552089, -363674698/508956887729, 25014571/1102811663740, 
  54409363/5507454963391, -27133763/772835356647, -336344205/1057972602508, 
  2132365141/2127228898, -37300720/104365073421, -113601439/2563395022721, 
  28680981/2478986118892, -277234659/286582256741, -218051114/132125910671, 
  -80969689/1164843784150, 117170989/114771953314, 110829258/921963609427, 
  132368235/63543832690811, -21262255/5793019624748, -352960/5861917638137, 
  1652859/23201559015896}, {-85400978/578864393977, -31761032/928286984293, 
  6008386/3090077877993, -9248213/1002670600823, -34481835/1646363665898, 
  21340077/2156120404535, -52826686/2207759764459, 49054178/544430236893, 
  16431627/971607812320, -17220457/3554538945409, 18997260/1707488180989, 
  -93114205/623258949314, 3625629/32993016764665, 31986103/1363216712711, 
  -4694071/1008074051195, -31696205/10506939196648, -95227481/1021530658047, 
  8500910/1298168158037, -50627398/14944254857945, 13716295/5890546989759, 
  -34149463/348675825455, -14018336/1973980076215, 79885724/231036743165, 
  25907754/4437056039315, -12427565/6933316742198, 90281574/2385645483371, 
  827261935/27753166436659, -49917333/1163930190053, 23381979/1656598978112, 
  -60648479/1966934432692, -43023103/759429458110, 108479751/1322954720513, 
  26412859/1580856861476, 19547318/4986518752077, -60323080/10720954763947, 
  -8192816/11417595640723, -13858403/4797805829553, -30241325/3498095192697, 
  -225398627/273019059754, 69148823/4274194252292, -16840343/716500495310, 
  30502137/1567742092856, -42331095/849503168003, -15391657/282732790951, 
  -421508579/14600809762833, 86051676/1041172436221, 17565472/7159203183359, 
  -4634037/4005674415098, -8373664/9186539580691, -34819822/4195173012533, 
  -24916067/6714407384455, 30675830/836132852377, -97649549/1604545734871, 
  -139160255/160998157032, 266581331/283789190923, 17853497/1553231695342, 
  -25230968/1840183372359, 634582554/221874590009, 66985822/516503328471, 
  178270380/1061605116317, -95818843/1059526034067, -13275251/4110534123316, 
  2663379/3127340199689, -3426625/12119580912933, 81816316/2239780235755, 
  8802414/5622128395711, 31739339/3860654662286, -44882881/1226613190852, 
  -118290991/189810669406, 848092127/1339600613604, -177969683/880154868096, 
  398390563/802769865512, -444667102/1822224289829, 97695995/4470511912009, 
  -105639613/1591961121165, -92496199/588819024199, 32455175/2636840523034, 
  -2735507/14600018554205, 17677130/10856127165787, 5321665/115536433249343, 
  5784667/60955009120685, -7520094/5055860519047, -21609917/1104866690061, 
  -80350463/110942772256, 42976667/1866418283086, 25668347/3052291161536, 
  -113023051/3080425587788, -88537835/264059262591, 22911398500/22852587591, 
  -196348339/509742787517, -123972907/2539513074673, 411825296/435777807877, 
  452642280/270426216443, 24699825/383377105492, 180718077/41575538752, 
  -51368519/553352143787, -18218189/8616151778357, -116622477/11084561873795, 
  -22254880/85204353855437, 3599425/27697009749902}, 
 {32658977/1185331480553, 13010425/632359538967, -43548327/1681732033579, 
  73309425/1392859530764, 18276784/4588548912381, -62618075/2043029059626, 
  34768539/1920658140785, -158435057/1971416197269, -26947328/6895832342219, 
  19498537/1629901103742, -74397189/1194842652512, 46973195/16567664471607, 
  -138718049/1273504937486, -95890791/1004930148592, 22999954/2656040645697, 
  22268125/3704760329932, 84317525/1303519559689, -81952523/1905730966630, 
  -7804245/26843681741299, 3956629/7255835072139, 25622083/5779098282909, 
  15417504/3485174957153, 66975802/600894096481, -7120471/1149678396221, 
  -4680979/5498303247988, 28978181/7329083997376, 71306859/1681040582072, 
  18953733/589856618447, -68211298/1295108336585, 25376600/3544555078213, 
  -43046647/2578764448089, -122771950/924531305701, -16884082/508358572773, 
  -66972984/16610533152439, 12079153/3456088849953, 7631142/13278500604757, 
  5491827/6473959196569, -28654975/1866086455254, -15758916/1719897381163, 
  -187109990/218064528211, 21670651/1204627390467, -30919900/1181363520191, 
  26916241/1475052195086, -62389769/908184913008, 2050590930/16312559982577, 
  79546257/2288486177338, 13453549/6261221033393, -46343867/15645052575421, 
  -11314745/7381273991124, 31136231/3013136775802, -2653733/32070820736135, 
  -13812307/2653579397334, 201336761/5168635270340, -2566567/40069533430, 
  -228722128/246605742783, 593683203/577283463689, 50439773/2247888346342, 
  -32643085/737499158916, -27396281/371896770121, 32220189/326189571427, 
  -9374411/497838888740, 13933767/6889436767481, -2191341/11294795429746, 
  65044/244360228285, -15162994/2337647984789, 29733393/990149008054, 
  23352019/20363252744915, 50434360/6385451876611, -74004499/1877627638813, 
  -96562171/147536008787, 337000954/497074292619, -86164995/393563098384, 
  124741381/226357774153, -26988944/1205694237179, 1617765697/436123350918, 
  264843024/1141472526607, -8759969/6103042709278, -134925261/3268573375219, 
  -11087173/3248756272746, -1172301/13985507317238, -5628779/9567865292834, 
  3972722/7939701974861, 295381/24771315296612, -61406391/3054829518617, 
  -794136877/1068088799522, 23239284/983772865123, 19222908/2201146407115, 
  -30078609/782444713826, -120107617/337228349334, 9999986081/9972230919, 
  -144288295/340154228156, -145791035/533492083791, 47988373/1700598456697, 
  -197016593/2198990244596, 2098734297/670099324465, -20485352/2491375684777, 
  2034364/13603851399469, -5025404/671566488317, 283202/84462923784253, 
  5398703/47791689860037}, {186444351/365789456182, 41061923/12477678000892, 
  39717416/4369015595699, 92419986/2581567586513, -33214893/9783065211509, 
  8295412/1404154102219, -109165927/2056207716323, -45307531/1944112845297, 
  -37855057/3701138010628, -72011615/1129091656619, 14682775/5196597931269, 
  -13906478/5287307849481, 7428661/1508250489747, 12787983/675789914323, 
  9971463/10026256615973, 40950059/14421766459366, -27714415/2355447003893, 
  35401890/586254288917, -78056931/1776371263672, 258706013/230135950367577, 
  5201547/6367918208252, -183371575/1009554523076, -291187835/1905909083074, 
  8892474/6408528183103, 1818327/1991908545145, 2857088/9600307464983, 
  16635399/3483480421694, 181132127/4572413176921, 21072312/600378063173, 
  -22103271/578759181007, 60646219/3306145049750, 73560161/12537849745769, 
  78067735/2632581894771, -38493539/4586732052766, -15763476/15889789437853, 
  6069168/7983447206725, -42707217/3236189602201, 4361875/14786619155517, 
  -10834402/3697146908777, -77123461/8174448682310, -30882317/33264725715, 
  43493789/2063705161944, -38601634/1774130505111, -82995832/2999920066821, 
  -56764917/282057485591, -45873965/549367306762, -3009815/2881786417546, 
  13642424/3703641143931, 20399744/20861637369591, -3835713/2073895777396, 
  37835023/4065444761606, 468354/2015740595359, -20264699/3776429365881, 
  102774352/2539978634977, -40710419/596743223844, -138228062/136426657641, 
  1321244949/1141112162917, 12843292/759949409799, -201520619/2305643880433, 
  1318627603/2111751434568, 35910774/1298335296005, 16383820/17085468861377, 
  -17215280/3532985217043, -8609739/10775206013878, -5108719/34168321703756, 
  -5626003/814859260504, 19396958/642483797547, 5505211/3644529069159, 
  23471389/2101033201391, -26263413/651208155593, -511898737/729351959109, 
  226517636/306303609073, -121381247/498716926244, 61032385/2812030318159, 
  -22569182/356274149059, -88210596/727914128201, -8710337/674183603564, 
  12369627/7506382386068, 10542892/6040054146939, 2113105/18320849741839, 
  967064/84531835950491, 5749123/6315483938409, 2887471/17493462880012, 
  -8333399/5261146755124, -53172662/2559217926137, -341958172/444882121163, 
  119216595/4870880103637, 22466816/2464647145477, -69742940/1701071268279, 
  -288137246/747847583259, 6508215151/6488314125, 212185595/341345098024, 
  -52263353/2050650039322, 311022549/55380402431, -655845648/113788076053, 
  121257195/10939985287516, -159150009/4395078554567, 41643621/3374596887452, 
  -1414683/63545724705466, -17502323/35617660206031}, 
 {645357620/99576534631, 134434263/1376463488666, -103991531/1359383152296, 
  85054822/517096450233, -39134371/206531696219, -67120413/1619351153474, 
  339360032/2743275079705, -435886706/160645895427, -30947391/880565063654, 
  -97214803/90837423926055, 106906087/699171252701, -102831513/814216623541, 
  68901315/3331089246838, 197838483/1270101564209, 78040913/600500163902, 
  55472109/1311538956950, 22792193/5618714679465, 23329855/701564328819, 
  66589356/2950303326155, 20081166/294691815613, -65486964/520319317651, 
  -48588961/1122835994173, -814316099/79049477898, 63101566/843115140881, 
  92313480/1956119521547, -79848194/2498847144877, 4914296/10325149134889, 
  -45290579/15840643351111, 23847682/2636646231827, -514493895/708735670603, 
  -9705819/1855724871583, 187103419/1745541095121, 205417830/631719918071, 
  105344999/2565122163096, -13899157/841448315398, 32117971/2792136772728, 
  -26774812/9193888426059, 25124061/1212771802982, -4785210/304823834309, 
  -17452556/2100223722775, 300036606/4617907715677, -364825432/4086721809883, 
  -303846255/259050673918, -176324759/3037808224563, 226466199/137909794864, 
  -704266625/164065285051, 13342659/10449884942435, 54690694/2417531812183, 
  71268555/1882894984721, 2733519/9878821370675, -28343086/2508123230299, 
  24896582/571108633249, 2335171/509210005574, -4692879/2413195749031, 
  -45458673/1259908455190, -986938036/1394312151607, 883944153/1183918121515, 
  149033712/103266803207, 93712907/915840956942, -491680328/54622013917, 
  317125647/221991051002, -10430787/13200585411188, -10501262/384581307649, 
  -42622909/1888187755077, 8034152/3185278359811, 3168630/38029039635839, 
  -53707567/43149245713657, -28542346/1170932534853, -232184387/271310317137, 
  38743981/1267268387925, 78467567/5249690383875, -43716897/761599100498, 
  -296076043/563248439722, -102254993/272942368786, 101734009/484523235919, 
  215671597/237577669552, -165713465/317598451313, 21869731/4784974840862, 
  -43814882/6364195740451, 1905103/913611029937, -7209028/8107044962019, 
  -8288281/177698362817810, -16432301/2824229914019, 21831811/1058297712480, 
  -7440421/4933348766480, 27207893/2585545915041, -43718927/1357521221984, 
  -137195935/257291797299, 327599893/589989420357, -117851799/678659746270, 
  300986859/692109962104, 9181700660/9145237317, 437912213/422843788691, 
  -148032813/221995858310, -3359412055/13301277453, 139285757/286155435814, 
  34215547/3780344115925, 499246282/760665303053, -9146491/41629623616425, 
  -35238893/3694822257870}, {-159225001/327515315694, 
  -101495341/233668896372, 173166717/3229853971993, -48217292/275190601999, 
  -28407339/952785222950, 86394225/359202301054, -94314815/394131387246, 
  373140167/498657586861, 266235319/1530354444525, -9408864/7206761654173, 
  51051554/2483713881717, 74063428/739898477193, 63122238/502767111905, 
  16744863/581266921958, -40158295/2069732787024, -29659715/1424365955319, 
  -13661233/386756080570, 9290581/6769367924325, -21644777/6132159858933, 
  -74657849/5555534108664, -796179215/326371781483, -67173818/231792678335, 
  210255227/1208204824410, 110848498/806988665199, -5907036/6996841457885, 
  -33067307/14136819722525, 46331651/1816814994912, -13633723/1254432666106, 
  -24125117/2883484322879, 38902585/544715284267, -287097627/1917248547169, 
  101856034/1190953262449, 462937949/1738087363548, -51259854/2933998809817, 
  -60347205/8762198651293, 6103723/8612401165752, -447977/152092812713721, 
  -22578407/2613937081561, 183256286/3718633112061, 14846279/2481465605475, 
  28374589/7894215243973, -80222487/1141026330823, -243264861/166814010367, 
  -132191884/49169092505, -39755939/204004665624, 69933724/957350772719, 
  87504666/679160283581, 6472625/1708832809877, -13741537/4188449881034, 
  34020206/200951232703345, 13420135/82288195024851, -21356970/9873156902839, 
  -45952624/1470651649785, -196125567/150197212603, 104797507/2180019263182, 
  38493453/4051076023387, -64683373/921720289929, 68319463/40207198954, 
  398058401/102757539532, 204574311/262849197430, 70538972/383345618939, 
  -25644491/481149027752, -4556223/8080560922345, 4249213/25735765207262, 
  -2296484/15962886378433, -21297100/3524641960053, 62032222/2157320733369, 
  4013147/2058896405191, 50899943/9607749926956, -55248565/1421458162137, 
  -207114584/293585528067, 153927408/206799298219, -12243727/49920134528, 
  -221500585/274766101093, -252402832/376723919761, 60102121/579218652452, 
  172111811/668355154687, 178608611/2737153015476, 7768591/10929079974065, 
  -8272007/6370033690002, 2843400/20677716543469, -7467433/6702194974399, 
  34401732/5980958914067, 1822389/6570763839958, -8046023/2568716778224, 
  44538540/1897350231403, -51683071/1306069174152, -165238771/293771270237, 
  2541416723/4179291836449, 21091782/1902315301463, -16385124/1486204477145, 
  150280103/234681654320, 7002446281/6953019635, 812589139/355848124184, 
  139854907/45377057728, -3723449955/572743896913, -89810509/1100662510010, 
  -121700267/10386535800006, 16363615/3335163273864, -4595801/9194255924479}, 
 {587745693/42119963869, 113472644/1292953022319, 179146691/475883346050, 
  1275870064/1149599072079, 70999855/524098891893, -19451374/1913745774591, 
  182753964/349553637763, 33763543/2664497639724, -82197469/218016374143, 
  11436925/3414350728076, 6769144/499070064431, -45676175/5049510053038, 
  16439120/2128460963889, 37430508/87797468959, 149815363/371563456686, 
  169668736/2092346490927, 13331101/9707741709902, 69460954/1063858450505, 
  -99775203/676160256920, 5315938/5957148234397, 223704694/1864724492647, 
  -1286186792/198459614685, -222960639/238677874916, 52670575/1096234386713, 
  84580629/2499385009420, 41756514/11066822994481, -17533291/5263701490463, 
  116171126/1875483894515, 53135693/1992818328093, 775537049/3180576044719, 
  -65204547/1048796084350, -292238428/1140099734787, 459943954/391598613901, 
  -246000533/665325205384, -69374768/5723338828207, 145365927/1897855559141, 
  -11617143/2258425708069, 4247207/2260744194320, -30206671/5091287955377, 
  -55156015/1439272298003, -436434105/229824560956, 64064654/502668760681, 
  308022098/1795554000011, -1118898767/424511552621, -795429523/117062967552, 
  -536769371/381497115098, 7167461/151890939482, 78139072/545489893547, 
  86514749/5291301360511, 4130188/95173317984813, -18847397/3309138906792, 
  96820397/5304462130810, 19916803/3888032610810, 3320374/10797842830221, 
  -59794605/1449825474958, -186859751/211745489078, 206006303/205474832241, 
  -62623001/207455043388, 437456131/118687511531, 4712948670/137563465679, 
  116576605/265022693623, 70255727/864884913870, -58890662/308005204797, 
  -40457901/7500916283078, 1693141/28166259854130, 10361704/1147776775281, 
  -10412263/5798333247378, -9228515/3835105924124, 91776401/1084393151263, 
  -84575675/1615493325778, -265999563/356305370605, 251855111/305202688327, 
  56152751/3693174017900, -96635890/255126198001, -962301953/688870598180, 
  -1756522643/1031188825481, -122960393/510557894959, 81982070/558023124529, 
  96783271/1679052328370, 21282678/5473490383727, -3523422/18440018879237, 
  -39645133/5812102542298, 487121/8508461968435, -22391944/8482512652799, 
  -15679525/3125988168203, -349315419/887095984918, 28028426/3699031400385, 
  -21436118/1967492595643, 24564734/2282083735729, -39261479/2425184017643, 
  129493727/115904843194, -238336385/1256944373012, 112515191/107141790663, 
  5455758432/5372377987, -4258672509/39413904479, 257131777/744595829402, 
  -176829695/46766251186, 87936868/516348697041, -24965718/35979622455787, 
  -20596449/3559140182215}, {-399103307/84979858896, -82696681/742536988031, 
  -40961891/648936072605, 418187211/2866774949374, 69411749/761105314873, 
  50425879/1285340616250, -76077119/757493911864, 5748102758/3126786288745, 
  -55498751/1094505242658, -50051887/3575591251642, -27021102/411753386555, 
  51222675/815393535209, -24709898/1066959739607, -68955737/288930686628, 
  -120271320/1992433306613, -55293347/1372140574831, -25302853/5544408746294, 
  -58545559/1809611176429, 61545573/1389309920693, -68085872/4334110235541, 
  53744199/1435589506934, 64878642/824920626901, 737238353/54357856727, 
  -107891525/1308706259226, -266197613/3364740838729, 28273337/1768368117725, 
  -4807567/24317059719791, -6965461/9302777427329, -71889564/2756817493025, 
  -225444401/281464109841, 47241897/1060659127253, -56100495/687460276219, 
  -628064667/1484226636572, -10778411/470501865509, 68484335/3723443061369, 
  -117936491/12135718429655, 4162743/4694864356034, -28897752/3537423659651, 
  28277455/1686825158402, 8515205/4522068858324, -16884985/1721069565211, 
  -149764140/13069939249357, -373557481/874480337180, 23089904/4299752390593, 
  -266036881/132339488089, 557567650/95632062683, 32339169/14473919176271, 
  -91516448/2795613060985, -40828676/835161129307, -10481444/22074542413251, 
  35826568/9682838259053, -9688870/1767929894497, -45956179/19980207880094, 
  38681246/3110068844273, -55079765/2825359464307, -229334333/731292775336, 
  165728662/448185685379, 50311939/99154597306, -356569697/6487476722259, 
  936999895/97678704061, -4150342367/2251600041733, -18117623/25002610609518, 
  47571735/1479414622862, 22307373/771051385717, -4649545/2331336726822, 
  2045725/32215724669933, -5282484/9844718878631, -847575/771157823498, 
  -16763385/110569186301, 16782669/5700351142072, -13442794/2671085804771, 
  58614143/13878577189686, -18241945/2109096454402, 18816489/2421581928076, 
  -123587138/602150870793, -576375341/439063419831, 405264049/480144342177, 
  -47020469/6345798922105, 6444533/938140937607, -14182221/4175675414159, 
  11729185/9251551738406, -3343103/27318207565430, 4618429/11670353441457, 
  23395104/6063150510157, 25939707/8295720503363, -10101809/2139004550928, 
  4341664/3093680266095, -12381196/11563394169651, -4902914/1008934745587, 
  -12059352/3184553414981, 31838089/4149693587078, 239552865/498488997754, 
  -36711337/3870777412917, 211708615/292818861839, 3898958285/12797821357, 
  -415828212/554599533971, -177522623/16739832746063, 
  -218681277/273998398844, 1493171/2147099481192, 26604583/2145925635042}, 
 {-502107268/183192456543, -308576169/743682391906, 191925331/528266104180, 
  -1156530473/2037708865707, -32358890/309140215403, 18938318/755582509917, 
  -50469949/1699141496371, 724071697/168521798320, -101575143/275174086193, 
  22193667/1371824268065, -223169701/1879707889489, 61398421/288312916492, 
  21435076/1779562233659, -114557972/301436548701, 225591351/301823297582, 
  -58803439/408254327268, 14204459/5041801561404, 65254829/3132163334330, 
  54550615/13509147502587, -88036325/506382762398, -291785143/63291651406, 
  24644588/209910695517, -461319787/53373197922, 541184635/83440738231, 
  91879079/747642665893, -14265294/1392318015919, -27616791/2126737154119, 
  68147171/1024916049405, -48615057/3155745812423, 135592339/447176698053, 
  -74471619/469662699388, 66663095/359007594339, -320074892/206514703109, 
  231578816/227241422159, -30041449/4963651291644, 25959554/5799474040555, 
  -6036512/16763968558723, 2787041/721502769931, -23768371/6716578997320, 
  -38447281/5001886151276, 54546443/922164029042, -61768451/597020286360, 
  -253702292/192515096017, -230643299/93322169020, 132189525/162426175321, 
  5159487339/313239694615, 3782910541/761052509901, 100975163/1558269554437, 
  -14670202/282712056327, -21607805/1943176293253, -15687345/8403938124134, 
  24258359/11861001665213, -88519199/10001057458228, -133385702/202201447149, 
  27306023/1162982545206, 87722660/1127459650161, -79182907/756268921626, 
  295815642/178333414487, 740991455/215652879167, -1039877346/176873090911, 
  -1824807476/370977078445, -337387569/104456277994, -8418311/4167195743534, 
  107750017/1241995388462, 3800009/3440162056469, 15641075/7670695199139, 
  36684970/2405176802083, 63802411/4739525422265, 35445438/1226996471705, 
  16564686/3258171904307, -25345027/4902486408962, -27266263/1402028807480, 
  -298480742/19034787670957, -85818549/3147646442401, 65808786/655529774813, 
  -811092681/584060959199, 1234828547/228630218133, 370861377/414172679237, 
  -294222991/3111881609466, -55138259/2557830005393, 17332581/998715019691, 
  -15021888/6782173929079, 38671157/3182168847926, -72488039/7820093970706, 
  -13415723/13157353889314, 25036882/14006697248419, -1400038/11856775977869, 
  -27485245/1725104131811, 71295747/5436131886560, 32637299/25977786387172, 
  -8769331/4703259074870, -148157341/1265878119556, 159933197/63261900627, 
  -75832456/259689605537, -4876160301/51462729748, 7030997567/7155990893, 
  -1942967735/1398422007936, 94322573/295936939152, -728811919/328452943635, 
  -67146762/2117008045933}, {796933393/83248426925, -78212176/513394897571, 
  156393735/308649535951, 248588022/245525034011, -54842199/4043229175811, 
  -56389319/372079679823, 95686922/136276600707, 48998824/636528966313, 
  -376919236/425297979427, 79033221/6579045518966, 11114684/1671967697605, 
  -47794785/1078051832252, -188925154/893224622051, -79468183/3043369066012, 
  261238213/486455269788, 89536964/749629225401, 34071947/6729876408985, 
  13344875/1409285349831, -60750837/2729131662776, 48406545/9973368681406, 
  85971776/1843331993115, -1467717756/121335926869, 313693453/185875532177, 
  -329888599/695060274161, 126384527/26720779034, 9593843/2925150324938, 
  89406217/2959933157767, -41034435/2498754465491, -61252578/20100098713915, 
  21865751/755100253707, -65612633/677298336898, -27948946/117518628327, 
  1889440199/1223731990263, 124619867/319041796145, 194082074/459094252109, 
  25621484/1337064198453, -24327009/1075115879069, -4124510/8835595162937, 
  -6412091/7206699065828, -14888767/2471556294679, -342405573/346305135209, 
  107036830/1596260311873, -23449033/1241445537774, 
  -3873982920/1446757073561, -775139208/111118704517, 
  -151131095/473181004794, 325880937/66823115762, 567422893/161825161970, 
  20070485/1056686695271, 8872823/30331119051158, 24605849/4362588700298, 
  3283741/2562489575987, 33395498/2033735674403, -153624999/5731049033786, 
  82493270/7839160130343, -27744294/1555082318287, 67012108/2357262299387, 
  22369871/1115840623136, 443277245/113007116906, 9127114247/271342046894, 
  311398363/869831176770, -480088903/159787346112, 
  -11224538846/4234945616683, 134380279/2114229554434, 
  -7591781/3086214936588, 55125152/3221514152489, -19487037/1598240825539, 
  5684898/15559392819373, 4855052/3259672055029, -3684092/25989910423957, 
  -59981453/2283548865784, 74101237/3358928379785, -5799221/43413684360391, 
  -97111429/4286218243041, -87009887/1170864818153, 327905999/9770812358352, 
  398859741/139059611078, 1637967819/792602208749, 485250347/774626396178, 
  -24181903/457448018076, 37569643/990492307972, -12471213/1351584805478, 
  3543675/15069700669537, -4782176/19407421159865, 109789553/351902328099045, 
  -39506336/3423175784105, 6100189/13281056850108, -6828221/13788312795148, 
  5826404/10873969803171, -7189162/175412770917765, 12929673/1183391146250, 
  -4192651/1074057588541, 111942429/1966835288314, 995294013/173548526089, 
  -657512525/273532109346, -435387139/174705202810, 3900612529/3940444188, 
  -73501967/65912960573, 36739227/798475714642, -160882165/74717463311}, 
 {-1445290593/32254602895, -191000847/181656069043, -85909897/365961812888, 
  232533287/292341431050, 497826245/1003665635849, 89109744/169598401519, 
  -148255711/134713516926, 1107162995/107974999081, -60915225/333874418629, 
  -526107939/2214477679997, -73584835/183791791083, 301444173/581773193576, 
  -49149803/577046278054, -466298986/335307238209, -71439295/69758991229, 
  -58192379/696751064770, -106221205/2950317392849, -99976259/746805137982, 
  100353895/848640167428, -45759124/924591567985, 1231585763/7123689250186, 
  -55593462/1533915353335, 2500286185/32953986553, -148304704/212937819097, 
  1883039003/489060081199, 45763049/647828804086, -5528221/11452914537430, 
  -20589428/2733481686133, -100099972/4028559194011, -194648481/378306439505, 
  71454583/1895359287776, -57895013/204623413618, -156220270/260720610923, 
  -150087227/495195433419, 160761037/342166511208, 66141949/406492275919, 
  5146465/1473359057096, -12651654/1628419533245, 113122793/6541885673973, 
  24958287/1223518546382, -51228073/773886016508, 28288013/478959174547, 
  149054564/402988874939, -885249017/10890338552244, -988777705/202402728842, 
  2159877091/172169301992, -167218643/1868338138005, 1642125295/549443269574, 
  370939263/139987894471, -3130284/860618878765, 53198772/2962043870087, 
  -43330135/1712114794912, 6088979/20681107317940, -39064808/3800349189783, 
  70138972/4268124519099, 182216899/854880825334, -66851902/302780148959, 
  -222390536/469022033629, 794918853/4545649317544, 1924195051/76694770896, 
  -1208356679/324602963606, 111835493/434533277830, -639395749/314604223672, 
  -302170429/146349441086, -23078036/3139608266503, 10655933/54616157962415, 
  -4537954/17039924296357, 15416071/15257449345730, 68872798/630534404483, 
  -10823825/2883982236199, 19874825/7373325063663, -7176773/4296692504001, 
  19393459/2853857864043, -45226216/5717634415291, 207970339/1807537774988, 
  5745829585/6219393863849, -71563739/89805027634, 235294945/238236138737, 
  284263304/217170689555, 182119759/361448131766, -156731351/9722770486467, 
  -7709949/8595680386793, -795459/49107462382535, -17657209/3134641687795, 
  -31578046/13680168658865, 73813539/25913680193954, -7204783/10171978702063, 
  22386016/19263133757565, 15778747/4443535931060, 13754485/5035616105051, 
  -25909533/5224615380032, -123078585/326462117446, 23133765/2125261049974, 
  -141823045/412241394347, -703025023/2917793860, 256306529/336621082117, 
  -918516783/618442712893, 14449669087/14546788208, -138009703/151362973249, 
  -356049442/176752022817}, {-585415179/93479628242, 64134916/161860376959, 
  259813577/323268010401, 167956091/58328151516, -23030216/333096869469, 
  -430292437/2066603322343, 351338458/367068915285, 7828380862/911444560493, 
  -1423619506/750989406693, -27416160/3523410042067, -72727429/2442406685595, 
  88450065/1505629962022, -31244216/731148389101, -203439862/5423198944431, 
  267578795/150843156539, 242877083/2997790609021, -26429903/863842984892, 
  27459647/2904167401447, 17794076/500452909647, -89521920/1113065885281, 
  -1984916486/896810984435, 305083997/682557131368, -25612597/13042117263, 
  604601515/31295642139, -112844027/196113433443, -31821491/12703463799209, 
  5797821/12343326573254, 139993871/3984965349363, -20317639/5003320953705, 
  -19807303/2878865711823, 20895732/3016602509209, -51152786/2311153671065, 
  -502655768/247636439393, 200541238/252361050563, -180872096/1397275869045, 
  68104601/101780828711, -18454347/5490165026434, 28833319/2406435974399, 
  -15821177/1296341901296, -1191549/1473415233460, 7369291/4289622811211, 
  -10311485/2830396270584, 191409452/12219679311181, 75575666/3491501193823, 
  -45531064/1338045317623, 1030453839/53312502403, 681435587/145592612875, 
  -45689533/2029618711432, 534994255/96553582207, -33893149/2376376073282, 
  -4554916/10955643060867, 10086622/42609101822243, 13672939/49142318652755, 
  -135161557/10672148016048, -6629302/13718076023499, 
  -2394652/24145890326879, -1959236/15476745994083, -12145999/7559641450865, 
  -214084929/1352357931844, -197616879/2799192912527, 
  -660536176/109655016381, -421345174/152979434517, 119779612/569940223687, 
  -744303779/178602956578, -4421823/29255367607205, 1917113/44072596921910, 
  -3642185/1103106245267, -4052911/14829320739100, -19818773/171834544783617, 
  7523289/66046076007652, 3690197/9463594202865, -8226239/42274208256753, 
  17391117/69165122075836, -4134339/19893066400217, 15714245/19199386875332, 
  13920061/249525350839, -102477077/1346509605471, -343165038/3534183380567, 
  151820077/253974864896, 148373095/135289386084, 339603463/816319629050, 
  1929927/34943613756577, -461803/245113658128682, -1968995/16986972910567, 
  2630248/20396950917473, 12081514/115095334128465, -206189/21386402977470, 
  1281985/57664746547167, 1196016/11634619976759, -1203865/843522355854408, 
  429131/41133643831553, 6202525/42145071667254, -42742136/8041547100963, 
  6729164/4116850765639, 103138255/421277794558, -1342743788/217223955301, 
  72061471/1008402962388, -311149599/292642934960, 4319003697/4356489716, 
  -262812689/325757278639}, {-1357403141/32036900562, 
  -186149501/163193905366, 72126749/162274219011, -183815710/370232656607, 
  4621509/76529898187, 514736911/1609120332108, -248329787/306847393670, 
  758455607/62736051199, -210485261/508018489149, -220677292/1032630786645, 
  -145206170/1130769414333, 88579235/403561791704, -76217749/2548931608736, 
  -146674121/605620633405, -379850099/447374429176, 174134757/514663579643, 
  -47956205/1454225717918, -32822826/1099040526685, 70341264/369216774545, 
  22521090/500862410143, -40807507/510986081252, -830425877/140663736584, 
  1249460744/31329941899, -245275523/239387043068, 1093986035/122706707369, 
  14012280/1203846504643, 41984953/1092553048195, -42805339/1343711958093, 
  3589127/9452714129426, 502898505/6600698946242, -36382195/26897993505392, 
  55171433/1077976898732, 247037861/574967947483, 509692131/601925887600, 
  231962710/277417838763, 11627752/607199529839, -17133762/809810607509, 
  -16216372/59198913644067, -23262313/2597323224812, -3767990/31981496890061, 
  -20107366/872318730383, -10890849/3331517537402, -17809757/1828305078622, 
  -73602335/1557731068783, 69680120/464876029951, -241239297/501816788048, 
  537964405/104539298123, 1354280079/209421401722, 648249234/254160767275, 
  -13501403/19847045547655, -4032652/35701497393149, -2370156/1466686886585, 
  -3541952/10518747348287, -2580353/22520811749026, 8792779/140828409013960, 
  -15711086/4472803575287, -1673940/3905181561107, 13632520/1494790808283, 
  109715411/2846860943272, -781400097/312131517253, 152649701/416224732402, 
  -1077794122/326168959891, -489690551/107688131156, -673765227/384956335303, 
  1587205/7045374778766, 1035238/3942173304415, -1254473/3530446612342, 
  3637687/10182645713820, -8712031/4366071951336, -1951701/20821541563522, 
  -6639319/25445406448520, 3264169/8963014085125, -4605277/36794653990885, 
  1880715/9905462420383, -6219650/2553300795873, -10397421/595670312158, 
  76092016/526234692017, 201584063/2333355517867, -29351606/902462589915, 
  395980763/874350239332, 135513093/92098579469, -1789750/22568923966847, 
  1970584/122144096949319, 1079295/19289052183787, 6682975/143033969768184, 
  -1320534/11168761805809, 5531167/29031523186898, -2107078/74781508867467, 
  -4075043/74375459317270, -1642147/31881813970047, 2764729/11207825997288, 
  28925878/4226755944643, 3652249/6296226177144, 34198739/2341926890382, 
  543611387/116271145968, -51431927/543383105134, -1301144969/363210356703, 
  -406723424/161633383821, -261723167/302837040110, 13067775031/13156959204}}


==> anc/Acal_3rd.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-12487932298/25036772837, -9099901861/186051505204, 
  2084198285/128463508447, -2332266575/28514077896, -544347953/216776963919, 
  82607014/58617660469, -178041725/440101816096, 1233352899/38155080137, 
  -1547057228/157278100799, -56914307/516874562539, 37180655/356845304836, 
  -43071937/556470974663, 16830351/354672959972, -105989408/2912518322167, 
  -204350306/1080127270009, -104475194/112251645369, -14862683/2405959449268, 
  135997207/21886048711650, -2855712/523528794643, 10150851/2372004189020, 
  -10672855/5079094918122, -15665375/6745063851401, -81010886/383491834477, 
  -134580017/1314633013358, -50379129/354888939067, -4922295/12813601194991, 
  7501209/20394299225072, -1141372/3501695852097, 2424595/8840371789966, 
  -4111276/19772837118195, 815556/6582408281035, 4502159/16883803361706, 
  -10891736/271809112295, 24577656/14309158307579, -47293710/2112538845151, 
  21075289/10411136746264, -3435923/146927357119647, 2447457/109970361416803, 
  -930505/46632844120337, 1016987/58134641857363, -849280/59227729164449, 
  915753/86622629628355, -1155955/164660718388679, -1927952/39090308679251, 
  3602117/11269770320241, 96341393/109264853517027, -15002726/11033853417893, 
  -20963505/7522519788809, -7943284/11137392030653, -412231/294519241149761, 
  52303/38686924830660, -1607464/1292041030630643, 157203/141953823015605, 
  -217177/232050244372837, 226181/302616217785952, -251611/440568665320055, 
  107664/287960779032499, 140171/49353150068603, -1229825/55209802361528, 
  -10761592/7384098990139, -2876618/14283770487553, -5675413/20907584620451, 
  956703/34285997053754, -1916841/7130172307870, -57442/681994963355451, 
  1190233/14564173294071799, -39161/511844916158388, 38724/557929711550759, 
  -17475/288792060142187, 56204/1116232852562251, -29207/724998570465278, 
  72340/2440160734810051, -36530/1884486210786769, -174413/932248890886793, 
  -37906/743814163599211, 2057927/38855092937983, -1588738/82301735512823, 
  -1564659/55307707538629, -1864243/32699704307671, -1273382/93044409866543, 
  -5147435/143665300867364, -16457/3241406999116194, 13597/2749450325499734, 
  -55117/11792384122042545, 10667/2475385439802104, -21665/5641224661105186, 
  25792/7840984341807869, -10171/3755446746650740, 9287/4403571643330048, 
  -22220/14285155131298477, 27949/26512427531263985, 74817/6955338693127925, 
  8571/278143146169711, -222389/170257850280479, 1125507/20330172132929, 
  -308141/140897977349625, -986725/242579565463663, -525800/121778161727239, 
  -331911/135180508932656, -794983/147055373633641, -6606/21574174675280887, 
  1367/4565684224348146, -3841/13466516468879076, 9386/35393837191004555, 
  -10811/45121576334577248, 3758/17924075150912997, -2571/14461848710538932, 
  2671/18490866251920487, -3015/26831138143404634, 1805/21793841070316087, 
  -4306/77514219991955281, -7628/12898725862863347, -16355/5686702746077146, 
  825577/11087747667785567, 205852/84371153067727, -38219/248300721443851, 
  -112087/453765160503825, -160219/124520421824699, -192732/340546531343579, 
  -193127/341599428041448, -166983/226326684306133}, 
 {-8905058175/13952251999, 8209502881/7339493446, -2353387123/38154645939, 
  55118540/76702529249, 1386813585/42281225672, -2628332716/192557362693, 
  388308769/58856296944, 4569973266/21009363437, -1257891949/55005843190, 
  51167423/28733725924, -1385659787/981124838656, 212872454/159160926153, 
  -277550097/362949767753, -502772641/76599123091, 108718501/12926032553, 
  367422030/118732527509, 162375359/1591597684277, -124528749/1326086178415, 
  31345495/341241805737, -65667984/963786796337, 56090041/1309689228345, 
  86819965/321433473266, 124355815/128747392296, 309312739/491844599652, 
  -31418507/3661442719155, 30564043/4884213185857, -13560553/2304238590493, 
  32976469/5924506436577, -13306664/2800961294711, 14908948/3980106065549, 
  -9818663/3405711846026, -45576371/1595365284858, -193262097/464572538957, 
  307858733/1461200830433, 49651253/704907914404, 94575825/594034981502, 
  2853631/7414634021159, -3501396/9564458029273, 2144691/6213177694139, 
  -12705043/41471440663151, 4554169/17312383863439, -3176916/14547356146829, 
  7589797/47816320462503, 22884491/13153703455856, 65995633/4642906312927, 
  35749333/1280180454001, 23857571/1350645677897, 7794567/5952695005066, 
  43334345/2477916188683, 1024027/43543528099910, -939238/41390803399951, 
  886559/41226732868223, -630714/32274840905747, 895400/51838909605859, 
  -840395/56748082227368, 700553/59192527524803, -625511/68374756905036, 
  -3336901/29429128628500, -5701684/5503973612487, -28914332/1763230427223, 
  8290379/3575712445733, 8012584/3764095589913, 8057844/2414968551589, 
  6382163/2920514417231, 302710/210636563714323, -392024/280138677761277, 
  417439/312812182691500, -344089/279227051687832, 125325/113135536917802, 
  -1251995/1291343074328009, 911495/1127072965508289, 
  -500165/764257996049774, 250123/499960233310715, 548651/86503171760852, 
  10107256/144625458001527, 6874493/8849022472734, 3046538/77895536781761, 
  8087861/32745267003069, -847323/141347843639722, 3212162/8833101760601, 
  2302499/8388285068741, 83172/946288429785947, -37588/437501145100195, 
  29889/362942836787090, -21627/281453295329111, 34327/489970507655185, 
  -202086/3247083923401379, 67679/1268175394473883, -84071/1886418921138748, 
  32032/898792764967701, -146587/5425561870300114, -193681/561569738496804, 
  -409769/111515208281765, -6000955/185860153439579, 1295372/2639385291001, 
  967824/90312528007853, 1627319/41403291157997, 1813152/51377948286647, 
  5037658/85504518441627, 1267014/28142473225543, 4591/855383903775159, 
  -22115/4205779015604281, 86076/17019240159178273, -19671/4135646409737522, 
  15517/3543175576983140, -10103/2562867657515011, 16338/4738904734531721, 
  -11449/3890250527129086, 48019/19803762809845114, -18073/9413992696694057, 
  4876/3352178068156935, 41407/2129036237307141, 159404/689217874029399, 
  465911/206786548745010, 2117179/82957876066114, 917403/273710667744463, 
  558075/112435592048189, -1621372/592059078593193, 7544117/1801010681880901, 
  900349/150338693891563, 629310/114801613162399}, 
 {4294851133/29413475930, -4465099606/104961885973, 4455587000/4165039859, 
  -2208114554/31933266877, -1205225479/119178349189, 1273802659/108038865600, 
  2825419745/103492560628, 7119207579/5289300881, -1203737331/23298183347, 
  -63509581/579901694905, 219049727/369875304850, 679293262/775247169267, 
  -139527605/168254705167, -8728500307/235883724573, 1799415425/24953022043, 
  554564045/40482418458, 32451683/2782200312370, 24947249/3640851672480, 
  41691939/1416064245289, -108189356/3960849813851, 50785923/822541135574, 
  196806293/163380405958, 1535244208/146968745815, 1400347474/249159926941, 
  465894515/350218720697, 10950638/9754167229045, -6938023/8989198476917, 
  17734113/9345513047645, -30372274/14117348439137, 11787364/4244637306837, 
  -14963553/3421817147498, -70478471/667477529743, -533516974/181327347875, 
  300246083/174027893519, 176951829/377538653516, 175413055/150328486589, 
  3471302/37743658725873, -2540646/27730247079995, 3277995/23771030894953, 
  -10265336/70424137470779, 8184833/46615025353978, -1378421/6074546439552, 
  2441929/10746242460068, 40693349/8902876356837, 75058185/902558435591, 
  87240992/427813436007, 67025141/434413087222, 56326357/1415890023719, 
  202880827/1510645894593, 1374832/183847873761325, -543541/73026022047026, 
  1815943/199486029372282, -421906/42530893504579, 1473949/129620931793467, 
  -1168408/89377991927405, 1006718/78988103349375, -949832/67497990420735, 
  -1449577/5074924010238, -9240515/1679002278871, -74741203/614407539398, 
  38549003/1773977134996, 17753003/1089376605855, 22338103/908393336341, 
  23672103/1287510326491, 217483/398237392909581, -421409/757141363358167, 
  387868/632062751150667, -306727/470658936498249, 1401713/1988156869251147, 
  -166142/216218787060665, 133250/174794882891373, -197383/246648490804254, 
  2599339/3193711188443155, 783173/54751888703599, 2930644/10960976873273, 
  14865227/2814190579016, 5932693/16621790911182, 23397403/9880435359227, 
  10098031/25402313247501, 6458075/2186643425703, 20857305/9080790862091, 
  41379/1082837031572753, -140059/3624248640725822, 56389/1380531679713788, 
  -31643/757370015085717, 119112/2729713046591873, -45076/978303019776833, 
  156568/3353966292341141, -76157/1584370881009919, 102369/2186466136183702, 
  -324677/7423554344129858, -719729/964273213614756, -976676/75181356935645, 
  -4883009/26669772762218, 12241289/3227143072759, 1290037/10870493189887, 
  661765/2150609155691, 3075598/10384073589897, 4295791/9232779453381, 
  3460075/9265931346839, 9154/3553545517162759, -7296/2836813627794719, 
  8225/3121484219137087, -10415/3892222249264174, 40822/14865003527455503, 
  -28385/10013756632111632, 17219/6063958481315974, -14949/5219698411986668, 
  16095/5817150332706724, -18165/7035982110079807, 29287/12251936980317170, 
  30271/732345024206911, 402500/547676759577187, 2024277/160842460162112, 
  1446993/7868408118257, 2702609/87779655978498, 1973674/43809123615043, 
  -509151/36790472759702, 1212671/33044620880169, 1872451/38258596983223, 
  1217199/25559017400378}, {19611021704/78627393563, -149464525/890085139018, 
  2048032041/87416521733, 11553410265/17678155598, -351261581/474377238163, 
  -507210329/168567665172, 568312873/44697878923, 10181280851/23991364749, 
  1405425629/61150725576, 90221379/325040249044, -120995831/635928987319, 
  170322777/351206920853, -146309742/311955455237, -664180053/66080263793, 
  1320551523/62104543369, 1884841307/205081492840, 39863518/1617606518041, 
  -17417109/881025712676, 92054456/3645544504241, -4963949/207201025014, 
  154715789/4656684596931, 338891222/571488895583, 2509206203/516405130799, 
  257323714/93317605975, 57795729/72825925378, 15983889/9628498721206, 
  -18622366/11947532329587, 14354068/8251444197569, -14307485/8397862473984, 
  37604116/21196546413331, -4043567/2039400303632, -460240067/11510839018828, 
  -117167888/131700862355, 172759677/276299139389, 125889231/442795195211, 
  129791127/302638391794, 2055437/18638413604020, -1668967/15206748263706, 
  4653045/39875504747633, -2762953/24426844355759, 5256296/46025519916833, 
  -1750577/14840606476117, 2707072/24493194750047, 24402914/12611958271485, 
  142279414/4768580901105, 85213262/967684004341, 64540347/994064842447, 
  95732297/4251098668984, 34453681/642622610209, 2890756/390630287914535, 
  -1083745/148407788662178, 1030811/137662183675143, -776495/104889292081358, 
  634720/85780419520493, -939175/127691414441484, 1597160/238203223437021, 
  -441459/68411845578832, -2622127/22311213542574, -36270694/17539191458663, 
  -195882187/4855275532078, 15124978/1693503300045, 10721104/1420344188239, 
  21644457/2290203509614, 7460883/944006001332, 56299/116612186511784, 
  -194732/405660975654183, 157873/327601860989141, -273972/577204105702189, 
  281895/605271061372739, -355613/784127702976818, 175567/417624956577316, 
  -190172/479386804308409, 150694/411106814346715, 632593/106450295084949, 
  22003364/219863139909625, 79783692/47087312602729, 1443397/3900575791953, 
  8813306/8320194503899, 4089553/10408817670571, 10978256/9715263991799, 
  26048101/25457407188896, 22322/717505517727791, -173221/5607620682631008, 
  28373/922624445745433, -56483/1886064627024112, 134451/4626856824500404, 
  -40361/1436530000255926, 386432/14577214316810743, -65028/2605102912424993, 
  52836/2335021265937485, -40726/2050341446291769, -85244/268409557542705, 
  -3900037/765920994598492, -1735145/26495471741478, 8324100/5747176067651, 
  7391021/135225149756892, 3307675/23465760958842, 1751445/12839186891779, 
  3320209/17984388338662, 2404633/14744912440001, 1209/610878000185872, 
  -18832/9626791272438715, 14687/7608706326629132, -11930/6342840354307429, 
  4110/2256145680907171, -637393/363524097003304184, 10032/6069032801625377, 
  -12223/7888856731595138, 14272/10153510515480671, -15162/12223424432709233, 
  13813/12857146283919548, 28935/1672023847294966, 122710/434983727856947, 
  384437/87100737982103, 2182202/37866668927919, 124187/8020413993842, 
  931532/48978917449435, 748927/4888184210996534, 1056199/64314361629957, 
  952720/45001508368327, 805480/38650524036957}, 
 {-1618108933/17346354507, 5224186182/55950114907, -2870080279/68758998461, 
  248723733/27572860858, 4374291923/4127815049, -1275690053/70846499467, 
  -373774932/93136033309, -471992241/14200643074, -504941387/121281022900, 
  416073407/26345587097, -1240129539/242525261723, 106664554/386354502303, 
  -24618317/52414641419, 123929017/209797016507, -610167698/1076378592955, 
  222997701/440031165083, 379951703/496114014798, -402043909/636348271109, 
  147102532/263945121339, -74588354/311614091395, -28294277/1816258793981, 
  -25642887/251508013474, -158717843/448750508407, -55589671/1618254556005, 
  -51464893/1766542872647, 71767287/1702440897563, -64992727/1657984425753, 
  34632662/907890867781, -86925953/3262346664462, 31245980/2467405315601, 
  -37186418/8741733604253, -15549925/97420695528842, 143981684/1873218233841, 
  -41608291/1755333208062, -16311301/2919340083337, -12344421/607249925155, 
  7877557/3129548159469, -9253717/3941571623662, 22094760/10183292296031, 
  -11169046/6203928068771, 29583047/21800203821449, -14218515/15466997525333, 
  17658349/47471974725361, -60057199/316242304357798, 
  -19832809/7430735460890, -11654025/3267087759496, -57518051/28879793649731, 
  -12542658/8561215114883, -21002662/11436640102725, 4072564/27131624933773, 
  -2276964/16134220051853, 4811907/36828186960805, -1486473/13074480598705, 
  2286600/24190815612913, -1778803/23963607049236, 1537309/31402108839397, 
  -1078342/38956466686585, -127801/3625064885675, 4650995/33261273785011, 
  11727917/3210081396657, -11555667/24564651890137, -3793743/18384926315149, 
  -10220148/19336114911859, -3665738/11601578084501, 499174/56197220687499, 
  -79767/9344815291621, 1176007/147232478442848, -978460/137388966528977, 
  790670/129012744266803, -534227/105586327310915, 930479/240430643017347, 
  -676825/244450971297641, 184326/116816266454183, 578249/57397255477601, 
  -1540620/359175582601301, -239617/1646385235268, 1062639/60985815841466, 
  -7136885/205839431494338, -1171661/105536266727576, 
  -2212887/45482362119280, -2266375/59279737519627, 236667/446222473664060, 
  -18287/35556159127607, 51143/105218830695998, -636889/1438654649073974, 
  144876/371397595969477, -238081/716583939215558, 42561/159274196785039, 
  -124107/605988943807184, 113307/788295775418194, -26339/309163209752425, 
  -367629/722194233995933, 186919/471775355205774, 411703/78662456175994, 
  -2700189/19662747853570, 163977/201006376362754, -912883/185874636134030, 
  -1638341/230524964096415, -1015907/136446862395059, -442543/64012966278247, 
  41124/1292697849811241, -134807/4349129401712808, 58551/1985404286454806, 
  -80821/2965653649519006, 23323/952288586328971, -64433/3028451255393287, 
  30315/1713026774752426, -31967/2251554946163722, 16687/1544135505252504, 
  -1749/229047924281582, 19193/3909264596668516, 42281/974833849457668, 
  489541/8148565616189971, -54711/95815557334760, -772578/155897542151339, 
  -323861/278219798339307, -96710/114663059446137, 207269/318091435421491, 
  -44318/115470353926821, -517615/737773818544051, -237612/271442811526723}, 
 {1191059692/25534896937, -4329605026/125056428267, 2155816731/49718868536, 
  2571732509/78742370779, -1483918638/92492903921, 6541424741/6304604863, 
  -159470035/425472560989, 7647429638/9070475347, -2461114246/59432748587, 
  -697599114/168562705475, 756131917/65921092876, -570362021/115811810831, 
  -318176341/263513541136, -1573052599/53492866182, 1129920761/27249128653, 
  716882960/94706870417, -372268339/668203310803, 454895993/706408895950, 
  -120646516/418240002115, 169848861/514827027886, -41487430/171913039913, 
  95630159/224040071032, 397588433/96611403745, 3084220968/734128385153, 
  144402487/203824584479, -36277248/1034201444999, 13572691/362812511056, 
  -128013603/5217046085461, 25086962/1084427023645, -20090281/1115916180923, 
  111483611/16561503707759, -319910625/3132087914896, 
  -428497711/226674607367, 181943211/195004181476, 183330778/542883091367, 
  201723361/292608946190, -11808341/5609548779473, 9824949/4647251248535, 
  -17651353/10022838384789, 6714091/4295059083322, -7094963/5711393811752, 
  6216498/8584562311573, -4653923/8705045883762, -9920840/5660233777367, 
  214617719/3829081605145, 308862353/2912337839427, 64048989/639164902393, 
  25144669/1673930988641, 435301789/5075215690894, -993859/7875913108928, 
  1469175/11697838580318, -6038361/54565991105006, 1602173/16067107436504, 
  -3641459/43798523738230, 1191013/19557945676546, -566653/11945428590216, 
  2378164/90727016197343, 5814203/29128702500757, -17898962/4468652264975, 
  -83668983/1229473942540, 31990367/3023283050731, 17488789/1637516876744, 
  54152417/4047153276978, 15340672/1371462225713, -621619/81615617621388, 
  647563/86922430621519, -8272107/1212133480085276, 2219459/356474682297345, 
  -449231/83740672921220, 1212191/279400243784680, -1144451/328841517569097, 
  453461/197984269690722, -134648/95967645678725, -1040319/88362663703675, 
  3013325/20547283404013, 11281469/3438978672091, -8968038/65740405030471, 
  21390543/16314850678237, 2022979/10910832534573, 5436130/3237169824139, 
  9559730/6934725265099, -434680/949749379536853, 472993/1058072553863194, 
  -235307/562994429644021, 190204/494263693481167, -412961/1212181072502337, 
  199273/697852819278059, -71201/301590154633240, 207963/1174806118168426, 
  -103339/839426401591842, 53015/636046267172998, 258793/305314340744821, 
  522086/174511641715623, -3309313/25241536956731, 25361341/15176708289431, 
  3258194/73759662845861, 3361428/17812294464035, 1723813/11894166845125, 
  6663016/23879343679749, 2160623/10095277163811, -125174/4550195812132357, 
  35761/1328906629472888, -34631/1358679278754781, 23734/1002537244421609, 
  -43031/2027668505259285, 33629/1831471533622851, -18468/1188146564012665, 
  27901/2259002555422316, -29589/3150256154735524, 17957/2650514029404825, 
  -19711/4734875890039388, -43367/1187290637733282, -78895/1869081056212356, 
  708725/82975248226857, 3345749/29289472151393, 151974/24236118752299, 
  3923309/174402397151598, -976625/110582570408868, 1234943/64705595744613, 
  375734/12541594974805, 767879/28560084722318}, 
 {-877100207/86724253879, 427680917/33836429462, 4069740949/53665530070, 
  -742222916/7120348593, -732061007/271050932274, -210635969/744039460685, 
  12049388443/11973190966, -15955523155/9327755171, 1540184120/17454656069, 
  -179937998/145933790759, -377656491/92172334633, 656570113/58153386063, 
  -2311115857/380275550987, -422807021/48465123696, -1131351920/22757975479, 
  -846750529/46854361161, 141016975/360192203363, -95300627/409352768430, 
  129100658/292059759721, -148737620/440551304787, 289020525/791279429207, 
  -313384241/164986466317, 1271176413/137592668266, -877716302/132574640655, 
  -600617607/820793196541, 43102152/1452008297099, -60538686/2871467698201, 
  45323201/1930463619265, -105461191/5834037394546, 74900365/3361821625809, 
  -275253171/12781164065920, -132769686/427313352853, 291273363/359030454505, 
  -182704316/151394577783, 73574545/572571710778, -333289165/366312588234, 
  7542232/4365391668031, -78251315/49646007072434, 13519989/8534190659998, 
  -9839117/7295947677055, 7324911/6280231437859, -9592498/8508087907197, 
  32922715/37512763139344, 21049380/2219097525193, -58279687/637146036538, 
  -312306405/2988441625366, -17041769/134973786997, 19226783/840929080254, 
  -148462802/1058824927423, 2335114/22140802435573, -2130191/21054407313075, 
  1885069/18594690131617, -1282953/14357631774847, 14386899/183609645096449, 
  -1661657/23668567685826, 1070786/19414366986641, -440655/8831913638726, 
  -2126945/3040834368423, -3287411/936629080788, 68117421/1203919060051, 
  -35660908/4456983454985, -54879337/14461205611957, -19543365/1036097586673, 
  -18155332/2451311182737, 1222424/186528244106809, -520671/82294624411504, 
  190123/30777993039764, -684592/120867770951677, 717209/139168884032284, 
  -246387/53843530744141, 1614898/438629264219083, -3442996/1109438277905503, 
  172606/68883482159979, 2684454/74451145594201, 17684637/49068253243013, 
  -16980087/4914336176641, -4229939/16937123583498, -32004736/21423240094877, 
  3099874/9270260344101, -8386306/3029691266601, -29536231/20746394930717, 
  54822/135901284947417, -341787/870649911802243, 105230/277391558536687, 
  -1020497/2881443772476217, 38758/119698827402151, -104593/358244312927129, 
  23059/93209439298824, -104406/499815634543751, 585682/3411319271386525, 
  -118562/913877284314411, -173906/91093699098557, -1491957/75941882559422, 
  4953370/57558294346087, 1972167/36111940210147, -4107094/29060537316219, 
  -6682333/37267920331926, -1328372/12815177464801, -3948577/12007306851183, 
  -1283719/7288712120319, 139503/5650454248159453, -15963/660506675670919, 
  43390/1856878888294221, -27985/1276930104006584, 35615/1762007736961218, 
  -27728/1511996060813519, 43639/2713538164388787, -60646/4362898253602361, 
  22831/1991159978615580, -32149/3554923569140887, 10625/1502666584157702, 
  130277/1276153811575764, 113742/87294994712387, 526258/60215864694069, 
  -1986138/16469274551245, 6828614/398925677392887, -1740295/66354717581417, 
  1139091/74464062711980, -3392429/108416297573268, -2468263/67161840200869, 
  -1236719/41485805946000}, {1192558922/40933313679, 845680163/56289365480, 
  3551000071/26344614832, -5231281307/41706153884, -345896378/428930853225, 
  469037027/20429827873, -6836776705/110863743937, -6363282753/3301163005, 
  1732815242/16710073083, -311625115/189460463597, 217326060/162250167047, 
  -823739669/331714826349, 653812727/273700660506, 1573497255/30989857192, 
  -6664101776/74393867997, -1395036593/67327462118, -170350874/1229204536905, 
  285104209/2476693926597, -98289306/747477566795, 122887074/977948203801, 
  -90590419/568966007200, -472827081/174664717985, -719415657/100045691393, 
  -1538717611/198481118251, -13506904/1632200547017, -27261480/2993172943489, 
  27137615/3165346700344, -16503651/1821534157664, 84044279/9582798312407, 
  -15667408/1794163763969, 120900422/12902300600323, 149094101/819786892215, 
  394999810/103996102909, -1777494131/866985853868, -166591661/277191059496, 
  -184607029/122918689481, -3745034/6328883724111, 9375005/15986928654331, 
  -5464444/9011527254387, 3581045/6183373139066, -6773907/12004074798523, 
  2126968/3779281677131, -5534243/10733297628177, -19860823/2272272397317, 
  -113912336/886816109583, -66635737/262465554989, -71374011/381034985179, 
  -201050851/9312774511770, -82492991/476560266496, -1305191/33483781102283, 
  1479887/38567730469734, -7142379/184753007500801, 1723867/45807710410212, 
  -990876/27018768739013, 2480085/69922926088489, -2549783/79631691117458, 
  519934/17366711294627, 3638378/6975566034503, 31902892/3666059191341, 
  103485202/709333347145, -55628265/2403927218557, -58056827/2739905462114, 
  -35496795/1184268459904, -32111727/1461472099928, -180863/71998799798251, 
  917456/369007585131045, -703470/285197288572081, 417998/174145507178065, 
  -131657/56762054712113, 222210/100180664306801, -445563/219279925759078, 
  267117/142363557822320, -515363/303218380476848, -620795/22964046856664, 
  -4097736/9295393893805, -24414029/3494793128501, -9033155/72126871919081, 
  -13008105/4775198469577, -7064683/31544459996659, -9087677/2614203044028, 
  -14582795/5230750079177, -110279/688955645323350, 73549/464256486260914, 
  -85551/546894755848975, 152556/1008712522837175, -34703/239021477324401, 
  91354/660018365516275, -154673/1199486055313237, 76987/644928404580498, 
  -134512/1261754551411135, 127469/1379743717888171, 
  1908554/1311538710508353, 313213/13688192475721, 4482307/15243744895192, 
  -32327883/8332560164608, -3683387/28782253509372, -13103617/33224154540681, 
  -7037007/21398544160780, -24996937/43361594446323, -4859275/11185537202297, 
  -20969/2077256287797806, 22713/2278552366819337, -21595/2206301153921978, 
  12878/1358553945062161, -32913/3616118563760584, 20526/2369481586363733, 
  -18734/2317927119162051, 20231/2706606300751609, -21563/3219267826416285, 
  20569/3520936599649146, -11913/2389539987086533, -77260/978472199033433, 
  -275785/219344649779956, -673712/35345590895835, -7028428/29413050215733, 
  -2016597/84899801676443, -828935/16649041434998, 2387197/111398869563499, 
  -3680567/90286024830778, -2760911/44991616800196, -1679871/30951708120338}, 
 {2245105390/20473850593, 1779202854/91071146555, 1736492911/27133559718, 
  2922801823/34785761874, 508202422/406748168643, 702286887/50352437143, 
  -870810579/22131114227, -10665255807/8315076325, 22256028377/24099381940, 
  -262878807/266194442897, 256557097/318766899905, -571835056/365371458583, 
  227251729/145526304392, 12367250706/368967820879, -1008751609/26508509569, 
  433995639/25507934686, -25588857/298032222886, 67155893/939604395228, 
  -74033485/889159336732, 62425521/771074965520, -208124391/1969786248347, 
  -545704381/297136721898, -1899693193/222811030686, -187829365/42233473934, 
  1384996258/423736337921, -19634324/3440790255093, 15481741/2864658977610, 
  -14210739/2459237261455, 12896659/2282286720582, -40035917/7003878926885, 
  1622771/261268403156, 135134985/1107368652106, 518112991/199645702522, 
  -528505125/803022896923, 155545485/343366917149, -111551377/253004751558, 
  -4998193/13345345349293, 2756201/7398583920914, -3525449/9090056207422, 
  4385143/11745357350983, -4270708/11584870730945, 3981539/10704926284843, 
  -5335310/15456263054819, -18186843/3064420718797, -38843631/436242591427, 
  -205978004/1155271811737, -62800724/863763762909, 360118040/4354523326419, 
  -47187481/1334498920297, -4468868/179852447065365, 5365273/218950832945478, 
  -812776/32758386440441, 1528377/62858172421147, -672561/28110289206440, 
  1672456/71609087106145, -3683722/173836369059817, 4517557/225937061420066, 
  5000719/14090381696714, 16795387/2778091677657, 78589507/728025344836, 
  -11366504/2089142267069, -11483436/8609085979073, -14782135/1423953496502, 
  -10165037/5182619797064, -255999/159140212605604, 505271/316686454308018, 
  -82571/51966907775169, 313308/201640152777979, -281257/186284155721756, 
  179221/123375419009350, -832037/622155647535059, 165956/133415772255271, 
  -202172/178070150004079, -526929/28961237215069, -5540238/18453656374843, 
  -8305664/1699633828231, -3048478/6230526794389, -2346236/2183493900927, 
  5458291/3667725801832, -15471679/20034397392586, 3729805/131967586221648, 
  -107917/1048408104220312, 128927/1263783321552731, 
  -606584/6005019525098019, 91319/932472928061491, -65909/698390541040297, 
  72777/805028077075684, -99299/1173196910921113, 85568/1085635451907539, 
  -59278/837613859533713, 93148/1511111600766787, 366872/375637381128659, 
  1762234/113867568547091, 6653056/33579080578057, -13670351/3888410699920, 
  3847957/79112111630871, -204821/2730551080024, -1577882/33181513888943, 
  -3799171/21038928176326, -1174193/30470464562342, -57877/8886829178375012, 
  20159/3133398280657475, -23758/3754766101700899, 18873/3072888586677413, 
  -6797/1149033435120629, 16259/2876576016611865, -22919/4329226240127706, 
  37337/7590117637729725, -6269/1415840498074537, 28025/7225175873135698, 
  -11663/3505333648393295, -67619/1275524822983146, -261914/307693813080281, 
  -1382429/106088425609497, -2835787/17255568912857, -1820975/41445711803986, 
  -838710/25532045065069, 1529256/38207079719401, 227671/404537166291860, 
  -816577/119068858443001, 550544/1798551796074717}, 
 {-543039204/67284336163, 967137073/96692867749, -551711959/618570377870, 
  -1277407763/191462531808, 471777260/15140146567, -1050878215/114666885811, 
  -583808531/161496273658, -2717938462/20319489725, 281582750/43367822453, 
  62961652581/61232886818, -978435383/126922842195, -180891275/123463720694, 
  -48976168/1502660813743, 470399732/264129071757, -399908101/88432820794, 
  -640701363/486500474045, 310325956/34209395549, -731201489/263619180793, 
  147308278/1452160037161, -183690611/810721532774, -8574593/220772486594, 
  -288229842/2179676255351, -40538897/471738075243, 
  -1314562625/2727285309036, -27010453/598878275594, 146411337/325972115567, 
  -192770203/511537231149, 111791497/330635107260, -64152069/467628319781, 
  -24611921/2303990835019, -8259044/5648456276577, 137205480/21584732293489, 
  162798239/831296945787, -146215584/1164298818553, -44088554/1396837079159, 
  -125094027/1319387584600, 26140918/1038395924551, -64647455/2777196542278, 
  64974433/2831713259691, -175773102/11003211317039, 23720885/3117510794349, 
  -26829930/10798484665951, -7212351/52175986233721, 
  -10889279/14621403787947, -13255966/1990345979469, -33798853/2314646665745, 
  -46461547/3911657873551, -7577827/6060138370477, -23570798/1957927880335, 
  58660039/39226932447612, -51196855/36836345386947, 22647314/17630707249245, 
  -8514447/7974822636955, 3802913/4659245253972, -4810941/8606757542854, 
  8884527/39914438634839, -1255827/58357776094630, 85483/204039473449756, 
  3219384/7557965645809, 15035537/1732626278117, -5942011/4734131689712, 
  -6264393/5004297710468, -6572281/3443088940115, -5589285/4372969556518, 
  2393443/27118518950498, -3776068/45581558231017, 1486197/19324561248983, 
  -3847879/57456967293361, 1134785/20306887534881, -1887203/42675406552646, 
  1650604/56027058076837, -5241932/308193401280929, 988484/161474920080545, 
  -226234/238692837922945, -1688389/64916006251473, -2521271/6617489692358, 
  -877256/352840266881887, -5060712/31204176961213, -2182922/115138064966247, 
  -5029456/21082134826997, -2993114/16799147110979, 349589/67608450982237, 
  -974321/195922185678414, 3771121/808884755111663, -492472/118425777430269, 
  774344/215780613609437, -815497/274301875122322, 301531/132012525000537, 
  -271882/164182534091359, 110976/117615927329003, -252209/850025243930089, 
  198239/1036861390761245, 179167/162032489262847, 374307/24630531214388, 
  -7942353/37116121949159, -3620529/447083480790643, -354553/15153073133927, 
  -990563/50300294245690, -1025701/28200853070306, -1401841/53834003795996, 
  365332/1191951512069243, -129883/436957290742006, 132025/469419499668262, 
  -130134/507475707152249, 241762/1068159161723543, -201380/1042065131026573, 
  517894/3332080250962953, -65380/547115611830787, 59931/709879078588082, 
  -102779/2038447682593715, 71247/2724162636061327, 65365/1725161205028089, 
  -359629/2022073328426492, -242035/228054669983874, -730371/53449779367073, 
  -151541/152755998330174, -195097/65691872200670, 272035/210942107712466, 
  -237517/90786702143506, -96821/25110723959730, -352331/100510093736865}, 
 {156572474/21700958837, -523404895/69838503428, 1649642517/362030807779, 
  922768595/213569417793, -3157977969/331310848949, 1760144487/73347730711, 
  -1706615990/150376513713, 3179296775/30893913599, -611597124/122335995115, 
  -780095941/107111755005, 13123103889/12852016207, -937374109/91479315526, 
  -180608453/93414164005, -3432459192/870256189589, 438826504/202737918935, 
  611853869/599274155459, -286302508/106640641033, 485006459/72079345804, 
  -753894707/243594002270, -71571050/514490368867, -243354652/801137203735, 
  37937317/1274275112155, 772145413/155863686379, 512752335/494089456666, 
  40515092/752377768909, -98876717/267745538893, 182952368/448796792733, 
  -87737053/471381740890, 81113837/370678830268, -66289453/399520477598, 
  -31695139/2191303372571, -68518075/1221414469489, -213621605/650721234151, 
  87363686/258426348779, 88717658/938393358083, 134664444/2088337078075, 
  -51912891/2255726047631, 25822480/1048255895569, -32167733/1957265948760, 
  31339276/2023445731661, -14940317/1241795953331, 16181537/2758027688139, 
  -9960654/3323868332311, -8630254/4486743522347, 13692087/1546404326956, 
  43267881/629931990146, 59545685/2425771143142, 83629195/11841235884652, 
  54384290/4288114179819, -13578667/9828853644779, 4910836/3539937225739, 
  -7150979/6067832449060, 13635293/12927632935006, -18657423/22049169677651, 
  4227658/7927987946117, -13154421/31420250317952, 6299879/27235138884251, 
  -34056934/174484644478351, -9535193/7331316138282, -47037262/1942313317811, 
  14787436/2151834838013, 8627191/3722913430280, 14643904/4365109572937, 
  13573618/6614770908609, -7722647/93380301120397, 5228393/63441857865080, 
  -11271583/153713588064814, 739955/11080463841253, -518498/9136683625669, 
  2687099/62169863040288, -9943164/288726625342831, 1240906/58440946097673, 
  -470843/36392904132547, -1854190/74575039842101, 431239/113223230737947, 
  11119627/15662914854216, 7669016/26052100717639, 13935361/23722306895153, 
  4116782/30945172230671, 5658143/15654838678218, 29500297/92829060496479, 
  -1909463/383390390150249, 6584651/1350155734125007, -36963/8211489334691, 
  503604/121455583895519, -359839/99449177308298, 393387/131195687424109, 
  -277606/112684960748533, 417814/244653217646223, -107813/92747132693966, 
  1075315/1336564426619132, 1349201/189096466198299, -200807/186571456736463, 
  -2899780/116473243880921, 17912202/11617807591333, 869367/20858849135972, 
  1681033/27987601980212, 940816/13602200727761, 1742168/35872166158323, 
  932581/15866404153047, -68541/229617841223758, 72869/249437137686367, 
  -132619/482754192947583, 780265/3066732936167369, 
  -1125795/4946557782224398, 391174/2018422415845931, 
  -157992/965843528903279, 72162/567502987707703, -112411/1210519180677249, 
  42623/634224015135045, -31882/856411850261681, -180991/589472295817527, 
  264047/2517924727923005, 309657/199054536952951, 930779/45182702962933, 
  3626719/162774563710074, 740214/53567025468527, -55598/113153390860033, 
  1144105/157789145124202, 818443/137909957645496, 2021797/284098696071226}, 
 {-403883961/85333994815, 546874217/87259099061, 1793942257/301336131365, 
  -1551789500/159568802601, 146695447/322801779565, -449350507/49387361061, 
  1117609963/40470775590, -2501244369/14846235191, 707357109/82398442357, 
  -106600585/87212674454, -597646231/66049713116, 6811528466/6652405371, 
  -1193654945/90734943911, -4068159189/155745345400, -934541149/302007534655, 
  -215967142/120869188183, 57677692/592201789373, -183913042/63695004957, 
  451429791/64113607951, -563786168/158482658771, -34641903/224139177205, 
  -707725969/260876519065, 22594760/640588191679, -201845211/98624102822, 
  -161621054/2987707919015, 122108067/384294423023, -144928417/810161871549, 
  126502657/427613405264, -79364728/366780812137, 155061321/632559271768, 
  -65714587/333850836031, -233815341/557681700920, -47921000/235024815263, 
  160104557/231648392749, 473715799/1170121979880, -56724383/699242194816, 
  170792457/7709691601085, -44739173/2783913542536, 33231737/1912960183545, 
  -19545500/1535516768403, 40965891/2783252776351, -69879174/5050430326607, 
  19461228/2823856876285, -30216841/1826798970895, -103641778/1583230547813, 
  -63732948/1286356304453, 247256153/4811322848899, 43553177/2089134356174, 
  -32945765/1043082591426, 5315374/4205976177609, -5144784/4413674887315, 
  36076923/30965202022387, -10407763/10687373009836, 6014007/7393891720982, 
  -16661597/22048157105602, 665559/1128659137909, -5308382/10825544669223, 
  -21677609/5881060944280, -20338694/6498955618617, 2088257/829981072829, 
  75973648/5378007662317, 16812131/6568709419890, 3094190/37253075676857, 
  5729151/2163663731878, 744259/9710528077993, -1690107/23073415220726, 
  484488/6648961775785, -4854975/75765073001944, 7945357/142100159237319, 
  -914033/18569592142737, 1335717/35406761200955, -1290433/38378648545210, 
  1426241/57141408416954, 3650074/13009154617173, -4817603/29970235129759, 
  -2632519/3785225764742, -483531/3638401735125806, 8760824/7865548632885, 
  1827729/94190432595737, 7417595/44176115463067, -2377769/11695408639736, 
  1760497/374814065151072, -427935/94497204043381, 3333215/757361813729667, 
  -589162/146467353071085, 715403/196025987411305, -1085158/336478824018651, 
  320771/125000760509347, -201693/94319331424024, 480939/279508091761912, 
  -777214/584567941353195, -1082772/69167643629539, -860837/25406371064936, 
  -2586803/64710266895198, -12421923/8938349315608, 3666259/53514447621522, 
  1641666/18226447823771, 675203/77631604765030, 544043/37818628263010, 
  719427/16263011190337, 289641/1013407507973309, -250955/902566548311551, 
  701071/2613739445879328, -215801/864105441748395, 95627/420883037981519, 
  -288321/1410505017519647, 318775/1842115407720552, 
  -201730/1384773702524747, 81971/690717957804762, -242959/2738007372474422, 
  32443/459296999518039, 212542/221783939555527, 498582/56311928248183, 
  29127062/18656980945301397, -453424/332184144982063, 
  -1431632/58263360942117, 1006134/141403412685319, 1238043/203949212930422, 
  389309/58957129195217, -1076111/136042866746447, 663167/133132545548228}, 
 {1152877027/495817454358, -376536991/131131079267, -599868763/132864744040, 
  9416887701/1249505395874, -134039323/216354771728, -327380729/183148371138, 
  -2993322265/251289355012, 3569906722/27488511103, -353240187/51464458826, 
  -28167721/1292744529695, -1425792462/1042159842343, -812617461/77084753296, 
  23271084406/22593756117, 1372536602/23115164941, 849080285/1220384002626, 
  138884169/99531387062, -204827837/1079721069806, -161071054/1357828757713, 
  -956814815/304851077658, 935653419/117061719305, -537949196/125578765011, 
  -947914437/53128369573, 2544370226/31933240209, 252064532/1990149904907, 
  -22665041/12154849452092, -157673345/1310761686018, 87445168/445623250601, 
  -184016005/917369246629, 186338850/574965390607, -128114299/517953432885, 
  123576011/429478531279, -108843377/369231834141, -797276293/79063273615, 
  1728245083/573001038874, -92744569/619363502446, 98178953/1671349261573, 
  -29361571/1993461008542, 94425107/6480266802791, -40110191/3287604285635, 
  33637302/2034080241223, -74337512/5208736094763, 28772696/1722176162419, 
  -91235709/5601388615433, -160923397/657291759638, -440654167/795645978258, 
  89699131/231951261445, 103127240/160541317637, 95956258/267008598869, 
  30423770/1665570301901, -17096561/16697178644518, 14495280/14199772586123, 
  -5416849/5707798950925, 23003098/24703253210373, -8647532/9715164340237, 
  23810637/26785827364027, -9349865/10770173108262, 11904443/17259338437802, 
  12956761/1589520412500, -127111333/3802335230895, -84464789/132661379326, 
  59219709/1002637925119, 78623235/1415520125924, 49607345/1057697272938, 
  14413284/1672833063517, -2667361/40402993702275, 2037723/30838259949227, 
  -8071548/127374485459803, 5973691/96105613190374, -1680555/29444156409952, 
  2047985/39581661262241, -402161/8011613265564, 1628917/37535514149164, 
  -26429239/668972100917260, -3848753/6546594904225, -17131302/3824114887009, 
  125309028/18714121602101, -14664099/2792625288532, 24550225/1808791454079, 
  13522059/5157327848032, 11436545/2832496900696, 13841877/2552387704123, 
  -1189833/283949154857210, 441089/105657676835369, -931213/231624136356521, 
  941678/240948348708169, -293659/80283059921380, 319010/97065635346807, 
  -529439/176396573489878, 246587/91786982753399, -666979/273916285975283, 
  82243/40725183392779, 473500/15829568150823, 4321072/12510686937165, 
  -7174378/18835415897321, 28604631/1098061531778, -28506189/46052190720494, 
  23449052/19782781156207, 1803685/2385136296719, 4572401/7176528722288, 
  2223319/3810564329235, -145367/553020451387227, 79444/305542121436145, 
  -649581/2577872981073950, 51967/215349659327487, -179498/786585128870081, 
  193729/923416161609844, -563178/2939555328499949, 162513/952130719366603, 
  -689721/4643247793041740, 82199/634578151492729, -74931/721404046135798, 
  -559411/356119926476172, -1262141/67161447478445, -3652938/142713784245251, 
  2579543/6915527671274, 2772185/18592499274894, 2425509/14868915004466, 
  -1337888/66124098862459, 1313528/25080991915279, 1253501/20290343436883, 
  1454322/12933533148419}, {-124548331/266302493985, 
  -1282545643/198401540957, -2706498297/51220018918, 1251241663/29536956446, 
  217322013/1063401373628, -1062954377/93091353615, -302319141/67409935331, 
  2899367255/4004570007, -1829515708/47345823069, 122728152/393011605715, 
  -301751823/412213493390, -1547120213/281809067508, 1019625932/65469818377, 
  4505119337/4120546975, -1374150067/49847340780, 438371993/55020931225, 
  -191172073/1254529718377, 44499961/172087745901, -385830578/1306348916675, 
  174907302/306096433673, -208231536/530210061053, -1282392791/174516614413, 
  5307821386/38478782497, 537552798/50461981957, 41730328/2103290515561, 
  -24480552/1203649624535, 37305735/1810634954014, -16043337/933729712598, 
  31180587/1244746907107, -20524213/956722202098, 58084543/2109426425531, 
  190408201/418678354108, -1775540998/275211507635, 1736190221/210293813430, 
  428271289/314368255970, 50033356/991722073761, -3394794/2329912275541, 
  66363421/45899027070839, -9546952/7099787912373, 5464065/3947624745166, 
  -16063072/12630522070641, 11017936/8619650630099, -6182331/4771440262507, 
  -100269667/3961814960565, -200791295/449200197639, 405950578/189968707837, 
  131297873/248228367516, 112360865/248701927424, 90025588/312484982771, 
  -1524608/16162498014285, 13007654/136312738376301, -2414180/26552516437223, 
  5871175/65438728009499, -8659854/108491372959423, 8426260/118382101234009, 
  -11553585/151414771510273, 893127/13724713317581, 5821409/7302869425701, 
  18240547/7736272330899, -283241854/345763327295, 138943389/665062734299, 
  41999990/835320838777, 49062942/564217684429, 44904554/949913377511, 
  -528426/86981831848309, 591046/98187165967081, -670514/116499887866881, 
  1369864/244945703360769, -884957/169324194134422, 648288/136696533168211, 
  -619544/135325406514349, 429529/104208695293389, -798642/211245365166689, 
  -1829492/29252611155847, -3018953/3549866601991, 1054851/539563017635, 
  27462279/3001388534648, 19113587/1245278457438, 31052017/2934543100345, 
  16347838/2014649692975, 25150276/2485554606023, -313100/821175978459237, 
  329074/873828487487151, -119995/331153964405143, 166825/474289852028946, 
  -687315/2050092059712278, 234272/755211409442707, -137377/474677285201668, 
  98859/380373087496549, -163402/703688580940459, 63883/304314185522648, 
  292653/87100723084163, 1503397/29714857021589, 8249750/10494500955029, 
  69091422/1143991901875, 6894126/7089864107143, 5072751/3611549029708, 
  8504229/3673974804706, 6628045/6698021013806, 37819589/22076591676079, 
  -31601/1337266866053831, 14101/598547197792043, -22708/994190793312471, 
  24317/1101905194679530, -103843/4940701862953309, 78428/3993025701685611, 
  -79527/4336990333499924, 76981/4647840552438459, -78099/5306795687744011, 
  87663/6790435069416893, -21233/1967841263276236, -111687/664386263675501, 
  -345829/141592121447976, -1129079/46881357934083, 6669476/30543088929479, 
  9576871/11028682535975, 4169335/9482930708439, 1025862/48982890325249, 
  5087758/23837056566643, 9271588/53953551302147, 3072041/14924632843616}, 
 {109047811/51249456619, -504376593/69579021412, -2864404199/31786389212, 
  2141986502/27312717401, 68269445/397787341824, -7999982845/567776399389, 
  2940204486/131469837451, 9754846207/8726831154, -2649168673/69005297890, 
  165936268/239137777393, -285800327/812974589592, 159227123/279763926986, 
  -66292628/415127725003, 1940635973/80443963749, 75101594871/79596603548, 
  -514150104/37400875999, 30556163/781746913536, -13024793/369528197467, 
  128711528/2636119621655, -29592123/1053810004543, 95015170/1323356302187, 
  642885605/374526188888, 1686550004/24691999845, 1090074211/51269224726, 
  2737958875/414511392339, 4438152/1753758330857, -7646181/2830346148103, 
  25456679/7762834743345, -31168835/10188432387401, 29048869/7566209965042, 
  -62007046/17383569833141, -46933897/691804213535, -505229812/323517721879, 
  621903253/165628699060, 683960670/253262678389, 401189266/501742417499, 
  13331445/72214839120242, -2771075/14513995760348, 3410677/16301159668823, 
  -2634053/12386173930804, 5978894/23680151781055, -4081825/15324940133354, 
  4566160/16968895097639, 27182944/5635622533079, 62266006/812146928277, 
  74193747/40008985489, 433955510/621234518539, 1146236594/5781783433889, 
  442646829/766660998749, 1637939/125817954137571, -638097/48786504773470, 
  259669/18700928306398, -771493/53188544184786, 1701500/105599072359629, 
  -908797/52616312047217, 2985007/199700121313282, -1242893/84184709496507, 
  -9658108/29160206618205, -44928881/6265008645141, -127049631/505966508662, 
  136633437/964462243124, 22714929/288366412025, 77267333/1825620455215, 
  67589873/847100033990, 234158/267020891769515, -136853/152392808598311, 
  147618/158276875826827, -927441/960600192698744, 191591/195984928814497, 
  -190185/193619858598832, 177784/197184279643081, -303485/348448558416668, 
  409867/500652288329211, 786125/59066994579968, 5749577/23895329918269, 
  53029601/9337073239023, 47364079/2040546488570, 7853309/600024601418, 
  5130255/744445662563, 15381208/1135467579239, 39654691/4500662334371, 
  37685/638397298681121, -116986/1962977563199739, 83191/1368587453735597, 
  -140489/2341435869699711, 81188/1372406541428941, -92137/1572801208324809, 
  79248/1416481176784691, -107914/2003616628519133, 115734/2348468820083549, 
  -26563/620994859371639, -144957/214622561960594, -634861/58176107155808, 
  -1898009/19079374138830, 39609742/1975602522053, 4109499/2094393922300, 
  2355347/1466105666300, 8961959/7227473227756, 10747799/5585067332976, 
  5642413/3847165756321, 13809/3553704182369215, -49129/12857717648332796, 
  11004/2895011963332985, -12238/3266436450359593, 14113/3838649954524783, 
  -16779/4651842448143215, 11531/3354683735238931, -21157/6454062661137357, 
  7574/2519592967265085, -2440/916962230280349, 10839/4646404430622994, 
  36657/968797523540669, 354345/554078391243773, 740557/69086065175491, 
  17872735/128359587893602, 5023278/9923895915139, 3996272/11910551519051, 
  3388499/29276581983087, 27243511/132771274952990, 2209167/9325704144503, 
  1244169/6512876348380}, {1272782203/58701640302, -450957937/81629304795, 
  -2817085271/79446333117, 1870576202/26641040455, -127324561/400634112153, 
  -522010189/97980532819, 1376812326/81757181627, 2140138234/3996069541, 
  1437756857/40438130707, 124845695/298262548306, -200988606/585147469061, 
  103766653/152435103441, -176084618/265424754863, -723357225/50086819156, 
  -1210460723/42509548025, 5303349349/5717656162, 34967274/950104569967, 
  -88164193/2901647609022, 33070367/931390257602, -119620965/3424171234511, 
  499520143/11154919045919, 23462696114/30600825047979, 
  285111409/140175180380, 1272454617/109247657914, 289428079/14689600322, 
  22165393/9067880039190, -14960200/6493605082757, 24461750/9894019283627, 
  -7767365/3215281970519, 10972091/4503144297852, -19242401/7194352526427, 
  -71347628/1357582661405, -268120039/238546951774, -100166282/202664983293, 
  77748132/643469107223, 233736915/93817317704, 2333166/14563217418319, 
  -2880827/18103972192986, 1847579/11128382073285, -1334407/8354014838301, 
  2261263/14361357844640, -2398511/15052699885376, 2209007/14965283262483, 
  55366069/21892708407847, 67361749/1771840271475, 75481445/1482793886461, 
  264329435/588194229113, 148291064/249563218147, 416890580/1001481709221, 
  2369434/222962287557105, -987660/94285481610271, 224418/21140757861347, 
  -331455/31860572342708, 74145/7250274269734, -966233/96711869222052, 
  698653/77280739984603, -590467/69313640255878, -7683203/50635643947819, 
  -29345171/11385836373762, -298365049/6566401491271, 
  -66613036/6195172945047, 133461807/4529120406562, 25419379/350483090757, 
  474845341/8967851356652, 175215/254656836269207, -66857/97999436512185, 
  198746/292423722606867, -519883/782566749442867, 396565/614402150525541, 
  -409655/659805822731954, 214327/375848564404953, -340057/641765269165071, 
  94643/195752625509967, 2390211/308018940309731, 14357853/112196799951112, 
  10059602/4786717185777, -5366863/14891837770648, 14564251/2088396808924, 
  24343787/3019825513626, 13909360/1950717684857, 23184155/2386826267068, 
  84395/1916962392831784, -391844/8982520136657067, 61025/1412533506288168, 
  -195451/4669241684728051, 32277/800579178024967, -48721/1261872497139225, 
  28753/796430755241968, -419237/12480296473456352, 153871/5106348801506476, 
  -14669/559957343990317, -238037/574518492547532, -600751/92009380300201, 
  -1394642/16953457172897, 2999294/1733189641625, -77672891/153334448452008, 
  3051114/8615082693319, 7481917/6814050925200, 6316730/5914330278441, 
  29303497/22265239622787, 46567/16719397811632076, -10510/3820608100301479, 
  9109/3367326710528030, -19604/7469563901390441, 36138/14303732965520941, 
  -7119/2950030307980594, 13511/5983070120416535, -16843/8031448644529891, 
  37452/19857266329853531, -22864/13856674869891527, 6763/4781561091811493, 
  17701/786300396336545, 107087/296607888421056, 1552564/281681927037327, 
  2228135/32617316051188, 960225/48618865726364, 3614131/50207464830633, 
  4004373/39683597208433, 672203/5475537007581, 5319693/38982331362587, 
  5022113/27680162704621}, {-831939856/1108485261241, 929356783/978433874078, 
  114296513/725894597977, -727536337/740979755610, 492527621/196637646674, 
  -235780178/115296916309, 399171845/209802050137, -1892485150/101304124163, 
  144817793/154767669533, 1657535649/110234617511, -1160126211/246291361145, 
  151752552/784201001039, -706626856/1502296725589, -260763726/181017042193, 
  -1081321082/2560921445197, -560193034/2918620475001, 3648659989/3588701323, 
  -604066758/136935621761, -96220560/126864866327, -111794261/1315825601518, 
  39992606/5099587550601, -105331074/1286262423965, 84241384/942913776123, 
  -86529216/591659245267, -46781277/7200769539050, 553007987/92916651680, 
  -299626736/168364258969, 104716116/1853892193073, -32202676/230746873459, 
  -330087149/17584560302152, -4366244/1796493201543, -30252197/2449819278869, 
  7140221/571758071449, -93569968/6661001836481, 20207303/3996451495012, 
  -6134397/568346902276, 219507968/726740159037, -107318945/418887633974, 
  68833015/297293498136, -64468935/704235050473, -14977917/2039579737792, 
  -12520860/9702289890197, -3061161/14660805684587, 3115251/47598210656857, 
  -13053761/8464098262118, -10874751/1936818510413, -15232449/15534396759938, 
  -2430590/6602895247047, -8178091/3065364923725, 7100795/411380888102, 
  -24847589/1562310458158, 23444164/1486083822929, -22241378/2025474184305, 
  15483953/2947886749995, -6300396/3720404164733, -1118532/11833098417329, 
  -1172209/56961281367669, -1415093/33249061733036, -3268481/94137806270878, 
  62689876/74065831442965, -6482944/26103506477209, -2827109/19772447496408, 
  -1271444/4834475403417, -1669495/15015656873636, 7485127/7294706279664, 
  -4607332/4839755842013, 16418761/18671457501595, -7687556/10499868448765, 
  9612544/17016915504337, -5111584/13125632847523, 11194186/72499827488847, 
  -500841/32788256534102, -62664/921446961152899, -419933/206000372975558, 
  859406/136870869006139, -1062615/31644595738877, -1781722/68390068205881, 
  -431484/16940892223775, -2955640/137641469487887, -697908/22891539695185, 
  -3426518/80530223652703, 1668017/27674188970855, -4227423/74773497344189, 
  2031395/38628945925618, -2946842/64282088095745, 1677602/43747810140785, 
  -1022947/33534919877886, 2484673/121253743601285, -1589753/132643922899446, 
  1753774/407835022041835, 60272/598603385712299, -81580/628657469015397, 
  -578372/713985453094841, 170632/835096049236045, -2294996/34156641832435, 
  -1665229/383259376712072, -249211/76088263390825, -536617/134559591883657, 
  -536884/114957556655953, -291668/71078833002239, 334123/95177641867864, 
  -1227391/363230284617295, 410738/129473361528393, -555890/196303624122011, 
  284300/116053767463913, -188542/92638070149911, 506285/322516655621187, 
  -256144/223003843725547, 703375/1073049613002968, -129989/635652466800929, 
  643594/23277603349083693, -6619/90792572929979, -34932/5603412224080115, 
  243759/1471270299882428, -326579/402101658608302, -67660/51742340001157, 
  -203231/255511260924672, -77611/1107988405820663, -235666/414999681553843, 
  -264902/316135238865441, -126453/318806354200045}, 
 {363335173/497867040582, -375953820/444830047883, 77504465/866798435196, 
  389594841/511683906161, -102498315/51314812052, 334241539/146279682129, 
  -24587863/22481812901, 1007910782/67193508257, -209035885/277619137363, 
  -563479362/126784871393, 835018387/73169039840, -467868889/84366148085, 
  -147084592/517320065653, 559591289/236809271135, 164356421/446538919044, 
  22563216/147300893473, -371006732/87003144461, 6592068282/6512730533, 
  -310410124/55580894431, -369245657/397245682448, -75645817/756898810690, 
  -178879445/277161960088, 62576339/11956183489, 9687165/224331212672, 
  41161735/10575707850823, -570140179/327588292257, 372710823/85363739219, 
  -479533325/247001639413, -80117129/844960786238, -118393664/670181245581, 
  -27170240/1122270310299, -24968807/3118589021207, -166321000/410921954749, 
  64647316/287047543385, 18488814/1457493944561, 18119949/1876629938905, 
  -234296080/928739215793, 322242848/1170136872857, -101325096/839070478831, 
  74435749/510658996169, -208153183/1940599670368, -128055962/13430089594669, 
  -17594199/10393921996259, -7302383/2720867215920, -33334777/2337358239598, 
  63502372/3311262060685, 25768935/1514668019009, 14735493/1508156416175, 
  14592336/12848712094327, -17810614/1131610257653, 46415107/2731690152242, 
  -26617157/2389389736004, 13516734/1292438683757, -73862420/9273048318127, 
  11812931/3047516839059, -11400031/5774180181023, -2792178/22062410995135, 
  -8337041/27934618142853, -5605853/10872985206168, -48345551/1809968411783, 
  10621754/2990383352173, 8594473/5707586087183, 7204417/3580268171796, 
  7092956/9482250010691, -7579339/8018529453793, 4959139/5223678894206, 
  -21760085/27025703512606, 10590213/14703269764496, -5974475/10446816280358, 
  5354624/15089527868659, -2635577/9441267107724, 189192176/1231336273717297, 
  -1022537/59461883014477, -1131369/44932004835580, -2219567/77143855203560, 
  10862206/22310791828247, -1747847/59379377000616, 22252588/70329000270145, 
  5316143/94016319575253, 2683536/14311061766017, 3119215/18775455290369, 
  -2832846/50329355511397, 610042/10857242280529, -3471032/69650385937585, 
  3648064/80335250803653, -1999969/51861175327070, 2178753/74486233987829, 
  -2159225/93048779447604, 2987027/212410053655114, -1052540/121322003363883, 
  1270276/264686893869779, -57236/311552794829511, -347553/96358647173977, 
  -71440/708710254026339, 4988888/3961811327495, -1819042/124539502707623, 
  1723010/52377798873249, 834061/22626749706311, 2117944/86599952575989, 
  1039573/38523886685612, -585095/173561935456344, 2026034/613847772127585, 
  -803348/263954286821221, 469123/167132673381145, -408253/166964379798446, 
  530173/261818109928625, -257884/154851602694169, 340211/298719061453724, 
  -269717/349782941585795, 624416/1165388820437545, -78899/391516145827254, 
  19724/595990816221629, -204118/1881583123752563, 176414/1453082714002457, 
  1800107/88556613700867, 692183/60259526631245, 734872/105951980504941, 
  -513217/194884659774264, 204409/80192156474902, 317939/163392968167966, 
  251062/65145417728381}, {-225709598/378421181205, 1236545183/1606516758800, 
  138415427/386952015187, -232645867/256932863714, 322288647/196459852724, 
  -533897490/560246149399, 103247687/53402655161, -436545402/27364562503, 
  260954427/319532024690, 89153119/589120359495, -211640971/43306623709, 
  558902107/44389232336, -631410015/90150187109, -240652878/95768288647, 
  -259259593/546146394585, -67875103/407273175933, -106911758/156621470029, 
  -957991623/184239203074, 9618796104/9494911315, -1568613321/248382954923, 
  -301873087/269686118841, -267309493/470062022731, -598364826/78739234003, 
  38250303/30335053285808, -12479152/7819548065521, 607447741/11278438570090, 
  -295271487/159304044187, 122831629/27676083673, -274854345/129766468666, 
  -170034553/1611678642762, -93496766/450560902961, -142768582/964143712227, 
  -529241391/289297154401, 113926736/150467966347, -20185257/2028820897415, 
  -86816446/8228262530651, 102974637/466224178537, -50285577/429603723016, 
  143284324/744420831311, -39029770/286408197011, 157222275/1007118696727, 
  -231055865/1938054855248, -78568541/7326954400294, -44132169/1531730143301, 
  15943491/1981130569517, 237930214/1680487460843, 21492784/1336392332671, 
  -12566942/810856698059, -4164205/9938030328302, 9007065/589565462024, 
  -26978972/2474093918493, 14744591/1255740674621, -70548235/8607643468359, 
  26578460/2803910119501, -115822480/13229904126257, 15936039/3732441752924, 
  -8783534/3925147710533, -32943071/15986090567277, 
  -109377145/21094118237308, -245635316/2787113125685, 
  10525038/5010744577649, 5969951/1625333343651, 30933171/9625208499116, 
  -3480987/3213276939119, 8403261/9760694049715, -6676159/8412408150288, 
  19777538/25008841550663, -9054858/13932330136939, 4742303/8995924415672, 
  -9528964/19807172614023, 2402517/6458097769843, -7297620/23643585588109, 
  3252586/18817212740567, -3670368/26770027358453, -2115361/7897647537645, 
  18511477/11049781357560, -10474495/23151952769839, 
  -10146948/31162658701523, 1645553/38843449963062, -2990700/19490153640491, 
  -4771519/13326803507638, 3227033/62188428488886, -2676193/54167257283785, 
  818837/16690319029389, -15455916/361183942922569, 1792817/48518539968566, 
  -7358157/229143301124372, 4715739/197301203063249, 
  -3004309/141779941116272, 1043434/66937672766365, -930025/94948600086272, 
  -1721230/86002134228407, -1135221/34010130839998, -3850789/32126005450567, 
  2270825/21277075045598, -7132573/230888763702388, 4090885/103829661278618, 
  -803273/468160404571900, 1675950/58017322149809, 752545/41984289147721, 
  697581/221362058173682, -413363/136404911497934, 572854/194914719871121, 
  -505351/189196725623952, 100611/41716947922625, -528550/249844961673039, 
  359474/217943748069537, -1126607/831334592483030, 297850/276571207292003, 
  -219874/265031566692013, 720083/1206660358215880, 1100009/201233998568910, 
  44816/267574664118701, 249257/385709456240485, 6896959/72225285653008, 
  -2091164/75389877708381, -763680/201318929483077, -1866125/123129080463914, 
  -1411891/125126966523586, 326079/121990183726195, 
  -1699991/141184402955987}, {139898758/336335092801, 
  -640444658/1261952913167, -112371120/380931059323, 215159968/281759695941, 
  -2543732880/4061616996103, 264486318/272997211943, -245830179/187282067816, 
  1600233943/118088173999, -1462330243/2071687735779, 
  -157672887/524768809447, -94191733/482389021393, -314678589/55649657432, 
  1736050475/109497358729, 764076655/176807817693, 111912011/461142919825, 
  76881193/527469070924, -117956417/1735396897158, -257587197/334845777613, 
  -361898024/64467107593, 3448131167/3398021239, -675101162/88206221399, 
  -326724138/31017256897, 751742236/83581825893, -29411067/867794227169, 
  1908447/44930573834264, -115190723/945784927145, -107159491/1306750006730, 
  -555161321/282171979308, 497341084/103704034979, -749966923/315702227068, 
  -84139272/700002798469, -362969957/241958348568, -153588018/102883050533, 
  -352847450/317882257613, 67505151/4059399001475, 6604640/772079128087, 
  -88022769/1058423864074, 95655899/710909149640, -65472747/504525741170, 
  119736063/587994116980, -98979607/664939073765, 101640547/585756001700, 
  -135602030/988779096111, -170820773/660014996668, -174552221/1123143154121, 
  220775841/129420779419, 258048071/593275988521, 61930147/1986990024587, 
  8795479/28953076597106, -26658778/2595934876657, 11816693/1191526855997, 
  -36898716/4645988560703, 28532818/2647860540711, -13222945/1483581061264, 
  26839177/2596420739895, -52689213/5393116285693, 16679096/3421338008721, 
  -41891928/3295862351273, -33255743/776182079531, -85296296/695468542473, 
  87186980/850885304041, 40583250/1284199917101, -11057643/1513332525314, 
  9480891/7154028056341, -7603019/10849850565954, 12181893/17529238509713, 
  -3220355/5064378560323, 6840044/11320673636313, -4646902/8208155128081, 
  6090549/10943590327541, -18715882/35366164528817, 29059639/69911361993538, 
  -49962845/142409489458196, -27921179/10632491075746, 
  -11040715/4540978752106, -33519005/15605423618647, 11252755/403928275477, 
  20265589/3281934833160, 102194215/33291358522188, 20753463/6660889270300, 
  4608875/9064120619737, -2545361/57045422596221, 2426669/54605175965184, 
  -2331627/55185491383744, 539439/13205231199619, -3884553/105641855907106, 
  2395015/73877386739997, -10076152/324678512963813, 6360551/240862012218709, 
  -817790/34390331413247, 1737685/98068456930328, 5440764/27054799630493, 
  -2193586/13987358303957, -3127153/9677410069743, 25890113/1015998144729, 
  19287309/10169953046233, 2091475/4611524469376, 4395595/6026604111647, 
  5099739/11032081112035, -1927547/11006257593131, -356270/127460679396129, 
  134023/48242524949908, -1025982/386360250866617, 2799824/1095738385396999, 
  -179214/75811744416143, 304623/146527703951843, -287011/154208857655809, 
  391381/237978741700708, -573705/388293602298268, 211864/175728440428313, 
  -312449/333515383663570, -1273348/112776905851613, -796211/33426998384889, 
  -1381789/38626333268109, -2197916/14899224153649, 9855060/17957186759719, 
  1764317/6271199992948, 2102891/39090114465278, 1447829/23693030621353, 
  1721436/27500143234721, 1587837/50567127087979}, 
 {-76000969/446518883793, 119418899/449220400477, 302961928/545204991139, 
  -359754024/407633917969, -103877259/3058092831299, -584252501/989279076486, 
  203904880/172299413661, -1822559975/127370488666, 285863311/372364784312, 
  -174523834/4066137678431, -26936987/75810731418, -109427863/534492449535, 
  -2428515373/342946885474, -1173849529/474239529519, 
  -183794429/355433608064, -104002672/667968960371, 14475143/2768511218119, 
  -34099218/494702088217, -349729717/421776590674, -610864647/95773422953, 
  18813495732/18481982371, 860535632/35618075293, -771561343/50643480343, 
  100652655/663874133194, 15576872/6225254848685, -29112780/1991252386171, 
  -48749822/342570886061, -1296519277/15853848590326, 
  -473905182/221645635291, 1262689948/234439019587, -587373571/208724713221, 
  -417614509/39450200962, -1041944644/34383650293, 536399281/277959170274, 
  -37398115/758174445313, -45108482/4005489496131, -9389359/1566341468677, 
  -122926341/1331237249837, 888194469/6381678204197, 
  -153027215/1097784163472, 1008415742/4510765009125, -76705934/454114873961, 
  1872627662/9299479445025, -193097215/1461109698909, 
  -312195878/137407906065, 87483624/853678442593, -140415749/164400545624, 
  -82019335/1924621405966, 4736944/2462425876831, 69302261/14773184513147, 
  -26435207/3662980169801, 31113599/3524267007627, -24583131/2867893158985, 
  26178155/2247634900964, -31401762/3168088595233, 25274663/2159603859103, 
  -96319085/8474404032048, -59959749/357852194924, -130553824/338098050301, 
  -857734459/977053981475, 369522822/716306473523, 230532252/811816658081, 
  244241305/9149018630908, -11136647/5364876301393, 13289012/25346720845015, 
  -5804108/10816750671313, 7471049/14778678571487, -17202698/31094032261929, 
  5204629/8137617992630, -951121/1528510489091, 6027491/9695721613158, 
  -12090198/20033192982073, 4500595/9296283761851, 13781289/2348263140551, 
  -31116089/2062050920544, -36433880/654423584181, -76699030/2759753394223, 
  68653003/1764988608956, 63425471/4699854046960, -23819653/2059638808369, 
  -11607502/13449541946175, 679970/18496704852479, -1426813/38404383120434, 
  4396117/121898415327408, -1592662/43771535963809, 1930604/52277954041177, 
  -2521990/69228963335601, 2138775/59450040025769, -2193769/62701882593183, 
  923193/30544346691340, -1444082/52136306588351, -6354167/15212744335386, 
  -34399733/10425518122405, -9686740/2819269870289, 32086978/797038276949, 
  16771686/1808147636357, 356120097/139064490525230, 9489464/5973844130543, 
  9819301/4019116728261, 11655429/24684717772874, 397811/165316273079688, 
  -490157/203300054736793, 399308/166838510434737, -493521/209067720099197, 
  274709/121798172040162, -2061141/954705710850382, 276841/129480888579720, 
  -1053515/511726310973438, 370827/199548271825699, -639922/377603952660345, 
  386706/277395650952319, 2557325/121655115070771, 9326414/37657164896617, 
  -6098815/38447191631336, -9551066/19047625141563, 9063371/32200848280254, 
  9224557/9804488386904, -4630271/47619796175505, 1173863/5455528179006, 
  2042447/10297996008351, -3546315/13302203262551}, 
 {-53979061/708536789151, 193482367/284966379551, 309242045/70435863877, 
  -855985891/134187906349, -49705499/552099341682, 320097468/756686259215, 
  -451226185/181049479241, -1871708262/18997688611, 1702265033/315004643061, 
  -72064005/1217710842893, 11671037/827555795559, -88221067/60620095815, 
  -2297446297/192349299426, -1079668290/57566091733, -924601396/184680979773, 
  -27819076/25767549403, -21420983/968851849225, -125721871/697440669591, 
  -138963021/814577850227, -492953687/138667526666, 221967688/22686535391, 
  5349397665/5135704234, -7977421330/47712935207, 746124818/345788891861, 
  66131142/2217567198277, -25293995/2621872431522, -78847831/598391228920, 
  135988261/651053214853, -112010509/484510372444, 135637291/350317425960, 
  -130741607/405513833623, -767740117/122912732161, -1462290533/29315566684, 
  738334767/68483970851, -292707718/465562854105, -49082479/534508452694, 
  114586952/17677622349143, -22112290/2067257225239, 23936474/1726904095627, 
  -103746430/7305441460961, 35494799/1806621471419, -53425209/2918715396386, 
  46107402/2085521007275, 38496964/97163170469, 205829969/5817143311544, 
  270485631/53812142080, -96472634/409510008971, -121039837/256063985410, 
  12985325/520039806353, 7393409/9671083002260, -7664303/9494901197072, 
  5497865/6785321278762, -9252143/10068993191141, 7895153/7149577625999, 
  -11158295/9902888526306, 12296756/10637949834653, -68549774/58032133515097, 
  -33472021/1434723065595, -420680939/1039516901463, -758182951/233442818754, 
  83498119/641435003599, 78295419/236173556206, 99597369/504810587063, 
  -37777261/1874854779252, 8117598/145039845660293, -1511485/26376832349058, 
  32414086/562143595772003, -3051693/50481740125504, 2292234/35590857736213, 
  -1886077/28668400293179, 2221063/33349577264089, -17695889/264779498774981, 
  1383984/22932475443713, 5607365/5620976645171, 79596004/5877497780857, 
  16329141/2126464233763, 37307581/5251013964076, -13508371/1870770735054, 
  18834095/897447177978, 12654429/2423206102334, -21117728/2718178807293, 
  10545107/2788067691697729, -866355/226032092398627, 741224/190577343071807, 
  -1367308/347933913338591, 684274/174689588500463, -683631/175465296379073, 
  1341216/339184669915561, -571966/145930349227405, 529898/145523083816433, 
  -1008692/297102559950803, -420527/7393091560251, -13525420/15093903901381, 
  -51767792/6152025381495, 138236675/1609303611427, -8500033/5308676542629, 
  75870667/10420938690299, 27001762/13288809924405, 9992105/4847719431124, 
  17849646/6841924963661, 51377/206452876615812, -81345/325888773419354, 
  45629/183703165499654, -82828/332457207092863, 128569/520789137728588, 
  -102134/420511973024847, 229528/958612686650283, -132289/572308392251853, 
  194903/891044894048553, -56662/279858228864791, 43601/244094958874137, 
  292759/100751832129686, 1963346/42716728739523, 309757/505123907572, 
  8694577/6507871500025, 5358359/12176094581583, 363044/1672699174299, 
  -1664555/58006591230316, -9743592/49053431752135, 6153513/21320210772983, 
  -5390552/35172074881593}, {264722480/374582670663, -84952185/343067790278, 
  -627022539/161479465042, 685193773/128534350635, 79926217/2509277263550, 
  -307501443/739259483306, -196705804/159107543211, 953551307/35725197919, 
  -220293259/86098905078, 14263586/3636493090261, -404077063/1688315500802, 
  -9029078/4678874152261, -664423469/122137168396, -1040099239/28966284955, 
  1507136364/74179010777, 112079032/383714671429, -13275595/5396320038033, 
  -332282239/2228769244104, 94638185/407039361962, -201678687/651480921673, 
  1761326699/2799124016400, 4021051964/235811836085, 10876996563/15423170987, 
  -3815125164/217984952989, -103578698/457055032851, 36924474/5192655608497, 
  -40269623/3167953681108, 19452671/1042858321180, -101900373/4726441545604, 
  296006843/9854889913472, -24099129/739622690617, -195192110/287121968421, 
  -2317307600/116456376081, 319832693/18842136833, 174314527/41641311580, 
  69545345/341894593338, 15709875/17654420583151, -9062149/8748669000477, 
  13748152/11612122762569, -3939825/2805953130349, 7197064/3764015367849, 
  -6311992/2873599006515, 15796958/6557100451197, 53974207/1141001988031, 
  466427562/532376831195, 1268285683/2879907754345, 105157700/72589193619, 
  140190824/634572091781, -124115435/497453774994, 3736307/50836782521909, 
  -2064085/27018350497718, 756539/8922688938146, -2693912/27419378459929, 
  2944011/24744256107199, -2656828/19830637171859, 10294287/81558771064735, 
  -1815588/13820561889139, -18987894/6338499068909, -76194092/1142388683311, 
  -368543093/161091531726, 735804563/1711323912118, 126038126/1204379293301, 
  258598013/1378914183081, 61315600/451333712631, 522470/98916567791941, 
  -869471/154960355691298, 516402/84865270239623, -97637/14740757786157, 
  1117100/157298566693729, -684203/92061412395931, 363962/50121768783367, 
  -506991/68454004364759, 527561/72665894463923, 8038515/64742276631062, 
  25202171/10960918636647, 46238119/909952846324, 48319247/5362530320647, 
  80207227/2637297924403, 18502636/3894858699449, 40449851/2118488876144, 
  153040754/17153581732593, 354320/939675552408197, -92979/239864487986950, 
  379962/932665245471977, -175064/420957128325449, 87724/205809378417667, 
  -118539/270342255137812, 176767/402027855690133, -183055/414681248090803, 
  172189/409057904375010, -215687/561353094833050, -1981327/310841502922197, 
  -2081638/19572224075851, -1082473/961842510914, 106587996/672805269977, 
  -3273693/3680992421729, 19111828/5636907605397, 32535194/6838010730243, 
  11095577/5341553643019, 26204275/6931656406603, 44548/1726527013519787, 
  -41867/1639263686269150, 29467/1140787293377324, -110348/4222902550864723, 
  60667/2289889634642495, -160274/5956584443998531, 42404/1595409476829421, 
  -36469/1388156861441888, 17177/688777266157565, -56127/2446271561298226, 
  72767/3507907744876149, 85922/245798755023525, 363826/60160655741581, 
  2963892/28891608736229, 8730541/6516532312591, 2667363/1394325532585, 
  9027821/10349117922372, -6742011/55602248636063, 8225328/26492959376827, 
  1345823/16084822051714, 11030811/26390433118898}, 
 {1183106881/421112314633, -492620842/372461868355, -1237969916/72234552907, 
  1246412195/50223035451, 130276735/5133406776067, -947764050/272074439801, 
  657631598/90485497983, 4641388881/19661932043, -611488121/55850932211, 
  33637763/186383440557, -82587828/200799872149, 451607599/491652787970, 
  -83675622/1179557415727, -1799215299/79094301824, 1712430784/33005859233, 
  1150134598/83820817823, 29561479/894825078411, -38766813/3841798215110, 
  -3953853/12493414939922, 77037545/8050319017969, -35801803/696948095689, 
  -569889365/315680896101, -1695592483/11809869390, 46503270647/48534243572, 
  -1106604790/65940678963, 63100261/43444584001825, -5827423/15500148434637, 
  -14292800/20209668860523, 9560801/8058602872591, -10915163/3930945388142, 
  47045484/15297089987357, 155686093/2299114982444, 337858145/148944516278, 
  524364002/60987686301, 684314171/65882035341, 2084539119/406985065040, 
  3721786/170933574369221, 550597/135721704214030, -4558569/137728741694483, 
  7827818/88796736768647, -1476166/7931440016119, 4247918/17812148286843, 
  -5643410/18976361940813, -20461063/3297588653101, -484121789/3728926177174, 
  -350956807/169334025455, 124487104/379109590053, 710258930/535088668277, 
  13029359/992853610915, -420336/319527159445945, 241507/109667859604771, 
  -575927/146987166945450, 1919545/279861442597676, -401429/35666004379715, 
  3730906/250681069814995, -183223/13546977795240, 1939225/131930044001289, 
  4858809/11864604486487, 37431189/3745339410143, 136089861/363520622390, 
  144128148/369645733189, 123409307/423676579731, 72320434/991419027385, 
  231374403/636432073216, -149014/733783145687913, 108338/397734232812739, 
  -299241/796408223587555, 163822/322127175342801, -716496/1155307570021267, 
  348462/484908260204339, -251499/351973372586009, 75638/97305650079731, 
  -362439/450587775699587, -2212109/151757576598188, -3632418/12153129788033, 
  -56323709/6708004921214, -28828427/1113662212296, 7858173/260794887365, 
  48523411/1404635779775, 7734203/3180732383573, 19731236/469085288647, 
  -54287/2596377153542753, 39973/1694686017796866, -23739/848368241874389, 
  52225/1689175991105729, -67665/1961294363333867, 46609/1194162371387804, 
  -118965/2872872043812481, 50972/1150414924947039, -139007/3156264588500521, 
  179509/4454969369446305, 232689/345352720218050, 445336/39381026390733, 
  10907896/163791889053467, -52140251/1385118414813, 31865365/4482455905798, 
  93425953/26633928623821, 19374605/8382146105994, 20329697/2743635784792, 
  10075723/2562589730677, -20695/12041995983621357, 14937/8815861353665326, 
  -6380/3546412456236811, 26519/13693837567674799, -28378/13508450680083869, 
  15692/6791439599585733, -11417/4753838546205314, 5369/2131777678565273, 
  -12751/5111884985374693, 4382/1867202949873363, -7821/3560300268105827, 
  -69892/1837548520900287, -95626/137636094326219, -360323/28869064734351, 
  -3617665/25769166232099, -5164695/4292929290671, 3690674/9138369199573, 
  3834817/6516635765810, 1319548/10333999616401, 3652140/3943669865231, 
  7280119/12269275781127}, {1509973741/269330426304, 31063639/1196140442230, 
  -1211755723/207579070727, 884916713/86094292676, 75564703/2439733419111, 
  -244409252/289124386571, 134585078/116425154395, 144129625/397478031826, 
  1413424717/122065542355, 42921409/1766183387651, -79444651/2586767779243, 
  29413366/841863709455, 5587760/3717929190953, -160018775/2624590179033, 
  2537472311/109398760789, 1671494270/50041671851, 13234553/6266765257283, 
  -5396933/4123523291791, 1325076/2298859021315, -1385797/80295344795194, 
  -11023051/9035203410838, -10629984/296064122593, -392730156/146798761957, 
  -3876656070/160524878639, 8452806770/8888561753, 2727025/27928816007741, 
  -3818166/56216576384303, 1658421/64031103537323, 475864/78422887120697, 
  -2419715/44290141034726, 4464923/46056994844733, 12403683/5274513943325, 
  199937375/2084070567866, 92724477/182769852164, 809697766/129970226183, 
  1627515891/117963909638, 6166780/1602309927423523, -889265/301168693069353, 
  344557/214057035198649, 205277/496782064753911, -424356/104433557492501, 
  1307146/192430557995317, -369337/42654407343679, -2949934/15094943322001, 
  -28079341/6459044281347, -14777417/2437057412541, -157958233/272988818380, 
  -73087914/1032942874391, 1568175563/1084358316721, 103796/717667118563453, 
  -101988/870039157399859, 37617/1029384392461525, 178491/2373060194452823, 
  -100464/427968109015465, 152859/400350411951223, -169781/485484492368198, 
  228545/553610018398014, 558025/42594195570133, 6689506/20876992127043, 
  62271415/5029161387474, 35681920/1692245695183, 165430493/596044297180, 
  151578307/347100824635, 226242353/788268308068, 63494/13064968623585767, 
  -31894/14258071136305467, -8063/4277404648085783, 23259/3307179188609368, 
  -26947/2271553774690979, 55790/3436884925479281, -28818/1744468918755095, 
  48303/2451213644461753, -40195/1804584800278491, -222943/520240956722084, 
  -558878/58998946871813, -3416037/11553733466248, 3827195/13887159266636, 
  -37287061/3571544103461, 55540813/3625491400943, 148082236/3175107555621, 
  30217609/875389364799, 621/89126888471848774, 11731/131574817195482914, 
  -3419/12116587809406614, 11356/27894281834193245, -13676/23852329603743441, 
  944/1203422719837597, -10517/11585785465835601, 9912/9282964917143821, 
  -3755/3344320744562597, 10293/9803208126470422, 34413/1940482273665275, 
  112664/375899915792141, 164217/500173496136314, -5333131/3741838011200, 
  9486904/15406723728185, 41477221/9013821327935, 13731737/2320854090428, 
  13678352/2886998469957, 26427472/3750519788435, -710/49456703832693689, 
  349/24792685652523306, -585/30458365574823779, 4616/181443150026916287, 
  -2110/63062610684113039, 1837/41993769501592573, -3020/60830843576946261, 
  1887/32920324266772157, -529/8774010174912733, 1594/27190948273025407, 
  -1780/31013711808407899, -8284/7973700397986501, -30069/1503813461718485, 
  -178670/494376040739091, -910823/254798212518544, -1066356/63624111318187, 
  -50748524/145623036899863, 1054243/7918874479573, 11384807/15745233227408, 
  21583183/32388288212838, 5834887/6582201036306}, 
 {-59554533/853035715007, 59241753/679750390147, 32298809/1424717039095, 
  -101921632/1030146050445, 200936558/974292529377, -46851282/243249573035, 
  203108570/941211505081, -301029653/163911127901, 35775082/384565915907, 
  143332393/128700383673, -327175849/337565233072, 249025523/263690847470, 
  -85759865/192218176094, -44808649/155796763930, -139982015/3423071474406, 
  -220896853/11583827231053, 1718419473/193015975073, 
  -1919655266/712771347039, 98338145/1098529318109, -67998665/298592414727, 
  -254116756/7746575863275, -55876067/1045386709700, -120316109/311461009844, 
  -39628957/4120177723386, -1977953/4402040002425, 12552523725/12415299088, 
  -261295983/91252350784, -166640295/335727321248, -27170243/534433514173, 
  9761615/3162683348403, -15233842/2421254981839, -17244827/3977666480424, 
  -8523775/7085835056522, 11591053/1837427330779, 3761357/12551473934613, 
  -5428823/4993535122480, 1654535883/392481265105, -302269828/242794604265, 
  75159046/2129665963701, -71778991/761452918961, -28582030/2203288496753, 
  -9285859/6104655684005, -1732478/64269541558853, -2980414/4321924514443, 
  -3424486/33599143676169, 13387583/12120408989541, -7540223/14329778265698, 
  -7031218/7317488277589, -5538625/27614480049484, 175210171/800673086207, 
  -145238327/777238541918, 117420503/692868274453, -66150188/1003014227965, 
  -22253070/4074119459141, -8230870/8992854503351, -5570597/34467924856125, 
  -1350497/50477655101119, -2357915/57138979053017, -2398049/31585054185693, 
  6707903/6706361744666, -2120491/13188836048865, -1456159/59503039133252, 
  -1776167/17523112267474, -1585973/30293285783484, 25637107/2014201238571, 
  -55338011/4730439641315, 53862857/4625584570084, -63799391/7873287685507, 
  12233441/3150840889374, -4527859/3661582131486, -1492318/19664806478053, 
  -693057/45357037352933, -572323/289607737599308, 1123267/577009129880998, 
  -284987/48892904602202, -639950/31834528970641, 922764/104994880484837, 
  -2137857/94724952708461, -206575/62635584158813, -937931/64846875172153, 
  -2023177/100411122935594, 29406245/38724335576169, 
  -24557967/34897168194716, 6616139/10184686574562, -4832707/8925878909051, 
  6816515/16227144462076, -5305765/18257063448001, 9631258/83962102756951, 
  -846998/76120620218555, -58519/277746898352438, -56223/585084129755941, 
  -602192/1260614872403813, -185742/405037992456277, -208641/175538418182831, 
  -1823620/20448242273229, 363474/208874655562393, -618472/370411438482691, 
  -218205/88084586054276, -453063/366438721807879, -987619/424961716644815, 
  1144715/25702673724099, -765409/18329560226532, 3222966/82866724180945, 
  -1044025/30768849479631, 1350763/47520946799264, -1564352/68964361254451, 
  705689/46072149785864, -2040403/226206036561759, 709371/220736093175727, 
  78757/946690926126626, -71969/1327019321275190, -120359/7032229515319990, 
  79229/960713086511298, -43187/1206456640280166, -126389/471732901530633, 
  -128551/126958700664725, -161480/345310212676477, -22796/1729883998685335, 
  -40711/147932403739459, -63481/617366358846917, -105301/454481307169619}, 
 {17003401/260164526860, -87140498/1087411130519, -124690219/8182667310639, 
  200495822/2207450280687, -40835356/217782444731, 87981193/438078437131, 
  -163241515/1089372311963, 153767025/90973632554, -139236131/1616363074671, 
  -223664612/244821921063, 361671884/345748784501, -663534051/1276435494539, 
  22184223/31175045116, 375946996/1319731427443, 34988380/819749009973, 
  78028050/4440351761197, -463798982/178191502423, 407871085/61743400572, 
  -689989569/229077974809, -156571699/1044394485196, -291104548/932494306329, 
  -240727864/337259959331, 618990344/916802473579, 11849081/4867755298818, 
  9675334/31661836463549, -359066587/128254395542, 5959533935/5912400904, 
  -960425714/270737710761, -319902433/549650060625, -61559951/1039411018965, 
  -11895461/4013685435849, -44671813/927931766726, -144174454/889624986351, 
  -25722001/939380034539, 9614597/4959907887713, 4300472/3933421251157, 
  -197772273/161416369777, 393193307/127888414656, -178893379/133296496303, 
  -325058781/4716940220078, -91423417/788944675007, -27551668/1743895340047, 
  -8391232/4640077160811, -30246949/3484172335809, -29808597/5572228048586, 
  6817624/654128899123, 7557019/754538913713, 3966671/2294262271920, 
  3483695/35980598959936, -83556262/452451404343, 245744564/1227495739499, 
  -284592713/3319555102566, 71157815/677566798598, -37115309/488730573113, 
  -11383265/1649046646897, -7353578/6206984876851, -2898503/14269065553680, 
  -1695403/26714999861890, -5489979/5203976954276, -26297841/17081613625522, 
  17858093/15327573631560, 45897413/137647530290704, -4226202/13229808002249, 
  4199704/39042275529513, -19836761/1710429084565, 9671789/768437630346, 
  -14157452/1733899953873, 30668365/4012531587906, -28029285/4874581019171, 
  16080862/5757998707325, -11480464/8115972551671, -13506274/136929376073985, 
  -1005712/52411752948503, -1194235/39982059333689, -1233745/21884575095381, 
  -2031093/44670443600500, 1382912/123781713426035, 9354107/113434555544844, 
  232904/29863881318699, 1398766/83736891332965, 1211077/39624860414493, 
  -8420978/12043685825521, 28834758/41062758053507, -2603407/4374779611049, 
  2730061/5130436040670, -8694858/20713538177933, 6870071/26647377130831, 
  -2449963/12071716673234, 1883705/16921544472746, -794000/64266572302127, 
  -813374/2557505754572019, -389656/153796236980521, 365309/147436181104035, 
  -749789/94490203611547, 6241833/34812348155789, 596928/70861931393939, 
  -501458/172704628797753, 745567/116937399014592, 262651/159323555419000, 
  -720633/118093963566803, -3683618/88624189759245, 1000201/24076715131194, 
  -1395676/37955178299953, 1627099/48541499019794, -1618985/56877333033493, 
  1603047/74434320400709, -353206/20733864661613, 743183/72829953581341, 
  -591673/93386220899170, 3024514/863692154750985, 65011/2117727525324855, 
  -91667/730152235453982, -63219/127694983863793, -68158/144855552919003, 
  160825/171648104902579, 1080217/589280258679420, 174108/91292227753723, 
  -129167/191021660544063, 617323/1086668119194929, 163674/970465117110779, 
  97988/413483320998871}, {-53506257/967943169415, 72192804/997987138073, 
  66810933/1868434180765, -166699183/1723018752975, 61505576/353177003183, 
  -42473806/337827334825, 70143147/440413256620, -675579951/396274453154, 
  32856986/373770180857, 463612280/592611567863, -147584934/323761542665, 
  442973209/539890703347, -137836981/198538388391, -483745204/2133566108081, 
  -46477843/939909340499, -94484986/5249591373505, 57666152/731373295975, 
  -675058529/240795291002, 463835233/67383411686, -1432610147/417322174706, 
  -109271849/638179896744, 604070602/559377558821, -257995187/272839744530, 
  51072108/11686103793409, -10527185/94651678404092, -327000659/705993239013, 
  -375111245/110790972606, 8056950739/7990499456, -704734778/183970574467, 
  -603746399/925104519913, -123584323/1745369609822, -219458763/501977418944, 
  -352102774/171719312421, 28625288/199137693697, -10021384/4018587638227, 
  -4736111/4016466528882, 27243334/803996343923, -745996474/574404827327, 
  1134778633/368546523325, -252461367/176714357009, -78569830/1047708780183, 
  -457657/3567634210, -28140124/1571466652119, -728857/294915929711, 
  -67549667/1082172302090, 52405161/881618847715, -22032812/618552102075, 
  -16990588/7231775830509, 1808019/102261284247319, 88531287/541470763970, 
  -80941553/966930523926, 103329944/753487493727, -27482771/287956669275, 
  135455833/1232212460903, -38865097/475189506718, -60663363/8046042270713, 
  -6557297/4944622547043, -15537058/6962472622749, -273050414/20472758005457, 
  -73484587/2245313768393, 7734602/2967786451519, 5545043/889147205831, 
  11478636/8438947675351, -1889483/13704400130418, 18142907/1599818223794, 
  -20945005/2610935165279, 38466172/4463406539849, -7853281/1343805087665, 
  95549935/14142533747886, -14402119/2329866770915, 7484218/2508358304649, 
  -8531703/5525275232785, -2079399/19291723321261, -12474206/54918712872891, 
  1317845/206806678891584, -11055421/19208940487680, 
  -65573362/30560909138541, 3680651/12234427426553, 
  -23003491/157132175039842, -21737815/32290350521566, 
  -1546840/29619379305271, 10993859/17255286287768, -7710018/13127829299329, 
  13257145/22688355469422, -16439440/34566342542253, 9931721/26227303779128, 
  -10254949/29993600496928, 3733495/14183358626874, -9133217/41851440780012, 
  2093033/17308831767318, -1639397/120132569719081, -467611/21640241564806, 
  -2901011/74286015607491, -2096948/20534324874305, 5513975/4604200517483, 
  -1616072/20717323488377, 2880014/164941441137407, -377679/94062570956143, 
  886019/100241886350497, 2247367/97191602133166, 2385270/62203251613723, 
  -2316846/63600828207979, 1138931/31513445685327, -573850/18286096094073, 
  1943847/72164838086270, -3089887/132985549150918, 4253437/250543116926911, 
  -2884133/192150386638573, 1204761/109538368936471, -680766/98273931781931, 
  992320/258629669601679, -99895/327504247234523, -702654/267771199178461, 
  1011739/145905472485644, 632002/31876584696077, -372650/70127304259167, 
  633506/358798511577529, -980056/54931373932769, -366581/170818417359626, 
  -130486/73128533859241, -740395/57220357022764}, 
 {67038711/1552495731971, -45984024/802245432619, -99047405/2631690851718, 
  105074884/1194497643961, -103563524/917058362337, 46618155/423634919558, 
  -129619235/1138569208027, 286083309/186731721320, -82473526/1033427617667, 
  -153441494/520699678223, 104179165/209390313242, -212175737/380829754921, 
  298790442/286929042025, 187302479/610355141589, 11191499/261321906766, 
  25935097/1588510352046, -644564116/3563990334207, -84040483/661156982539, 
  -5190324266/1701878542839, 712162789/91674532652, -132620921/31910838735, 
  -188876824/170217655567, 196748359/193909439597, -13906408/2043167026845, 
  -1396721/57738946958226, -26729141/606889708526, -232782175/451395402117, 
  -1366198835/384163345839, 3566879065/3535175603, -532130303/124235717270, 
  -141972080/187066778039, -90640339/419412713633, 473289937/163303553604, 
  -79148560/500383916537, 8988713/3064256847655, 6690786/6171604783861, 
  -63061153/737861302925, -92679901/1472408835933, -613229885/451862710838, 
  292266156/90059588797, -48643841/31569573922, -37808939/461013538807, 
  -196404299/1336630607181, -15809316/181246330663, -380104155/571205291437, 
  170052155/91437448877, 107079253/2633291608358, 21190039/9144034603974, 
  -3912025/74817083118796, -592020062/9655469030959, 260270617/2634050499849, 
  -31300307/340317950202, 42716225/300342593519, -25384160/250264347627, 
  447904677/3787745851738, -58345065/649275976994, -43713647/5198268368844, 
  -38653113/1809418776982, -9142587/1267048218763, -437545667/891490635725, 
  27723531/331442317213, -16224674/2668534238631, -7133123/5214720184399, 
  9644968/60873308299005, -11798823/1537648749035, 16294531/2228762034726, 
  -57281413/10065111705280, 131797594/17038970044707, 
  -39933487/6415828655683, 11837801/1650880787152, -22014418/3300798052673, 
  21022473/6433467878362, -9280387/5390536821391, -17833257/11614298208947, 
  -90296960/31109569564973, -132733684/6890872970327, 7971329/1894311300158, 
  9319087/1867665143367, 18709751/3357516908047, 3676636/5415198571325, 
  36485055/753704999221229, -2095390/4027554114773, 3382448/6570040102423, 
  -13316561/28567421282567, 10280695/23684610624523, -5840389/14563489040053, 
  2402355/6166929461371, -4808367/13158324673912, 1742552/6130281457469, 
  -3241999/13589810542217, 1881928/14026969967065, -2692288/22571028752477, 
  -1430647/5588820233440, 1702208/4091228453043, 278682749/5207323447371, 
  -1379426/4853647552827, 16658096/33647337638405, 3496468/5231004376899, 
  -776718/687266011304747, -1214711/70463538823082, -935789/28385955395958, 
  1557021/47566101498223, -1804391/58319278967245, 5438495/183416450740647, 
  -1367837/51935400726209, 2432695/106839192779061, -1890953/87350299519388, 
  1219859/66992498830435, -893497/54866659644438, 1740247/144763048110834, 
  -735339/96134875026502, -1149210/74479370279537, -502745/19858268286122, 
  -2145779/37014523112146, -40251126/114497842416365, 
  13839119/17859127467525, 5476901/20044934484381, -822405/123468513747818, 
  298927/13281839673254, 3626818/68273524123855, 569155/43312113414243}, 
 {-66650758/2269441343281, 67445469/1663454272745, 70645901/1620969649367, 
  -87448423/1064169243392, 78248196/1625093173397, -116779781/1520007423570, 
  201949640/1604336034303, -60164559/43963790809, 72759939/1004619883558, 
  -21960616/1066797982411, -102004416/301393955009, 263029571/464522206119, 
  -144510209/202679224548, -154259433/654276711061, -78903756/1636423385185, 
  -10778405/729601739953, -35154790/1610875641063, -108550516/510914999639, 
  -120887435/887043055764, -860416456/249241543359, 1278242210/136098350161, 
  437532877/262435770501, -795182858/627038820619, 25576073/1789666690650, 
  3846473/19685789358040, 24053302/10027240433031, -130459041/2771085869690, 
  -171118621/314819013686, -261716785/68109569606, 20331853779/20130039398, 
  -863248832/171752835079, -583511689/104332972987, -315949194/105349979261, 
  142239891/928853903878, -9394914/2107626635183, -10163038/9497480764787, 
  -15328741/1410177565876, -25525958/256925729181, -82608955/1261523998082, 
  -597822463/417280396308, 612431218/174995618251, -242244492/141704715709, 
  -108734870/1187583208461, -185023651/197469288879, -91117762/234997540941, 
  -491380588/179858861933, -65642821/1849241268313, -12331459/5398364222271, 
  4601093/24502259408073, -42989540/9005525789449, -63934808/942802672305, 
  26697913/265276767193, -64747561/671900295440, 105358950/697011470363, 
  -368969051/3356796916087, 5270474699/40493428063784, 
  -46568926/458435035573, -195727385/1097719447984, -115875674/754850357623, 
  -770240757/229599411502, 165810819/298868984803, 29951335/1804600223541, 
  17549135/11724384733783, -12137438/59274960991871, 18321784/5181151378047, 
  -25226818/4765015080453, 38567387/6076835740860, -32993497/5494766182798, 
  20700806/2547569291877, -12995105/1951649694297, 103759127/13354005172956, 
  -23482124/3195712859901, 9703512/2645503848301, -37460947/3862691861985, 
  -62270455/2291602862046, 35391128/2221033242975, 37229471/785993256090, 
  57802305/5100306427727, -20680620/2040671193731, -5529503/9391937129324, 
  -9146729/207353893180176, 15885448/40512744126585, -3591281/9091175214691, 
  3411345/9419300699383, -7764736/19872352657575, 4117697/9243513171399, 
  -9018131/21182425913684, 5071057/12130355872161, -3659557/9207077872368, 
  2485889/7934886052281, -3876581/14541423653363, -16303677/8255601669503, 
  -28638063/16006433777381, -3397193/2482622833040, 285462901/789828447875, 
  -28950909/5785004910916, 17487044/7527514967259, 99495877/28400076647731, 
  5993105/98627727426911, 1320747/96195213199643, 739713/27319630815584, 
  -3575237/131230594527554, 700132/26856008314383, -2056315/79498018051946, 
  2122271/82710135793894, -1211082/48534035035295, 401049/16486502473294, 
  -2545399/108868518106909, 1009905/50897182244882, -1048330/58386794299799, 
  4152917/309965781298578, 2983638/19550663214463, -5515502/39885603062281, 
  -6823529/18186823825956, -30329661/18387998719654, 32995288/6237447394699, 
  20021659/19747506035777, -6066452/40021594557983, -4025501/21768674401936, 
  -20151342/89748587354899, -1572954/117484299424313}, 
 {74092342/4942184810797, -44740994/1673650349039, -86164796/1465578466509, 
  178847639/2273228862443, -18923255/1365714012399, 58194516/2364810822757, 
  -113431350/1088242839049, 706121289/561307994306, -54198359/803950851940, 
  -30095963/12468200707194, -42503451/1681698399160, -116599022/299352483889, 
  231571246/325913709375, 67903057/261924811504, 68570185/1786796942966, 
  63211109/4550130783834, -37252995/15390279110074, -82432407/3304821810377, 
  -141727967/617202758820, -84584971/565279888931, -675104702/160594346665, 
  -130562121/109782185434, 257140830/218197831981, -11248290/829548932597, 
  -2284935/7693002771992, -8253991/1970429382284, -8835443/4377944500063, 
  -54531421/1079422311725, -508699235/872159670103, -567895448/131895329999, 
  15622722959/15441025870, 1293185697/101969441290, 614451446/129126765015, 
  -95422881/418134465160, 19083731/4918983861075, 1620511/1680448940911, 
  -25571803/22118484705179, -46973941/3867878714040, -56952968/551950684991, 
  -63526800/943155635773, -640919617/414027714179, 169889839/43781853236, 
  -365482157/185771764620, -593980289/93500735764, -797814583/84320691536, 
  3196950910/1038839125429, 75340705/1969965630431, 20244433/8985356782536, 
  -4149265/23358513679357, -4699420/6162328753947, -5190255/914619036346, 
  -62170820/889796067301, 173621160/1653329726311, -285999499/2784828594125, 
  154951207/944150438032, -64903881/530988240604, 277415441/1879808070608, 
  -32734143/303661204351, -58425944/43472986947, -281039103/131242341542, 
  -93834391/126272016751, -47193001/2821962697300, -36272151/19184226581026, 
  33708534/173260290848969, -25353160/23630890280349, 5585167/2283940873818, 
  -31171595/5646581036378, 14056393/2127636541552, -25386400/3992334577949, 
  48871222/5615532941997, -20909935/2874074247986, 21804655/2528005774858, 
  -15531291/1864386159380, -85069899/711996153074, -172613633/744960767126, 
  -221387756/1198827062113, 641920736/740518998773, 472604503/1641093527120, 
  32760959/1568697348205, 5892819/6087966156841, 1504469/31165981125911, 
  -5656760/21685663002431, 14727153/62786769359821, -14577140/46133994413807, 
  12273535/33340724141792, -5497377/13334265805196, 3456124/7270645444509, 
  -4583593/9954815417165, 17402809/37963686154754, -5069473/11443160794358, 
  65840196/185418301883017, 23252666/5453413249247, -61937069/5336340280190, 
  -36415955/973365862209, 297812978/1199169135113, 19391381/367576194512, 
  10061327/523948035657, -8318581/1322580498544, -3350132/70130219456473, 
  -1254859/70858955366467, -2026781/96340902651269, 546601/27173115009459, 
  -1383047/62989404514139, 3220106/146859195384111, -3682963/150582931432635, 
  2645777/96749582491599, -1310503/48698979149105, 1473098/55626634285645, 
  -6221118/241543458055367, 2467513/111224056416291, -290609/14387174670589, 
  -21582755/70214330349628, -12587651/5304847326837, -10544728/4364529358293, 
  -8366161/1171083111190, 23789323/1140729222207, 9127562/2073986100239, 
  5541262/2902956246901, 29000270/13282484472531, 4291764/12557480310887, 
  749122/39712087852363}, {10517168/649200439607, -88308683/663962068761, 
  -177395898/248883895727, 348710242/437749119091, -3172362/12152685986903, 
  -66959942/357159215661, -107937387/142951916408, 737124501/60128427557, 
  -489481561/736021296446, 11781628/2236103860731, -62964505/1279333226402, 
  -522099741/1253372177657, -959477011/2625175366778, 136079559/63297588814, 
  126056645/343969704786, 316569664/2309776519707, -9280797/1502955197672, 
  -8716283/2104522875559, -31692049/385203957351, -708186406/755270859787, 
  -1229848416/154896207005, -1915880742/165611250799, 
  2121804913/171868399199, -74977700/500176768633, -21168776/5851724294795, 
  -8132239/5611272609701, -18563419/1127810687477, -78565875/501650976791, 
  -102761107/1232270200425, -362284939/150602203362, 710046652/111509517993, 
  8596364473/8391623205, 16844991956/254502435631, -514469882/167620289381, 
  943468939/33974553324494, 26410355/2809818017247, -12783899/11687384529317, 
  -35985089/5097677612987, -51242549/530219269454, 92982514/625211373503, 
  -66554072/434634058267, 116519684/460301325667, -173896888/873784479437, 
  -1789028597/503044823150, -1058533019/62200207432, 1619478914/57117359825, 
  111553669/193931184831, 15099633/569314571870, -10348787/5638566423809, 
  -15437395/10759268580803, 20012645/6046340097124, -11056201/1445641080795, 
  21411607/2269979261143, -21196101/2270109004361, 25774462/2001086936817, 
  -26432171/2301112290189, 55480862/3983658321305, 1836800117/7555818904731, 
  -256316681/887350264558, -621648401/43877166395, 804804634/721369446411, 
  -519926409/1759705475564, -17891371/564979405108, 5204921/3066762437377, 
  -7764143/22453268349103, 1818244/5647423733075, -8756586/19706399058439, 
  936929/1774000313052, -1545100/2563882886813, 12479651/17531815675039, 
  -3703421/5192071957033, 4129195/5658736010853, -10605687/14545720793723, 
  -9168875/650083994459, -398925031/1779020930598, -139982886/226033097047, 
  109313128/1455963230425, 134683891/413221804792, 30321119/134062007603, 
  18110175/1010677238816, 7320494/9281861367139, -1633764/57288027493403, 
  3167294/114700519592769, -1260773/41061051120566, 3050284/95738972210711, 
  -1640964/45298989877007, 1566257/37967286950455, -1869004/44916239019455, 
  1594674/38107217905423, -1976743/47531639489060, 790501/21350484702479, 
  10040108/16459111816327, 37685771/4768712261355, -46377389/5428696707288, 
  301168729/186083615347, -44737369/2449424352629, 42871711/1456446518644, 
  29297349/1298491420250, -9605952/8218521615767, -6327416/14475243925059, 
  -63455/32067176205492, 286323/144102453682342, -2305390/1099717864442573, 
  700244/334548692671631, -599501/274662731773341, 451925/190743016037562, 
  -1490873/611873483956831, 262350/106092065369837, -283064/117374468200491, 
  244591/110341659803626, -715942/351478917060849, -2477477/72014964739636, 
  -6694603/12344503805514, -15469998/3203244069541, -36784853/2490999841096, 
  42347147/1940966470601, 21598955/1636011210201, 8167223/10455407683974, 
  6189451/6455362526643, 11736669/4235029305380, 29271080/80841048657233}, 
 {-809488441/1608910540806, -739409462/1847290168927, 
  -693988003/169068959492, 393388997/107390051168, 62367189/2400643714520, 
  -231434353/322736068501, 107863489/264727666020, 1879905817/35528638304, 
  -370095027/126619954453, 12818863/382112501533, -791577585/13298329008124, 
  -46551323/1111877286795, -456569401/176694553576, -994368301/157763442108, 
  215386687/123540577643, 461021879/761033649235, 7363963/5705841234433, 
  -74497627/1721632586842, -280165747/1333707192968, -100647767/521914850174, 
  -1031131088/219513165927, -1464554787/76706607832, 2009220109/26904028914, 
  -2153039717/2074657925689, -46299299/1518004204960, 
  -2260967/27205630679014, -32441488/2832950585475, -98839815/651091276432, 
  227414578/983937629595, -227737551/854249384134, 106054943/214782713448, 
  674995597/49345309485, 8931424029/7980811529, -685949443/22556102734, 
  3032203643/43430813700800, 128614341/2889169252444, 
  -12291538/6134052508289, 29201848/6032178621887, -151661983/12526948950100, 
  20659813/1317046712294, -31365193/1949532611681, 42410744/1876309875123, 
  -35839491/1673844176615, -382344667/935598414434, -791178712/85875801325, 
  2803099572/56258721697, 711919399/112667576511, 51857705/237240645812, 
  -26982787/1800438274923, -9657745/19177123030311, 6600149/13240461488882, 
  -4541743/6245605147479, 23621494/26538199494927, -27422777/26717826801247, 
  12026497/9654236558884, -7355551/5055918627577, 14345512/8833986290251, 
  39981737/1471644844730, 381144559/753818121173, -286696793/61258812246, 
  689745859/206098708861, 294465761/665646049294, -154422652/501970644195, 
  8896660/1496064656599, -1151189/26149312200085, 1796061/41603886428545, 
  -2051782/41338235178997, 2051569/38173738926264, -684748/10551683962197, 
  2318976/29522664857135, -648071/7343498135269, 1815852/19103927331383, 
  -3965069/40153169152172, -44820877/25451828934033, -86154944/2416891092423, 
  -221663490/344148036269, 201071986/197788304845, 439654797/2350919650351, 
  265489479/973760623241, 109937029/650011834742, 146106685/16990961523122, 
  -307733/97836790388893, 431711/135545227745072, -6915739/2003338545870084, 
  722696/194409923448411, -880111/211934040784704, 641355/135135843337798, 
  -997180/191000414832717, 498361/89069823505029, -2760913/481369948882778, 
  712189/125679170012699, 1839478/18315141826223, 9743302/5339588153169, 
  75589271/2203781876434, 352332031/215930202338, 91750092/1497091843211, 
  30053929/1933547037674, 45649163/1252073931536, 186774363/9059984635430, 
  -20001412/4221253706963, -160502/745126009216843, 203413/918428818619706, 
  -253750/1073221099814159, 151397/604856675493196, -200343/742131645390730, 
  38437/131429458205095, -138214/446457052439597, 134072/408664037531201, 
  -75491/227137125672264, 132959/407748199062144, -602063/1947094360513059, 
  -852284/156206011070561, -3248579/33473259949094, -13027742/7507383369259, 
  -29274461/1018053020819, 33754302/1066710185837, 85470968/7111133274395, 
  41679515/6161426093164, 5256650/1880420686313, 15745790/5543000273539, 
  10420103/4098273919268}, {-51758793/1277288497166, -21071452/55318839179, 
  -463368468/102457023101, 659498553/136329459859, 21859769/1452086761483, 
  -309629063/465577513426, 160390525/140835281377, 1118080605/20834166814, 
  -1355734201/973382628461, 104430527/2583511602251, -13748053/119365195923, 
  -102767671/385386049344, -253831666/174792660785, -1116116608/73644255023, 
  797152681/101207531551, -199743032/399064799649, 9752681/3575291212000, 
  -123841091/2737352815050, -58586243/358629520709, 47829009/177523804247, 
  -68349397/121602851707, -661348563/85291441195, 3786362142/31631265079, 
  630724770/85335630799, 513758111/1695219262938, -10069230/12296059303337, 
  11778023/3239704834655, -33911302/1695841370493, 35860271/1512974785550, 
  -27437869/1072719309843, 22622781/508423992907, 116889593/98071580382, 
  202017345/3535391471, 7352142701/7765463111, -764490808/58372803687, 
  -201523637/623539100530, -8968643/16192095447629, 9208805/14549719455022, 
  -16786067/13865403038606, 10163431/7349450814985, -10780374/5779416030089, 
  32800618/13254824596081, -27313199/11614897022083, -40338765/916415210678, 
  -539386367/800673700201, 4622442026/183533502875, 649280555/56990016607, 
  204761669/51893107272, 103686481/574538290143, -1180937/19179606055831, 
  3209931/55486805186155, -3379013/42698061441929, 1999841/21996874519033, 
  -3252577/27593048854222, 9190449/64862150004646, -4542692/30765430525573, 
  1174231/6870391018260, 20847260/6217197650483, 36092573/464775922410, 
  1221877120/442831797517, 221539953/221317465232, 145995145/106427286463, 
  75414757/339242536348, -42166583/179245039013, -949291/203834355229412, 
  564493/116195949235816, -763049/134362111268656, 1335337/221913658722808, 
  -1249785/174851919965431, 612445/73604725624279, -1980364/222421926470733, 
  1581539/162153677194115, -543757/54763021751903, -2379625/13976472412669, 
  -13297819/3974569884419, -72041516/973888128411, 211712329/222767657220, 
  236120256/636411054133, 87543252/822659188943, 77023421/415524480269, 
  157463999/1057802835550, -288331/839540977778884, 100714/289909459291859, 
  -525600/1355637273779513, 235662/576134200138205, -119557/266035346147195, 
  209600/421930735864559, -164294/309474738677919, 445533/775222965468010, 
  -448754/779279939288309, 215566/384823506307307, 9159473/934473314360069, 
  9414214/52693302758209, 47408146/15236238914875, 97392544/2422565108263, 
  168117869/2671640722400, 64512696/1614853886719, 40517696/2946426893313, 
  25831630/1025686090907, 14855990/1669733091699, -11377/475552476648357, 
  244384/10137341140033607, -32840/1286935513859601, 37386/1396940732235997, 
  -47059/1638465833671738, 69277/2253466532817091, -88017/2758096968703735, 
  61076/1822184321957829, -36509/1091395500407048, 52548/1617675716921711, 
  -94940/3087078011237617, -189514/350126456301091, -782519/80164111013933, 
  -758895/4121169651901, -12855243/3473215096595, 15551241/1006229610532, 
  18674908/2933015612897, 19441499/4617906783775, 18825688/3390010367197, 
  24701929/9299882202981, 5326929/1361899299943}, 
 {152179950/142535502347, -130430813/506682142014, -144415444/58146932671, 
  405255859/91141338012, 28050513/3910544782349, -225411176/463256634725, 
  -238485505/972900872192, 1395848027/43893109119, 394916656/203783897775, 
  27363083/1332386245868, -76380626/1173064266041, -106487009/337253786498, 
  270266093/1854424089233, -1522690868/301206708727, 971774063/84858820200, 
  151467648/612357865165, -11485053/5786508382313, -41262142/8010234073353, 
  14688075/3384849465347, -64328331/7883990268442, 48197923/1659575695707, 
  489964766/536020602907, 1761438831/29517431141, 970771772/53782737235, 
  72022909/9573740943, -3468481/44106740143728, -7076817/13602227136803, 
  3427685/4887838608502, -10160921/11435405919699, 7274357/4833238884095, 
  -10977695/7179148491608, -44024540/2019550571037, -124419472/469178291989, 
  -39600091471/1495779355105, 5220815056/5364689939, -1160477709/98906977498, 
  1157143/45200412004899, -1568610/42082123279463, 3058833/71712601386677, 
  -1404461/20923457426914, 1933463/18249031502790, -3711399/30389602315103, 
  1170136/7765185072855, 23747564/8087709484313, 320884714/5188463242385, 
  273844805/262524954244, 797053073/133392575357, 489499786/64515178249, 
  5558839363/1501811787472, 426969/159834337693126, -821708/263402805142343, 
  716001/196105827555865, -603359/121683583293993, 691859/102877511320144, 
  -616355/76487001129277, 262993/38792034883136, -1214537/180277692552727, 
  -1891261/9473416785791, -28014284/6087608920419, -86374237/538017491807, 
  -287837783/450771466003, 154725524/530071554309, 264990551/271679436586, 
  -44810135/923217025724, 120941/551376352675348, -118929/469760128508794, 
  1205897/4177590330421507, -662239/1908379694286260, 
  594262/1567894201556913, -138665/346186452504049, 100589/274255758820064, 
  -137993/377749833328272, 197837/539635108153192, 403012/61707921409537, 
  4487191/35190848060565, 23415348/5936803453873, 174359006/5276962009533, 
  214866149/771678677102, 63603011/290048241469, 12324413/160072128045, 
  130148551/426246348225, 19541/1123481969092483, -41925/2265149676328082, 
  51022/2537380029028845, -34494/1666982870560631, 40607/1913037701720424, 
  -34343/1547805515710522, 54479/2492243011746875, -27175/1247067410059624, 
  16605/813378412322662, -23133/1328215803297920, -115110/425599570072717, 
  -744023/182311741951669, 801614/67924037479473, 166241343/7147972360235, 
  -78183701/6496738334273, 22418068/1012044821635, 31743964/1230927364801, 
  12482792/5513071441081, 38932982/1165719082675, 6825/5391672716629958, 
  -3030/2448760935256993, 13332/10659461961545615, -3055/2403018519016307, 
  5984/4648531928377141, -9704/7335873799503321, 8537/6597238635928758, 
  -9979/7812135336422030, 6509/5431989446281502, -30526/28715590323431489, 
  7751/8184605255554427, 46441/2983874350749721, 179021/640943998846557, 
  1550515/333955159026839, 968486/36420109444385, 22669426/21009467756453, 
  10209493/2215546711837, 14899360/5574165464247, 12396583/5054144258356, 
  50255227/7975123539439, 7435714/2125468047137}, 
 {-182685175/1510639100528, -189812367/260422269578, -530341972/68471632975, 
  3258678256/387847313899, 83264909/2546992311086, -641498333/515549910437, 
  341557883/157096957352, 2573713919/25854176952, -2523981389/1068247226305, 
  79186908/1024714609871, -94295019/1694995910149, 88366405/1114963064973, 
  -101199118/1413039911683, -104633771/446173636586, 419176333/98693464990, 
  1180933278/184840551493, 21984268/4142280725913, -20419517/4157491563697, 
  8347457/1448084444163, -13673157/2600572347526, 15514859/1867940509504, 
  109784107/656460434390, 159703048/43966921305, 1167232577/104690824606, 
  1200509671/57523880087, 24643450/68958516802557, -3371140/9171263375147, 
  18751505/45143698098766, -5009068/12176914704969, 4688601/10359515375843, 
  -3438879/7222846864016, -17228844/1864070611657, -38325699/180947312249, 
  -221222441/270313944437, -1113225405/75742868114, 1873023891/1937637664, 
  8721301/346161357654787, -863543/33598308904273, 998003/36426534377544, 
  -990292/35840622819365, 3008233/99213570970660, -736472/23272148018441, 
  879400/28340059241091, 5845929/10612292528717, 31115897/3608447553227, 
  26037784/497151351177, 133837571/335124534755, 1060072505/243863701922, 
  542489613/53648800733, 253291/145928320678194, -285252/164525094366947, 
  186970/103886943353637, -158261/85947027641026, 345391/177288790010343, 
  -266577/132280957151894, 84019/47829961480005, -194751/115747555900615, 
  -837364/23175578356313, -2786107/3856396288040, -51969984/2418162926491, 
  -49332371/2434426658076, -81950888/211609830211, -101233348/1394615375463, 
  431232515/407267485931, 140411/1219909550087321, -90043/773880885202579, 
  81491/685831728359403, -72454/603154216867267, 23777/198682213386061, 
  -81083/688752656973686, 136419/1277034003543805, -9823/97397514306330, 
  314575/3359807031058422, 1358921/889710651060811, 1351406/50358808660861, 
  14807577/25089610645820, 2320305/8816949049583, 61719126/3397895035369, 
  419959212/2066381560837, 191723375/569517855502, 153735293/682364076078, 
  17210/2267328315057913, -22881/3009641885757647, 7899/1029896049692135, 
  -14154/1889969594836963, 39028/5353444459096135, -5087/716708763398264, 
  133250/19948037835853411, -42121/6673182902692353, 10129/1779482002059571, 
  -9721/1989328023129226, -59741/784619368482946, -180069/152120152485365, 
  -1430433/145430579912000, 1041368/519552394027, -3358947/6048320087789, 
  -15110707/1961688589908, 11399903/1082275831946, 30093467/849868134480, 
  42332118/1610105622605, 4214/8568787228016983, -5221/10790474834685841, 
  8209/17159245906389417, -11403/24405965127864452, 8209/18106228798047778, 
  -6390/14557294384894823, 1061/2569305540641473, -17599/45326788216499026, 
  7030/19993830733224857, -3677/11976775685000376, 4011/15133866651887762, 
  18559/4381449477660792, 111126/1591419631172077, 231053/208216068487064, 
  519481/41273544057263, 867074/29727226487483, 4408741/8522777025221, 
  12315911/3542235249145, 90472852/19798614588723, 10197373/2772005389701, 
  6833507/1206372104037}, {-15149228/2550080140265, 50057632/6681211472085, 
  20491390/7893499934781, -10420775/1134269779554, 20803123/1208533734876, 
  -85794302/5310220392937, 33729377/1921213984823, -181533647/1088430043718, 
  15423064/1807135088595, 248324481/2846077218013, -54649735/647295703107, 
  73928627/803281355025, -58505076/766164750839, -17667953/613458714290, 
  -14583999/3497496247154, -12595324/7209555797457, 263018570/416459200851, 
  -141276099/258900552280, 267049426/520428428207, -105346989/484669266310, 
  -34119892/1814877227011, 18428461/367104768221, -294845951/4363508944623, 
  -8774866/43538207648099, -2493701/100730807631317, 1156844297/196323779919, 
  -987905225/563983987527, 81895359/1613478238510, -133154423/965604036383, 
  -18767535/959968801486, -120557483/49668111392503, -16009163/3500226711423, 
  -34322367/846580451171, 22856793/3832343797561, -2955385/21672510128831, 
  -4930006/46016759971045, 34663511707/34393107153, 
  -7273009130/3608399082731, -121452841/346547426049, 
  -72271039/2097864550185, 17218411/11173900318562, -13016435/3356254459946, 
  -4945867/11190833236664, -1465701/87824368824193, -6678931/9442309646419, 
  7650238/24851995895327, -4558881/3130357673587, -1088772/6410393953999, 
  -993323/119101051587014, 546947941/173829354245, -192865526/209094252323, 
  44172719/1806243081365, -60179581/879284701851, -9326086/981704819545, 
  -18926257/17749733289607, -2049399/50525670599149, -1667125/59439145368038, 
  -2795864/41384256327265, -1422488/13008521250391, -17321002/35333821784185, 
  -577084/17419778471371, 6537222/141927878092253, 1667923/34831024764878, 
  -1159041/112932486980834, 234188222/1405850106065, 
  -160734050/1125035162707, 47831047/368421263861, -73744781/1474276120155, 
  -22775521/5412665842467, -2612534/3792823549217, -6839296/54524235585911, 
  -2203508/116830876424265, 373645/610952261648324, -548425/120945467606453, 
  -273013/115667886736772, 227813/54048992035830, -966133/16238477367789, 
  -231932/124074182039681, -1283083/142684534721159, -1031927/52756694699779, 
  -856240/277825977059979, 22553859/2291762154179, -27118549/3003666498477, 
  45068567/5004067753884, -19744797/3150929453060, 12044407/4007240121257, 
  -29507447/31067171362222, -3393140/55573517100419, -477847/40191676260024, 
  -99172/59197145122591, -35860/109795630119083, -112782/312722695258123, 
  -284020/271225633654291, -378157/232141146275880, -798927/75850851654520, 
  -314661/106317309090578, 43900/1879141711101401, -306308/250052482280335, 
  -154297/156336673552496, 156442/374626271601821, 2193479/3717785568939, 
  -10937260/20018848922217, 1813460/3597676365277, -10446001/24848504382666, 
  37046278/113163831614121, -5361727/23622417136103, 4518672/50583808632929, 
  -1126835/131621287187141, -221731/933771003149185, -22095/290814143868292, 
  -87478/4970514622814397, 34013/823946951299868, -140198/4709785598621213, 
  74363/1449118101699516, 248432/316735690400333, -135892/204773186893419, 
  -330204/1137244316858417, -148914/341128602769223, -104992/851855018504519, 
  31829/1557343577555317, -227231/1067992946219917}, 
 {17254595/3101329256847, -55936291/7975983614680, -8905206/3499279125265, 
  1727239/191968977239, -8572064/542571791703, 6156922/385587546681, 
  -32679625/2073443842803, 244754377/1504785069351, -39224410/4695434018287, 
  -22798781/287164171551, 51948204/584146618081, -40720784/619796458147, 
  67609606/909478444645, 50381603/1791422802431, 15867180/3738938396741, 
  10725603/6281224609216, -200122358/379622877367, 439371108/749546939345, 
  -151867792/567510052341, 257116081/742965733872, -135355438/474956415289, 
  -73110406/896872498367, 52155734/673831412711, -1668658/45155984621233, 
  3518937/188277501261481, -485264467/283371664882, 301763686/69765357591, 
  -315378125/164740855337, -199592645/1997084663282, -108962542/619674727319, 
  -69666292/2776556015627, -262471478/9036159518921, 83998710/871494515747, 
  -17479925/2606406787371, 1610751/8243835261121, 2616347/24326437540498, 
  -205075731/103393476997, 4479833661/4454725462, -404934101/164109036820, 
  -92815317/230987227280, -190147791/4865870307470, -9007825/3612921798383, 
  -12083408/2442498924159, -26548606/8608646198171, -24352667/3339936415824, 
  105887577/2598384242024, 6420997/2927151262875, 4564461/24032564115644, 
  939557/204661269395513, -104137548/114263227483, 2394053880/1046990121707, 
  -328241776/332507557771, -54840962/1055482760605, -96051026/1161517390789, 
  -10756092/954206929813, -13559220/10987581942137, -6485171/88237468525445, 
  -4476534/7593532551223, -3679573/23333519997345, -16215337/2068527529889, 
  103099520/64700027349807, -5115691/10685366397599, -2329015/37367617670797, 
  1088093/89497914249072, -41522428/293329087951, 156105559/1021936388708, 
  -62928062/976396739787, 105135627/1319829084362, -79942531/1403169622524, 
  -17903724/3420564704887, -4643832/5290334897123, -4597657/29942069063136, 
  -2374362/114828895359505, -2143202/56618294190799, -2300099/26015044070997, 
  -884833/7532081260662, 408221/3065706704737, 2055650/21573052159023, 
  5389537/83582267909799, 1342723/43847666288868, 810929/237719667371815, 
  -18887414/2106953641193, 48404664/4958308292389, -16576420/2635294817619, 
  21626189/3680942357311, -15073753/3438044181312, 9648802/4535891349927, 
  -7366470/6863875325717, -4265783/54593430257216, -653657/44339761600836, 
  -517339/247395513018961, 136149/290364285336718, -252979/42280565778705, 
  1839980/911475446831093, 11046584/12074198151307, -1158193/252272463122781, 
  4548869/559710757584981, 1275235/118240403895252, -437374/125106885838735, 
  -207991/217458891360188, -5462180/10053638548237, 5269273/9658362652872, 
  -5129893/11099843821727, 5113510/12377201716273, -3502986/10795330479319, 
  4392112/22188987203585, -2436023/15629943102645, 4743398/55605808622503, 
  -382971/40691737560754, -60133/177728457155276, -42573/424147646988925, 
  -574495/1747174333459702, -126595/273374341042889, -275525/196658560015197, 
  -529357/105810696220289, 3441319/243905512139055, 774132/170194952704049, 
  105247/990172044904415, 703681/2501014575733108, 366047/754164880973850, 
  335206/737191356593555}, {-14842526/3075148558645, 48559347/7589198318009, 
  19358796/5223308447663, -30763947/3323560355063, 25515219/1806006814564, 
  -53696732/4172118622003, 21535923/1404994394123, -99673411/612469949701, 
  95409789/11337811639789, 76114813/1005175675084, -74190325/1292293590447, 
  42049447/611900644693, -59813005/993119707057, -64275969/2539704786121, 
  -14666615/3259269077897, -9946009/5769608370659, 247761856/537478690405, 
  -110748581/445283001252, 69039793/162145599356, -164398973/509051393704, 
  158424535/381170592186, 52808506/516660434239, -832817893/9728778399019, 
  5572166/19100959201107, -441313/44763704985981, 44635897/950278190209, 
  -331442127/181418888489, 489180351/111388712104, -430851495/206643834223, 
  -172686249/1539890078372, -184403131/893969426661, -314568103/817511778092, 
  -138679624/594582309897, 32352791/2606448537281, -40622141/187768750068339, 
  -3576884/32243572163545, -122581596/367334126869, -507085412/212388905825, 
  11405132341/11339405890, -237251557/91180857271, -97463986/223672846061, 
  -133730046/3062813013205, -16331078/5892797160287, 
  -110367039/3553872481277, -150770293/3043851351185, -59812967/636343392717, 
  -15281747/5290724143899, -2341726/12561360427529, 583208/1280282175079967, 
  44376648/1875403981435, -2853974771/2962716117452, 288658530/127175369371, 
  -263344559/254165129084, -291555855/5240382293546, -95412007/1074059913825, 
  -28527410/2312707450921, -13633779/9800201907362, -16153990/2703918968219, 
  -22170837/4920604430788, -55434451/1902513739566, 37377154/3699652114557, 
  8509378/9832972094751, 3462649/29757972647335, -1384766/103833948595037, 
  209137894/1656679436269, -55852457/882964621422, 55925356/541081903709, 
  -68458426/961650640397, 90585950/1101495021821, -186798855/3100848058916, 
  -30272525/5407190769471, -12547055/13188614220761, -3650734/21630401693095, 
  -967525/12422005856921, -3713653/5124951199933, 2469534/16619622512419, 
  4549830/6511741659017, 2288167/16748482753161, -5482359/10660292441098, 
  -2390684/43224518097867, -1084195/265552987657133, 16358765/1856197996331, 
  -16909401/2727527288669, 22133561/3328136682570, -12625254/2852600315837, 
  6915553/1352241528163, -60216931/12944223094181, 20429304/9151360051795, 
  -5451868/4754317369389, -3279491/39037958179023, -734504/45833705207261, 
  -2912901/123528562668739, -933723/20466282402467, -3070099/26406512075655, 
  5948016/7543317189023, -3110103/175220879591246, 514033/20263043197171, 
  1568897/221428649448606, 440128/149138858971399, 572821/381602534682290, 
  10903258/21998155324475, -7967354/17436668326067, 23201665/51086207819868, 
  -4518979/12299905184711, 5202527/18006555109095, -7058643/27249113645458, 
  6156881/30951000099365, -2152496/13056436199347, 6413514/70629146067565, 
  -592899/58451950337114, -97560/274779874339057, -448708/196636904929859, 
  253915/295446414414307, -382739/56402337652119, 466904/152438404224515, 
  744717/61023862463219, -2905069/586743964759665, -713167/266704566903667, 
  -84184/18545054132665, -1247379/143141312485385, -327025/298435379797497}, 
 {26895656/6692133719415, -18719646/3470742648413, -9989729/2684772265999, 
  10502977/1232470791614, -23355101/2097641979744, 32045677/2953420018960, 
  -43723815/3528145699301, 114990053/778944962559, -34614951/4498918691720, 
  -84289246/1683383219589, 30175937/587253584997, -124150723/2595987183993, 
  75052415/967989278528, 62105234/2510036027753, 12896999/2968872354363, 
  21540748/13674579052697, -148268861/856511221006, 139965256/490867155837, 
  -428686318/1497244409399, 176071737/365809684201, -147822895/373884859024, 
  -23170754/232961701403, 478792115/4965571269214, -5032846/6819975128891, 
  -219827/91452441319363, -173710464/1457758994903, -99082769/1112051016117, 
  -177586365/91760402806, 557571981/117744819358, -512814250/220068150119, 
  -88827379/694578717110, 216860975/385602040676, 188933025/658250503769, 
  -48751053/3620180131988, 11127748/34413561657307, 4971069/46783437985496, 
  -45321636/1454713637717, -241058427/652786217693, -269190550/108926158701, 
  13292648007/13212003940, -25743811/9182891655, -166965828/347325750863, 
  -56251596/1124127530749, -183212717/704266249242, -387934439/602063198271, 
  185423485/816377154644, 3381480/1299206646239, 1106486/5958440144027, 
  -590357/75791456452926, -445698604/7008955151349, -107586389/2209053762495, 
  -257260379/257879545991, 234820070/99574633933, -107495237/98276195155, 
  -35762125/601803644097, -113486809/1164739496904, -95089333/6885019731018, 
  -6102574/1957615295337, -61850703/1382747144551, -643299317/2551371793958, 
  -123388400/5827510420407, -33568366/52365057773343, 
  -2487951/22203337471472, 1284819/80329860041342, -48246519/1020906491177, 
  122755541/1615980419507, -73404461/1061209153383, 121477568/1146334737959, 
  -185054099/2484366191434, 37648371/433757571217, -78912612/1223353997827, 
  -23513170/3875568685489, -52505578/49896373982993, -8305365/5126396301362, 
  -6297373/812282001355, -20051793/3651186268469, 18899675/5489608755538, 
  27492541/4827079685532, 15842492/15480245846621, 1590201/30193401835967, 
  1581477/427015850641183, -19399481/3236263315371, 11556665/2040204490111, 
  -105960142/24470937389879, 7814657/1326442928958, -17286252/3710135214719, 
  16813376/3147019240011, -154942693/31474878842918, 70676783/29606771699710, 
  -6774722/5456693778513, -2286989/25050497352379, -17980957/95006181346523, 
  -2602650/31808263733299, -44794829/41541219503950, 1971317/15324139352846, 
  7016877/17569369543297, 1070097/6367298383588, -2767634/9448979938383, 
  739783/262142190316269, -193772/213433197389469, -8906903/21928252513503, 
  16325878/40663510295611, -2331475/6456808045632, 1189571/3585078257977, 
  -4285847/14107579783651, 9648315/32954366202548, -5655317/20764637220277, 
  1684860/7998964259639, -6876829/39029456244399, 1393004/14205732071035, 
  -808197/72917386404769, -191161/10746135080469, -825452/29692361039091, 
  -5199006/95966259288853, -2225927/43941555849313, -2647817/69647677233282, 
  1594163/47478186395863, -1601389/117906791281503, -1063051/143843619074212, 
  416357/26732854794412, 278207/283712576539721}, 
 {-23546315/7689747278349, 71983575/16721876169026, 25852691/6205535999412, 
  -3384944/423245933677, 29651914/3801205840597, -29803629/3718664757391, 
  24741766/2483470082741, -241477790/1806132225257, 38595874/5465705225555, 
  35944164/1621441620571, -53252021/1435294089108, 143213573/2786198163602, 
  -57404908/922963167777, -76462094/3618450985297, -96134339/20053234403569, 
  -43446079/30101860136320, -18224599/1411936869251, -76434992/391914644485, 
  212344070/696502066211, -126117847/385640186082, 312214771/529741483467, 
  312574723/2443877448947, -157071307/1286955983599, 25119952/17346049343309, 
  393650/17916810438183, -34012894/2231454255179, -109200199/784138359286, 
  -57548294/609449991485, -1023945675/489958474484, 2705545563/511349840840, 
  -474657923/173742827790, -144184015/267886379664, -375817635/1373473513163, 
  30358851/1798122020309, -6040133/12732130908535, -1143838/10553736802285, 
  20817934/16071640132983, -30688844/919352756833, -167631343/435766822474, 
  -506109745/194224219562, 77040613518/76537392553, -577285271/185987209227, 
  -84297803/153869451729, -310479761/2151735720509, 233009527/234423026680, 
  -962481139/2697599013357, -14401763/5309517395440, -5581531/30234795768560, 
  1819226/89685153304943, -17785478/2128694540311, -69167045/937473184187, 
  -185982397/3674823958516, -28539619/27507504631, 244597779/98268025426, 
  -298411079/253821054582, -49303104/763075797187, -70261826/639376694793, 
  -87386375/1419532856179, -124286713/308399669370, -1075410330/314845200907, 
  120142871/1027500974363, 18654114/10678627918871, 9135016/62336632066641, 
  -693976/32529164408255, -12058193/3168399832935, -124440184/2383899048227, 
  95980199/1249669113319, -44726129/624709589680, 48651720/439263398101, 
  -258134021/3271724471547, 31015511/333445885009, -53776070/764713116833, 
  -15257650/2276090971171, -33889068/2124231296125, -10295301/3661974160291, 
  -43716425/791980890919, 9274992/5438535181303, -31984336/1134475214529, 
  -6374559/3501207473722, -1117657/20433508943518, -591136/176856375557769, 
  33063071/11864267807952, -19388978/4730487291941, 12385067/2550390781270, 
  -11068917/2447696188651, 7282787/1193179787057, -74778578/15282303984715, 
  44413054/7840204448605, -22889154/4334279137295, 7751164/2988259790641, 
  -14101663/10298716694079, -16540451/13816129791138, 
  -22926419/11292722102747, -19045235/1601060886609, 90257061/819180870211, 
  -20890665/9732751844528, 17442277/4330190008986, 2455643/1826953140611, 
  1090114/59919112652287, 184105/204897207693512, 3599358/11661945816215, 
  -2368627/7692703393297, 6598983/23763776629844, -4277009/14406690952116, 
  5195585/15481111767838, -1026807/3235231985530, 1909743/6196097526703, 
  -2755715/9516856809623, 7548413/33385381816926, -7342420/38433487868337, 
  4995017/46412882517947, -5746043/56965902799657, -4159823/19235462152482, 
  -1716748/54564394152561, -18065501/14424127751102, -1481183/16705725346061, 
  2071107/4296896243771, -4897795/15406257986186, -15882197/25396564942154, 
  -1984514/43085310391687, -315703/219093645332328}, 
 {4592636/2247459776601, -16095696/4975696904927, -24730927/5074482616968, 
  64801888/8666474492921, -27155325/5677011081361, 24302113/5746511215479, 
  -305851413/35085497540881, 35540825/294456165688, -20032747/3106341376347, 
  -8461363/1291342400737, 32931083/2010764432365, -57068654/1304781477199, 
  46737189/709140963784, 36239969/1885050556092, 125586258/27434101407689, 
  10243143/7747582313339, -13037952/6350083694483, -19705090/1255642064123, 
  -196843405/934001519706, 152868749/442996227315, -148464719/368317142408, 
  -125708623/1165455423370, 57188275/450608615122, -11501207/6847160052896, 
  -1541488/46365266780269, -33469803/20688085739963, -30718307/1787359541228, 
  -590309735/4037411013741, -88759623/881532020261, -378659577/161858202209, 
  836491681/134943080812, 69432608/86209029751, 456230872/1311100224889, 
  -6914889/341053747865, 6585489/13304176367102, 2925470/28570639673673, 
  -13836531/4688812347974, -8844147/4587635850376, -29967963/858895864819, 
  -142595075/352555856389, -331973998/118156774165, 2373822547/2356673217, 
  -2325853015/653040545844, -675777999/195490063754, -289160838/287302241515, 
  278634897/704845621726, 29481920/9648686315221, 2479912/14175309574563, 
  -3359811/134915380921075, -20304339/23277965007643, 
  -20052653/2146098031570, -92769673/1224277052342, -30778456/589701119239, 
  -522138747/476422621094, 249243459/93182467592, -135782970/105098360981, 
  -118441367/1653644500369, -132055430/201580905111, -85562906/488683177011, 
  93766103/19239394599, -139070177/962374635491, -10296950/5040825924821, 
  -4798919/28440267199284, 725469/32080643324341, -8572870/14404782708191, 
  -37320551/8239312247412, -19052561/356843501426, 60513080/763850408011, 
  -194448194/2595255761641, 105080423/894781180429, -75229812/885331542925, 
  19169339/188792013133, -40845919/520766256841, -160413756/1243574927849, 
  -172484570/1996483363853, -174722578/233205930955, 134593371/131835228031, 
  68002223/1586477662374, 14977072/6979256261391, 4567377/68444038577845, 
  562017/169508360456716, -7504835/8867672702443, 14739395/7717430499959, 
  -13475827/3176202183266, 47900814/9597682507571, -59288379/12589081322050, 
  22612225/3527233399421, -8769857/1683843498381, 25379384/4161819001445, 
  -12073423/2094600413224, 9692020/3369645108313, -32866723/4342856449524, 
  -654800889/34990999453661, 36713949/2230274091917, 60658245/36830227238, 
  28780011/1118485191002, -154415764/23137647797111, -15729866/9648993970231, 
  -1031798/51064697470011, -201858/222294056105491, -2657483/12828534346349, 
  3341170/18328921942381, -943544/3905220781633, 3871861/13921578104407, 
  -7134523/23142829753540, 5103173/14531777506429, -4841815/14438950712088, 
  4486411/13641088420958, -3453248/11052333535221, 4542593/18407895770083, 
  -1323992/6277359729839, -10758617/6948935943556, -32948339/22807303010143, 
  -12905209/3733092311747, -228776895/4956167300104, 64190301/1970206847807, 
  26521973/2908319934356, 14750017/3250788572734, 14020320/16309799112037, 
  2658377/48048692549010, 181746/107092258898285}, 
 {-15511993/13074647036869, 10657304/5184365016737, 15578823/3651018641663, 
  -14143634/2309018529363, 7429451/4390290853599, -31353089/11485673773153, 
  31861599/5370370936724, -101113059/1045835660242, 12323359/2354975089541, 
  -4531295/14217078593011, -46573569/6368075649668, 12477103/655061596857, 
  -56170518/999881786227, -67135927/3940346384339, -14096487/3486213301847, 
  -10299343/9618205525845, -2641444/9094513358809, -37861238/15543524333843, 
  -70223285/4237112492134, -433621939/1818495798208, 89087703/212042677799, 
  90429467/793917497491, -129060548/1060476511607, 11393278/6221331391055, 
  1600296/43189730616191, -2877566/114796127070325, -11951644/6948733491065, 
  -16446667/921671750313, -68740381/435825068942, -132494097/1209437750315, 
  -541757541/197159250247, -135492180/244742563669, -136745377/474487528303, 
  56484282/3353146041601, -3249165/6084658908352, -6336238/72181560303669, 
  -3143319/10690983531206, -13130235/3925981163353, -14326049/7398799808203, 
  -18443623/501045767613, -320246679/738616742857, -593673593/190652287096, 
  6165489877/6114459455, 409744585/52382361778, 278040053/187750910894, 
  -325432860/717373586581, -45493483/25051279130515, -1545120/11099339697599, 
  2113029/75762250770632, -3977317/138811500940579, -7251006/7799514688367, 
  -24824891/2601142620057, -53299311/675545209490, -94881056/1745712186861, 
  -795965494/675010267425, 495121721/168578561912, -810984570/556056951001, 
  -1865791958/433538218615, -439936176/88381847591, -604128663/120552731195, 
  95316639/706256125253, 14740468/8452698519051, 2020273/14868421349638, 
  -485637/21481108347275, -10007465/100344180853912, 
  -30426250/42452720285679, -9211261/1999499777786, -133115567/2416470216075, 
  48309161/584082021779, -125281917/1575240845828, 97879451/773481678806, 
  -29911036/320766395557, 337685429/2981767858394, -100849978/1189529371603, 
  -214535176/241322808547, -104115239/167695065817, -226465640/182964301587, 
  -46152937/1135802279904, -41342368/19526089115549, -1898897/50272002032331, 
  -445628/217233307666137, -816463/16149304947549, -90264731/98578624470004, 
  5802199/2997062314757, -16756253/3833595848494, 21145749/4068811413152, 
  -14779927/2978357304621, 14852351/2177548097529, -17221811/3060493615530, 
  26911833/4031247938609, -31154415/4855470745616, -182269099/2027755716896, 
  -71009603/458599856381, 9561643/560511596058, 410561918/33103855461, 
  70173689/358766577169, 23964904/2021113327459, 7329937/4394335833209, 
  1216347/81654449031883, 17749/1694474551140857, 1504805/19201703340196, 
  -6005338/43573883732257, 1378151/7715721718527, -8078137/32413512077519, 
  3454227/11948780846593, -6509541/20131180845683, 1772815/4766548351832, 
  -4121476/11483135229695, 4024595/11310367589354, -33041813/96447347504390, 
  23628005/86745257101526, 19287521/5928923779705, -37259831/4079809317728, 
  -17230999/575400566735, -68775470/496634492223, 165183617/675925117671, 
  80733899/1466804986792, -12116028/2159346705845, -4756671/5918795417545, 
  -8256731/157688765320531, -2622239/2354459254855959}, 
 {-63728771/13361784908957, 25516543/1979126727767, 67054163/1365309821938, 
  -68315341/1113326665553, -1921917/3887600634061, -33255978/6494155342681, 
  39731261/1082842988462, -365644153/389893314788, 17579227/341464828107, 
  -7958587/8099587163840, -44188282/16450165642537, -69585735/2660116221608, 
  -317611529/657335950310, -118151170/620422544007, -24375929/587746374182, 
  -116585893/11105579961765, 391411/7513456143691, -48357233/21882234682459, 
  -14372059/564030754843, -95297560/370088530857, -119577717/757875975709, 
  287815335/246407184821, -805277269/588921624818, 32126935/1469412149422, 
  8163931/17060837579156, -3440479/9376196883882, -8571692/1814286626835, 
  -26062168/18493896032393, -151657733/2830761746053, -84839986/132253581165, 
  -1192165793/234812424178, -916259609/161857734337, -655607725/208295656341, 
  347439871/1925635850764, -16910834/2840293753359, -3000426/3364820049043, 
  -1009202/158854573551773, -4787188/4012796597349, -48643259/3917924599408, 
  -280158692/2558459481389, -18821724/288042222193, -705786548/408106186433, 
  559181307/124930147498, 4534886107/4467829773, 1044629106/47298372371, 
  -389752103/67171950237, -213096557/7141886891420, -5479031/3268381412989, 
  3028163/9142387376568, -4526701/38707315818864, -5547591/6059816465905, 
  -15467556/2718788541877, -73784558/1009012683979, 89725328/801100700327, 
  -61108373/542678157617, 90742117/494403822874, -105264748/745673408243, 
  -451543292/187574590913, -468121069/48917414576, -3054363649/60601629733, 
  354521824/217555454123, 35011675/1690348279724, 9728528/6083812172555, 
  -6101458/24394209139733, -2085028/36648277969421, -3802502/3259608286049, 
  17221639/6847698857125, -20717928/3581627815657, 57872957/8219200522113, 
  -8079277/1171150280183, 23447389/2455230437937, -7776175/949423565759, 
  26353143/2663658509446, 156302593/895671716235, -125184851/963778996744, 
  -198240436/90166468231, -170682959/472172490062, -320400287/500907926249, 
  -156611878/4731752190523, -2631891/4229416293838, -776419/30178287516704, 
  3673147/37203661206597, -16803429/95183493508291, 1792629/7656959454665, 
  -8722779/26244118989281, 11179087/28517705501197, -5991159/13479003678931, 
  3467105/6672327168257, -4745189/9279441959163, 3706115/7169773168379, 
  -5775389/11323524196194, -26748685/2724107166866, -88651361/595382758853, 
  -118033229/353442775935, 2939539474/937130173647, 309457428/1158940108447, 
  203174081/1037788113745, 47748763/1907909266036, 9762873/29724247733576, 
  155147/31396173013006, 933509/67802388835945, -954139/61649100741118, 
  827738/52610945358411, -2176337/106916895593260, 1189977/50875065468367, 
  -1045231/39588339636310, 1171643/39317398431183, -1440014/48450299437631, 
  1145594/38881248678701, -973723/33563169677580, 756517/30161062445315, 
  16766317/40559317323212, 26078573/5031423701816, -33828938/2215362336775, 
  -81906659/892948568094, 3855041/146857751833, 67532299/1833415654104, 
  13216460/2003735335319, -81763779/7752346094815, -3626113/4641917076055, 
  -2692310/140778132482917}, {25679778/2203768609915, 31413701/791043258135, 
  158488531/470473426360, -134142675/376044301498, -19526838/7454749334167, 
  113866991/1844400980565, -166411445/1247562905732, -415750534/80016778483, 
  192754861/661957552136, -21070585/6360513587487, 57417289/12317228786230, 
  -68025667/1742939192720, -278537279/675956699773, -547106822/431472920057, 
  -69509627/279687693873, -73203455/1230392447607, -4636853/10019336003668, 
  -17375301/3924722713582, 1233208/459604472815, -41433813/710782601425, 
  -202338127/197863086253, 55099956/1401128846741, -1762355563/184587306569, 
  158724697/920324819417, 86511731/21557560605891, -2228468/108995324194127, 
  -8359483/7616395370456, -22855621/1703294030408, -77872372/505378836533, 
  -157012561/1568883280897, -762108733/267332632763, -737011371/72168645191, 
  -1389790433/51952764899, 366673107/352225586023, -47610195/1007031044272, 
  -13389787/2544464607878, -5849393/57622948549410, -2487380/2339207567787, 
  -12655846/1695240150353, -45284957/442886368827, 65359353/385156188449, 
  -121543521/640282957183, 638694378/1999272377551, 1205859221/144824524013, 
  5727204655/5505797482, -1713357004/28073567223, -113802779/874204048149, 
  -24913796/2177748105453, 10699415/4108819104053, -2824254/40850643444761, 
  -11671843/7662669012332, 13059121/3691616958283, -23391414/2758310862289, 
  2695261/242741056880, -19923479/1703920356123, 60824558/4084721466395, 
  -26548394/1984114905487, -194227131/679394984039, -834976692/139343755609, 
  -5908643977/67211515508, 1683047325/195173965351, 77638724/1038725835319, 
  15271511/1966043953218, -14174085/8136906177427, 4960092/38311922022443, 
  -3945799/15996813306079, 52866575/151873980192852, -7346061/14329494938974, 
  9702902/15781624631929, -10612020/15148257521273, 8405787/10541370825632, 
  -6011147/7544294213472, 109002562/131148840777069, 70617728/4241525809969, 
  248935976/785906113235, 107582813/665018656956, 362327598/187332010589, 
  -69833061/432780777817, -120045356/385255489497, -46911719/8707835383448, 
  -5091951/31008054114638, 1113059/58030421708599, -1395733/62521592199852, 
  1232060/51071242444247, -1667128/54154792835699, 5898022/165180459142721, 
  -1228697/30136287077947, 4510791/98223608411875, -1084235/23400782137767, 
  1541242/33408650461121, -1929941/42578871636503, -3117947/3856196061468, 
  -27244196/1692021381349, -93448162/385336261817, 105724551/8635518793, 
  -76796479/552470338915, 55892557/252584341207, 302169041/1844039302312, 
  11088561/4251292513165, -1384665/152332518520433, 340381/212912663432587, 
  -261291/156146245998332, 344169/204546169321891, -370585/194914310015077, 
  889019/411530118828704, -179562/74792439337291, 957272/366949749326349, 
  -82694/30767060834233, 342372/127739365816783, -500399/194207679578980, 
  5218754/2234026253323805, 821416/20728208765017, 4157545/6129815485802, 
  11943650/1383720568299, -68078069/548732897551, 101417320/506834825493, 
  42181916/1144184754105, 156889315/14651256027481, 58943759/41042042196530, 
  -21189188/4121453571107, -7471948/50719191707871}, 
 {-15803208/1526633054333, -50583692/2013374391811, -134442760/505400413121, 
  220534249/650476692678, 24539709/21767681549419, -79193918/2105239067439, 
  48025847/978589983640, 530097212/160291474187, -106528432/567348335019, 
  22359199/9559644488253, -51901284/4456843861255, 35149763/3695082634278, 
  -26298084/283824923917, -458352799/234800765924, 287954470/148752140273, 
  28220300/1100037353609, 10053493/18529406970889, -9249326/4824662837839, 
  -35864011/2359212909535, -211649493/1027179181132, -23825551/1604047999608, 
  -206841911/114975326535, 455097388/294471690201, -510020317/575241052113, 
  -13415289/7442432231042, -642069/8998493621737, -6023739/8747491178324, 
  -16864728/4098395874671, -231581245/1669912628446, 142109059/625800540951, 
  -180585653/604787467849, -747107785/136353845418, -2509775848/53870842803, 
  2573015886/205294329169, 232890100/906931856301, 45224122/4393835395295, 
  -2222003/156188381143253, -10356392/5411356652417, 20284535/4446292179966, 
  -2115983/182304440726, 30832223/1571798648858, -32989336/1373969281765, 
  9109412/289056584867, 91304429/129615554920, 3051976106/155287045339, 
  6675707051/7484136675, -11842651495/892820961143, -278934320/922270110673, 
  -47353901/3386466892397, 5335455/32561250712412, -7649789/24688994996541, 
  2398141/4595456623243, -7726811/8939269671527, 1493243/1210618933629, 
  -7465567/4584569165180, 12320701/13544752726993, -2977821/4932894870404, 
  -94671535/2273715557028, -108422943/112793468569, -1834402501/43185112377, 
  286812863/21616287368, 924724404/265978799545, 52627318/286346478459, 
  32603734/4950296847617, 1763463/71084267288429, -4100720/121120402303787, 
  1507088/35318960952807, -1856261/30898183562672, 4809197/75918805173438, 
  -1309394/20613791151243, 2911714/82804297490631, -2378876/110640202983967, 
  1357513/62368158269394, 7365519/13240201176674, 78890632/4758855726181, 
  487222688/461901645471, -217663235/3121447137502, 2394277517/2215967095320, 
  119114664/747004753897, -105111869/507451139999, -147812409/19150568835185, 
  281881/113234811065645, -311267/111856693284706, 896113/288176300872009, 
  -480377/164089599101772, 407457/149029141529704, -1666479/619498014634219, 
  204054/104019403058269, -329521/234275769473886, 201169/263255343099829, 
  148367/330686755560639, 1793930/76207894303513, 16943986/20817518403159, 
  47884207/937418970569, 2041501547/196579552214, 231370225/1336411477436, 
  55911238/734591977443, 88787999/539775708966, 13003705/116823193049, 
  23170477/3079106581692, 142014/715150497983605, -110087/607350447936988, 
  79328/458269216791045, -27637/172245995886186, 74071/520446062887696, 
  -65729/490744688974201, 139733/1359702194996260, -43896/550842103354865, 
  183907/3872736842034963, 29202/9254881361675035, -14004/519743239014551, 
  -182843/197871299484873, -296676/16998013292201, -6039931/9212798788883, 
  -33984544/698130815183, 159396997/913950671917, 60606733/991293023075, 
  6622852/4605428323641, 44772677/3239225013890, 44528648/4429438576041, 
  -22426753/5996912308395}, {87591901/1345213831498, -57366256/884974960859, 
  -286568317/349064904487, 80375752/78829049771, 12688191/4941923798807, 
  -80485679/555137502624, 2958428203/12232244165708, 540163329/54273538766, 
  -124298222/397983132227, 24772605/3192200296763, -152008327/8954404107714, 
  -231109651/5742334097319, -15001167/23894882200, -220864684/112062218655, 
  311812861/104833976927, 291483691/315531860305, 4269537/11046606340939, 
  -18483279/2664414463478, -169161661/24016755611507, 
  -188569123/879937345012, 202544645/401110063112, 151802366/441384883247, 
  924617713/44588136516, 121091896/211337136903, -121115074/172622306729, 
  4665964/33652565433477, -11228869/4160089945863, 27564920/2740560246191, 
  -23898181/1932214661637, 60467503/5024318948704, -95667334/6320455105631, 
  -152419562/336158660027, -1462900075/60701411261, 1406626607/60825308578, 
  72188917/12031533617, 136294176/425738584765, 4272297/15561927925682, 
  -4915113/11696718039245, 7641135/13362423596477, -9854476/18164038650451, 
  4631436/7613957749889, -23389543/30897803836538, 20504877/39846935881093, 
  26117257/1767577183375, 28550491/166965364279, -2348383439/43404318207, 
  8537579339/8772561542, -677294797/71743395520, -115301161/321558838951, 
  1186935/36668498565731, -562153/19484153717619, 6114346/204402758777299, 
  -1432570/43434981252337, 1790683/49979811211646, -1308437/37638375616024, 
  1410067/39855124765683, -1014461/26958083637559, -5566459/7652681823948, 
  -48157226/3151006622873, -184999079/410066728751, 300798257/45856636966, 
  462898597/65711087325, 373906981/126643023112, 23389621/122242926500, 
  302878/144880031668297, -954565/458854614584736, 668815/326179811960531, 
  -751095/407538137034716, 889835/433302654936198, -481864/228533904326081, 
  559301/269039332553385, -229090/112326621593959, 1105007/612827417722534, 
  1434506/52116436220581, 3582315/8257498711112, 3840887/1400641112993, 
  -383558995/331573091203, 103446675/391314966908, 92473646/104191423349, 
  52241239/317363249831, -430036119/2066938489871, 225082/1678081057852713, 
  -66173/505264707012401, 116640/866269544786039, -95861/738213268520155, 
  133042/1045287379573635, -230551/1892757990843919, 52993/429638764078011, 
  -145790/1209821174356099, 93553/854587794666554, -59277/591870905044132, 
  -238252/142054623442313, -1483858/51222897558767, -2494810/7354051912183, 
  -39173641/889725227474, 139534348/448695720987, 83377519/388564129479, 
  88531808/1634000749523, 111153115/823894311303, 147376294/1196182061909, 
  3992/467040377240757, -68923/8137704467451761, 8662/1022862162671497, 
  -21471/2608791014642707, 20944/2598669960976253, -2759/354774860245906, 
  21558/2926537878324353, -19807/2778899990927804, 17641/2649022286814895, 
  -20759/3408686913562405, 14936/2828333340626687, 171009/1958842712843776, 
  212856/162056480691545, 1381104/86430503207687, 3414216/16568098733029, 
  -30305071/1475728993595, 34042754/1542270525045, 12028217/494749147908, 
  84942513/15256991446313, 81751797/4883695633435, 11268784/1678789802105}, 
 {174803690/871356321001, -20101063/2782757344573, -128434484/403634017325, 
  135253623/254416248707, 17082787/6017088169074, -56367325/1725344302594, 
  -55401095/841505291288, 303969495/176285614844, 175417797/328484002175, 
  7160531/5830553036984, -7834924/1067134333981, -47905264/1951902676497, 
  -227278655/430479448287, -809629237/319937307467, 141702821/111670669590, 
  601169214/327409639781, 3813062/17482172893989, -25003761/4175074602217, 
  8271271/810649749211, -36646289/1587537525367, 41775702/1103020517327, 
  211207514/203602671843, 383015834/80571182119, 792766580/227693234287, 
  -64537037/500393076746, 2386702/6270852569563, -12309641/17574106520052, 
  7404529/7424815248583, -3509342/3312105116211, 8336521/7160721804748, 
  -13278320/9906128497007, -84545287/2690236874867, -581993982/464393044991, 
  467132293/38798543313, 1397510952/122024227961, 982557070/187578181121, 
  1422880/29563627117411, -3842603/70258577044349, 2242812/40425381547745, 
  -2891525/49693145485922, 2128169/34197206109445, -1948949/29913388796739, 
  1764790/29761883714241, 17358361/13910008248012, 91703090/4059569492491, 
  -525673127/283462664882, -818791993/57696993432, 10795025457/10997462113, 
  -1919401409/222927717340, 97759/26428727803245, -1023711/284258965984976, 
  366596/106536580553353, -470099/135800495576745, 433304/118514339917975, 
  -508912/152131154072003, 279281/64339826043479, -104073/21469026368875, 
  -1438512/25761852507673, -7267443/6088667765683, -44103533/2573518384640, 
  895576892/2075817314015, 385749493/99470305194, 368819692/66112229673, 
  152248617/53201984327, 83822/354674639754873, -46631/198237246989127, 
  112763/484488403174208, -85159/388226323001293, 138017/596226108569774, 
  -1056829/4498310662040902, 107767/386188699980382, -132585/451085101671269, 
  280193/1017550453216717, 377711/85615359041260, 1097192/16269942159429, 
  -6404709/59834290133914, -72976525/1910843040186, -155753546/393954890383, 
  119589157/627645292192, 255238189/354090145946, -58273434/982588056571, 
  18448/1221790022387269, -42124/2819566159571425, 27071/1821871588036732, 
  -23353/1527862755092004, 28644/1820842215557375, -39081/2479795050372667, 
  41234/2449281833923279, -60294/3485122969951633, 45139/2643099382532445, 
  -26206/1513169303556933, -140877/448924870465645, -562788/94813241730475, 
  -5785079/41834124460257, -56208182/4123908313071, 55102815/2695546762979, 
  72243379/378877402305, 160905701/973281366491, 267528816/4404252063545, 
  164501967/663440951399, 8501/8925691966139295, -8926/9209985039924887, 
  6826/6980309619808999, -4549/4569038842424443, 9462/9259368146165185, 
  -13964/13648997572823651, 6994/6714979945052833, -7355/7077264132532601, 
  11239/11057498541661466, -8906/8870429607190005, 27126/29440171482984547, 
  15399/962399054578195, 102365/385056835796662, 684610/150832325756387, 
  2126684/21767995656451, -139301283/136997304679451, 
  -68915507/8563512897156, 21865617/1417150114949, 55909133/2917438294399, 
  10456023/10996796321957, 144341599/5460311936913}, 
 {51541156/859944118773, -152931541/1357916385589, -292639134/233361517261, 
  252634464/170983071001, 17739248/4270001709323, -47476853/218016624043, 
  141751223/300750242824, 657259343/40722849615, -195402479/733083155871, 
  19847101/1437914498932, -39461294/2563871770689, 43997087/1013580686943, 
  -44569687/1422716154057, -266287527/141356422774, 1922767628/445689907267, 
  480450561/319952634347, 36817727/19951381504304, -11527933/14185685187840, 
  4094963/12716032078244, -5667312/21577428137771, -8492871/4255367980652, 
  -49600919/775379539334, -125580280/20037194949, 47512537/1182369022963, 
  759571368/246834103363, 2516234/27131247806829, -1438975/31425298297403, 
  -2530269/288810863855338, 2380871/85308880028373, -5519321/49401703015330, 
  3325739/26957537929455, 15633196/6157850593769, 30230797/301383414403, 
  1746492414/2716845683611, 1547903809/237325125121, 2008706758/141216351561, 
  263101/95362181949081, -202639/131306341062303, -15733/99412578410104, 
  465495/163376785294214, -1074357/134586111380851, 883106/81567137658883, 
  -1088427/78481280643871, -4483419/15576371874409, -35951771/5989526058639, 
  -1332883965/13316627020882, -90929733/144509036984, -664455593/66107560782, 
  10040373229/10288902529, 90554/2109420988280667, -23844/28571678046991247, 
  -78011/794475032100910, 258092/1019003538876523, -404347/830543798691987, 
  207188/298160875342307, -125906/223229032317625, 161548/264413895144511, 
  939825/45334871904442, 10726874/20753700587543, 45428044/2147941517141, 
  35884463/1915419899583, 483399284/1712064775377, 333601537/104040367250, 
  516604353/67198433909, -12049/3737229623374346, 43495/6192627179111447, 
  -44771/3536920157872419, 206869/10339854169757881, 
  -119441/4651930060015421, 104914/3432775444334181, -39687/1424934412776353, 
  22459/745211260571930, -30447/953520082577018, -327351/548991125673646, 
  -176542/13529391397829, -4109323/9064212845248, -1975479/2389065384628, 
  -88564425/4542096603247, -183543426/647292536339, -109690113/1602300361405, 
  783763209/968154969430, -2056/3252981238393527, 6812/8767503312237829, 
  -8461/8219391952267234, 11606/10098107549816413, -8792/6744296024805779, 
  40603/26618223107511259, -7081/4462168358421240, 12248/7175231563643873, 
  -25981/15528087559593850, 10284/7161009582231449, 56129/2466087979749544, 
  52005/150007725437678, -425291/136375777820826, -70434188/26303454462221, 
  18974363/26223390590678, 93436871/6602352329095, 33858491/217261024451, 
  142313583/533422821658, 121109361/670435801811, -1106/17985331850722713, 
  3163/53642062086478665, -6314/98679290626806949, 2085/29905359400882897, 
  -1837/23978857288860610, 1847/21295106024163841, -1799/20101691518755270, 
  4166/43843162291793823, -805/8633713927089556, 2209/26099511293641215, 
  -3540/44795088116104867, -12211/8991661821586545, -53453/2083916451292706, 
  -208587/456002839671895, -433068/150968220039065, -4028455/77118600542538, 
  -5066603/9288077031829, -15766463/2617582884093, 23048928/3008572626755, 
  22346484/802132754731, 3867714/186911435545}, 
 {-5038853/10638922972358, 5754750/9436708677973, 4370667/15545051269547, 
  -125330455/152620028247556, 9505097/6951739089046, -7447635/5772958712494, 
  9535282/6679620211423, -38946329/2661263368997, 5948280/7886825985461, 
  4015590/581654690081, -43705817/6474069623153, 18804065/2688811263637, 
  -24282683/3434156120827, -5815091/2341362372323, -3601749/9195569177524, 
  -3309737/21441571755389, 41666715/866707282261, -64175940/1415189544983, 
  48755280/1031250328097, -39495707/1104717089824, 114534418/5844410352129, 
  35576847/4511271615406, -17554729/2361448415186, 958224/59077373697295, 
  -54760/44190061586941, 122812409/301427097646, -510206144/1450764132599, 
  144864901/444058593194, -20101649/152541549126, -6390832/558824083505, 
  -10869689/5096781813992, -54617623/6834455833592, -52132308/3841079396237, 
  4060516/4597861617043, -2085058/110007055022779, -435943/44341428640678, 
  525430378/125366404639, -228245191/185016815667, 88554496/2675215767053, 
  -74596361/796452227295, -27234012/2057014946975, -10340073/6771670572241, 
  -1437999/25065333257978, -3503218/8560818919481, -5359246/8351689019429, 
  -6023534/1275416687735, -1990839/8704121451911, -486699/27991564003309, 
  -6677/38627561421599, 10108410240/10049301407, -230696321/153979150088, 
  -49802902/190915742167, -71621651/2855815901307, 29626312/32551584872935, 
  -7686497/2866103528174, -5208899/16583872670933, -1494180/33070053385507, 
  -3904047/84478041191129, -2530357/27794344606327, -5076670/19094542456347, 
  3323858/442992763568425, 729368/15036211490471, 3018922/381467547922093, 
  -223289/192204024037637, 413305657/169399239713, -224729127/315707471924, 
  31968331/1768153271753, -17860184/342530624095, -65585679/9027584103893, 
  -3004013/3767245497792, -3103486/80853988204365, -1006103/49526368383620, 
  -140547/38452763239426, -159443/48922300680987, -672345/93408407982764, 
  1190317/67178962785687, -305507/69095388574543, -537379/57347899976238, 
  -1790588/91877498191807, -411067/117588439562242, -308169/912289254164837, 
  89835083/683808016733, -594117683/5257262662830, 65125545/633432672217, 
  -44267908/1125087980381, -11226385/3362019382781, -7234859/13418583623206, 
  -3816952/38336687442761, -710584/49945191993043, 154962/1027363259135149, 
  -105974/388608256506629, -133347/191718160919240, 
  -7672845/13061599029709456, -599868/230997573891031, 
  -1661411/31353538195818, -330356/350557735281635, -177872/261265675519099, 
  -240649/146826038381261, -359179/1596094568969380, 58831/623565539438554, 
  30443109/3869931265859, -58250868/8082444813829, 47786729/6637451240441, 
  -9762805/1949352583548, 18186018/7566314577041, -15775677/20889879316310, 
  -3519887/70286857960660, -727450/76644520264233, -559157/399186622647549, 
  -9937/40840365757451, 166797/6800226119647349, -33943/985471781794170, 
  -39597/1143212360995238, -29126/2341605774480057, 166101/235123779462562, 
  -291413/263912378584838, -151233/264790880961104, -17531/114870399747896, 
  -36291/804568621206890, -144627/1090192147738556, -79469/1334955537185292}, 
 {3785080/8374021860957, -8029409/13810904673789, -11322277/40948975209965, 
  16930406/21145884803441, -22021113/17337583580042, 12526904/9874343624801, 
  -10028209/7411554009990, 21193164/1488952002173, -6295051/8565930117713, 
  -81417743/12842650059429, 15587653/2327242921282, -42426898/6656999657767, 
  21913955/3146248657656, 11002319/4432124939797, 2785461/7164053613917, 
  53795582/357839907450607, -114160309/2608391247831, 40352163/834241433636, 
  -236934808/7106271998503, 47077173/1380048501655, -53646074/1800927512657, 
  -21118039/2566852890600, 13220230/1731599940297, -4451888/165945425698163, 
  115807/116700236991621, -73340035/213347125104, 285261409/757296154586, 
  -862216736/5224774156549, 89110538/424693881023, -100447073/625778487857, 
  -63658159/4059872579304, 33530796/1840868745295, 66647407/5021109795790, 
  -6419397/7830300722524, 1628657/74471419866873, 1030017/106154022792046, 
  -216684833/178497992866, 1072904006/350839452123, -724593698/544215353929, 
  -90025523/1270203063973, -114667298/992671826393, -61461762/3803008123955, 
  -11051329/6008858070532, -16368881/5171772285259, -29147597/2086639026250, 
  19101343/2164798295325, 3900255/19362930858806, 1676025/100205824206382, 
  9440/2843265315888217, -356777993/241017054309, 3546352483/3531516775, 
  -518132806/284544596177, -126967578/430253483927, -45152817/1610091747757, 
  -11099339/5636924042323, -15155297/4597300114470, -3550243/8914219813693, 
  -2176348/19403044218411, -15062269/22721941648522, -17434248/4153061731439, 
  -7729143/7420233508144, -4282351/109133161107769, -670610/100077852150857, 
  242630/196769432009033, -113694092/161220077325, 154977017/87610800071, 
  -47206418/62258905969, -65977575/1630459881131, -23623827/379068939581, 
  -19244278/2268726035069, -18639114/20496206752639, -1429769/22336131013890, 
  -471773/17663243425868, -1713997/30747328523233, -3410229/49815996319366, 
  -15219305/143212590447573, 1241785/21994711639489, 767129/16346542910953, 
  1635493/45306578800388, 644755/225957735512738, 188563/631014256839618, 
  -205437307/1831430980439, 137361387/1138372831753, -85591898/1698089137107, 
  113927763/1818081353009, -178119068/4003865875731, 
  -66385133/16153261023811, -8325286/12244875230337, -4324324/36120718773857, 
  -1139812/73713841726227, -158191/1788889971393092, -643071/134429455782818, 
  -410949/94834346597779, -248099/16954406225523, -2511255/15716653024718, 
  1683311/207021739345511, -305177/151650519159988, -205434/19636563651703, 
  47282/4927639103189739, -92471/1335735376165499, -45873006/6402834806393, 
  17818587/2278290513574, -24711436/4926943742553, 18389264/3931896187243, 
  -25336117/7300391542953, 2686648/1596789277819, -157463101/186043752581458, 
  -829279/13100207726058, -912999/78255168839659, -350441/204835413709324, 
  -117133/484935299801524, -794733/2311498056633721, -518063/612059426902838, 
  -170825/254165357586569, 603293/563021894663598, -401298/99108032193073, 
  25171/607311892880130, -478290/638340061259507, -1821793/2519460469564427, 
  117254/282583668598251, 95543/2148664605807361}, 
 {-5301429/13061680678717, 24763064/46061242377629, 7512540/22767253500637, 
  -10651387/13295979029201, 2062373/1797369899334, -4452039/4081727170757, 
  14724173/11130218161483, -155336107/11100947737489, 4435001/6108231599865, 
  70071733/12255975191758, -33280986/5994248813585, 105210834/16926166071593, 
  -29591689/4683373936892, -30355799/13152782788590, -2911385/7228381873893, 
  -8416819/56619405043874, 52897942/1248738468445, -74413127/2404791250846, 
  151737690/4331442162173, -123925415/4648929937501, 68465243/1925505616285, 
  23527153/2919610885006, -59059412/7142997425839, 2617952/56207557875399, 
  -254541/843233818948139, 81666121/268454633353, -24355258/154733782091, 
  263158977/997573780106, -77196040/405068908653, 78690803/338528649805, 
  -127583015/677256497886, -56628022/1378880003073, -10720106/567371833525, 
  5965453/5451318444488, -834563/33415100050340, -908691/92457793708913, 
  16807978/535185717247, -225461943/175012654231, 412713423/134819644813, 
  -371133710/261988717347, -92794121/1200165921679, -104414023/816444535915, 
  -73690755/3999885765676, -22604468/1177776911917, 37474393/1183834190082, 
  -43370574/2990875608967, -2051602/10067707256475, -184600/11837719457377, 
  154533/405400283032171, -119763407/476199948965, -219848611/123732168043, 
  10338362620/10294272771, -544436231/287498257392, -97462223/310617793017, 
  -33986343/1117361151523, -3694987/1710603520129, -48432815/13027363672053, 
  -11007823/4939618692534, -30001988/5828121366437, -123073537/1672110630238, 
  11263527/3138085336354, 1293439/16551608752884, 2599791/292165307186696, 
  -404494/295028893471113, 39067805/2218985899258, -569944682/766070093061, 
  423605471/242639811353, -295090897/374140423945, -159637014/3725749387079, 
  -47808149/726953879008, -27764911/3059056352975, -4360162/4398088660197, 
  -3909723/56475873555337, -7828572/17111086594253, -1018303/9228617869452, 
  -8638957/13613449818453, -4119275/11527140225684, -6105180/6301330767197, 
  -12882092/173131158115563, -638320/161797816192173, 
  -139507/449429733539671, 88982680/885131750917, -25887095/521339926786, 
  53542787/661149564570, -19872945/358744419284, 33659148/525044631949, 
  -69745039/1500438692932, -12826855/2959532348223, -15078601/20849511927395, 
  -2833618/21985032395573, -602431/35473465730759, -1346170/44458548696391, 
  -2810569/41354621092332, -2797135/25195814683638, 11947513/6219636195826, 
  -1585471/22848298045634, 2695257/94176730000514, 1478971/39489839096844, 
  107549/282483604711238, 98103/1428517909286468, 13788739/1949964502573, 
  -25498125/5145267944959, 13959625/2628579738309, -16265674/4662418759643, 
  24838155/6164146351327, -11098981/3040060071107, 10411271/5965773037785, 
  -13016675/14594734258149, -1418969/21132090196067, -1057559/84958662110192, 
  -351734/190951532932231, -66537/3888844353305615, -4597957/853141762990555, 
  -660330/170939457330083, -677294/577923307945137, -324092/17883031025957, 
  648863/129181114397686, -1184647/105156799474375, 
  -15963592/935418945522809, -2282992/1455303577486321, 
  -60232/762761111195583}, {3419197/9830196034410, -7582999/16121793632539, 
  -4206415/12150530034801, 5287885/6934797247689, -11547486/12012758010295, 
  8006180/8460896949329, -19654291/17507383547762, 10715980/817121181113, 
  -5166897/7542441175435, -129767853/28363800134275, 25125293/5251905528737, 
  -15989926/3196645390155, 19572799/3279205456098, 12578277/5736561417613, 
  3815489/9419230749835, 1263276/9006632068211, -2022803/71256337708, 
  54733960/1956943472283, -31773713/1349642153247, 66550511/1911209526352, 
  -58714783/1766485361854, -33346786/3790161141599, 18214246/1974663372275, 
  -2522335/32132855583497, -104426/174573633575801, -85852850/753240551693, 
  101112801/544694114968, -110283886/623930755185, 99688913/351357540415, 
  -40177052/187495031411, 52126999/191230299574, 86209575/1767866166428, 
  160425763/7205027752215, -11753251/9710555572965, 3012643/92255307916533, 
  3175089/327968283696358, -106553243/1259200067003, -69114207/1058723801095, 
  -6925572369/5147709012136, 840361969/260656655014, -201940676/132331638043, 
  -307453088/3625257708165, -99956629/681683717903, -92252874/388424657477, 
  -174494519/2388376767106, 41217625/1782438957978, 6798739/31429220295738, 
  970128/64231358999653, -1708769/1805109858069154, -20355472/874431707735, 
  -425627332/1535293612513, -12402328/6802556213, 24590049445/24481163921, 
  -402517927/201428976969, -603513582/1793727355201, -47961155/1438255500477, 
  -10912751/4626092414157, -44229317/2015923078859, -174732990/6788219604517, 
  80628817/502977606247, -13773739/2353715893586, -1865789/19572772717460, 
  -5775337/573912405613917, 456770/287837903248909, -45121297/916154002572, 
  -46280299/1201309369457, -211618222/276239272367, 485357859/270030418570, 
  -177478779/215990162225, -71754955/1592020577469, -18822169/267496729675, 
  -51376886/5215912193101, -29514768/26835110737969, -1136423/261036686551, 
  -37108326/12529762608983, -25271718/2726873059301, 135749812/5968485652659, 
  36661457/20400881194112, 2456635/21229433188023, 485597/115096004395814, 
  116654/416266539435469, -304259271/8092146327446, 68897076/1142004206257, 
  -54653595/1009493680282, 104449206/1267252026467, -259381764/4519310398433, 
  258343258/3865267648545, -77600689/1584300963799, -18330627/3976382100520, 
  -5192598/6658857229325, -18582957/132227267655128, -3253417/43745271195952, 
  -8077204/14999156581029, 1051433/5127601517439, 97162405/3724647562052, 
  5079171/8577903110041, -6361448/16760019969295, -2133012/30317511675965, 
  -363020/616677564101059, -104004/1700709062175469, -26419039/5471552749347, 
  40526824/8931349779673, -34600081/10099590541158, 30769640/6596268191143, 
  -91444349/25081283242474, 11969332/2872453638947, -14918268/3909561547903, 
  24796801/13488984074941, -3919710/4133915993621, -1491839/20790389524475, 
  -1163013/86284114904354, -1249999/65618235388180, -1612845/44801168252437, 
  -4275215/42998930686891, -5733364/10286111168733, 8454987/14713217013535, 
  747079/4799505750321, 2926269/48721222225111, 1610233/51175633614847, 
  343223/135876084265425, 143359/1636879061905555}, 
 {-5137196/18426415146683, 8239538/20896669442743, 5861378/15573328229783, 
  -10728927/14842814947606, 6910544/9117066802345, -5671187/7579062813481, 
  5687756/6091942250453, -28651868/2363815929969, 10144153/15867007233133, 
  13830455/4169299407727, -12879365/3538188687273, 8327895/2101713707156, 
  -8087089/1494489237147, -21313171/11519883789938, -11008755/25795277079242, 
  -2008647/15360526026511, 29443021/2286182683116, -39598525/1959999464831, 
  5893414/228217265525, -28115145/1029258841531, 86820618/2026941149333, 
  23858028/2379080212181, -29434574/2778402262949, 1706818/13971062598239, 
  434790/245557266220921, -17660525/1972627685299, -236628647/1858640945759, 
  10764190/55747022277, -71410091/372107870074, 142404725/446701995483, 
  -202814121/802164193897, -45314373/989789140333, -23966155/984192923607, 
  4599593/3090343742495, -1372978/32685012441537, -818765/84283631604691, 
  -16876941/1515017577631, -396315088/4021872570167, -61432921/896610445398, 
  -396639679/279665514494, 1110934633/319948301661, -159621843/94507962269, 
  -36025733/376044447190, 98961982/286834183039, 141138224/1555665058857, 
  -19049916/608687966389, -4101311/18402413255857, -1331491/88006997989117, 
  611467/354319614367619, 6606095/8245043012623, -42357579/1695204127598, 
  -72129235/251754241094, -341881144/180387563335, 12679562914/12620344943, 
  -422256218/196752829333, -247189474/671056362489, -13250022/352781442251, 
  -71771314/405422799667, -316903582/927885937637, -181249579/476561698234, 
  21284881/1976180213740, 9056669/57108412168459, 821113/65005504771577, 
  -309017/162846956598933, -15963575/2423961737212, -88519067/1550721804157, 
  -574184647/14386881058357, -177014535/224264870354, 164735873/87986338128, 
  -591357033/682093168832, -76866817/1600425464963, -118097447/1541505737643, 
  -62807297/5755436093479, -17140257/6443045418556, -28131943/984604626121, 
  -26474586/513913338283, -26167191/536766972325, -7942412/2821735422903, 
  -1899192/11993619935557, -575296/127053872540971, -19792/73050349317503, 
  -19076608/6180563867819, -40906421/985742565596, 258146879/4251725003185, 
  -59477901/1069373782766, 80495005/944094330594, -216374924/3608423434063, 
  35431271/502870457666, -38649573/739565069650, -11329111/2279314753012, 
  -4204485/4918120976822, -33032294/26369965746283, -5222025/978311133056, 
  -190365163/65222652565258, 66705035/568876709117, 9228660/1765211915837, 
  9463955/14264290974449, 1095549/8640161599028, 367341/229796056402048, 
  78577/1299891012490280, 5584947/2472302300591, -17481157/5324435176318, 
  6363022/1648334770841, -4316219/1213474979178, 14882604/3105798872221, 
  -9294727/2454802597355, 12289995/2819366568397, -18459984/4584126823817, 
  9611305/4908135637049, -5387849/5278239380439, -2216495/28531416307793, 
  -18373429/117497473005488, -2959069/35498224550435, -7135850/9537016525737, 
  -15349372/11945154442615, 8979505/3724161203676, 2996467/5356213769812, 
  -11568445/31022784128123, -2249209/36012845267492, -497291/120546215374400, 
  -64052/532763749231845}, {5195083/25034797303598, -3395654/10776943332699, 
  -3405431/8444349027158, 8037172/12001663085869, -6120179/11031639048864, 
  861721/1686941006851, -17155567/22003470760169, 41124911/3763929347315, 
  -9163837/15754527463695, -23138008/10927779767491, 4396037/2056077232024, 
  -13190707/3844340932663, 17656033/3505409610720, 10251299/6666754725571, 
  6766039/15868316417851, 10115952/84957860597063, -6210558/1604802168715, 
  20491635/2236207018063, -48807434/2195665003341, 154434174/5230214117635, 
  -140286623/4129144582679, -38389099/4025276062812, 68811927/6188826945721, 
  -1966127/13058229682306, -329024/122579582712855, -3803009/2719855687057, 
  -80935921/7503919299629, -233963358/1747335743503, 492535015/2361970229077, 
  -484195875/2241043103681, 120939739/321156075732, 38318549/650984092340, 
  59861231/2173129478224, -2032817/1219093935487, 873927/18628722911641, 
  1775134/189534598992217, -19005281/16308455034580, -18189869/1452949818640, 
  -109866700/1077511654979, -44505253/619719856161, -675885865/442167321277, 
  400855978/104336778451, -1023052631/528100196208, -244637523/756700726997, 
  -209466758/2352324642003, 18934553/491682170016, 5439823/26990317565629, 
  765574/59337931984231, -1027559/447585155759479, -11463068/5209389608391, 
  -8076149/4939050672097, -22500607/869216202000, -109200617/367162394680, 
  -601366734/300644544505, 5987508626/5957490735, -214802009/91197624575, 
  -103478284/249982435135, -56916486/506644534157, 179896361/362315782428, 
  202158361/432422416430, -84073084/6293736813589, -1989247/11534159723816, 
  -623206/46857294528437, 1099861/532674483804984, -11890891/17361598710952, 
  -23903336/3247601791843, -62591237/1074379491788, -39808625/971630790013, 
  -143489546/174452699529, 300236450/152003002603, -237727839/256061917456, 
  -29356526/564725109377, -56583040/663451907693, -64777856/1465617739147, 
  -214063535/907742431112, -148660754/220552930373, 1191390199/8962062793954, 
  14476601/3988588256450, 3915704/20648942247943, 346397/80223758182443, 
  231478/1068332208081335, -4644898/9683942057993, -13406572/3650822255787, 
  -41476111/981501891515, 186499147/2998901701280, -47410648/823465263273, 
  59060883/662691389554, -72363164/1141786264863, 408729883/5433915499983, 
  -101554841/1794456944298, -13927741/2556608673273, -24015252/1937304870443, 
  -14223082/5360055184823, -20426045/662539280812, 123154649/137707232071, 
  -42732595/1517866498901, -7239937/7132786992100, -2132717/13756207542433, 
  -1398842/877877004433193, -83075/2788787905734917, -3696419/5379605412962, 
  21440801/13918919846195, -9540667/2818421618218, 5493479/1394815593234, 
  -16522448/4504131371735, 9942121/1998510656179, -15919523/4011095619918, 
  22807542/4949017338511, -79919003/18586818776728, 6772357/3203957146210, 
  -12483125/11184910133452, -15206896/15851770356385, 
  -18125769/11999620173640, -14345693/1868192768397, 
  -242703816/12911564020433, 25468913/1393326038031, 69826294/9404086199721, 
  6017566/6429503546383, 23602266/283419112625113, 343599/68090545593952, 
  51815/424209658318012}, {-1602072/11072683474367, 1243816/5413246810639, 
  6224924/17350711488461, -8286301/14874907442808, 6673855/19989289506212, 
  -4124240/11358639671357, 12653957/22639862600999, -30022900/3335724572039, 
  3616033/7508827595065, 12524778/16279218173507, -33878981/22118443281054, 
  29107858/11913956386285, -47030604/10478059330165, -8161984/5426289651631, 
  -6576584/19532037312989, -1857151/18889793922518, -3082194/15636876404021, 
  -12421393/2916573419606, 45887845/4638717753607, -18577555/729538433277, 
  50359851/1375767513349, 22414046/2510629947847, -32968251/3449157790870, 
  2127010/17036046946581, 2359554/1051789556898823, -4677115/20760102440698, 
  -6634249/3927587438280, -12536472/1113073786153, -177175395/1225298931049, 
  154909649/663557620937, -93246768/364351253531, -199883967/4172912450953, 
  -185497751/6319111918869, 8947326/5642851297883, -3405953/94571353012795, 
  -2343353/314567830824572, -1298241/32093987370295, 
  -13009062/10402021629287, -15701714/1215366332459, 
  -138384928/1287941729659, -76298977/995368912974, -372436443/219944342084, 
  361084739/82011183106, 263275851/547538625446, 152687341/1475556738953, 
  -36823733/1875981323376, -3947138/21088382412509, -1338547/87622016278739, 
  1317005/774543632403261, -3254153/13837954837445, -26655119/10670493009079, 
  -5106229/3044055351127, -11047926/410735507939, -518736263/1655830935266, 
  -959598479/446484207392, 17670703124/17573565461, -500416549/188441014990, 
  -251142866/107354541121, -113162520/230494755917, -68443453/137324224745, 
  18688936/3211372345215, 1010162/11464059086557, 1597691/112363589595121, 
  -977718/620978722872875, -2755387/90768200099789, -6710678/9112861914683, 
  -33053448/4405780356899, -816763703/13604020771364, 
  -46543113/1096193155618, -851823569/981201742929, 299388403/141577110844, 
  -854503091/844391755497, -98133403/1705709851908, -247375103/510339448982, 
  -99779881/552338643301, 661446242/888827175381, 25531549/1910522423609, 
  -109612338/81571921946869, -5107283/47151165335375, 
  -589804/124165397224335, -110763/344164134368830, -917032/10967195392755, 
  -1770047/3058737172110, -14553685/3900692398096, -170852377/3946821512313, 
  51635420/803251398783, -85095953/1413061385231, 198519869/2106287658469, 
  -49507127/729228979441, 301665397/3701004607375, -178301570/2856972210643, 
  -42825941/439205247248, -72907999/1452015140595, -85006049/389116235360, 
  9994506336/809634047699, -79565454/763585449229, -19361659/9846137427861, 
  714863/21843093970523, 6399/194725971910069, 89009/1128142666369726, 
  -2044167/47171325875113, -1636421/2200262387781, 12530452/8065650564397, 
  -129166329/37301482870433, 18172661/4475222414233, -33378685/8747051652813, 
  34044340/6528645587859, -16858568/4007852616023, 23927168/4851726857171, 
  -26450861/5681911875784, 12411094/5360100255861, -26089675/4265718028001, 
  -43834687/2947467269131, -32682704/4082108373841, -81185893/356744373060, 
  98827819/448901078686, 88343648/3360105651849, 4944637/6259498006667, 
  -1172329/70461635339221, -636919/388309577352033, -76269/1033126668811958}, 
 {1798598/21380330627231, -4865307/30844483601273, -4749160/13499598084147, 
  3967098/8331799818545, -3139262/18724238189611, 1712381/9610006579924, 
  -3965895/8831913638726, 15361046/2055301747247, -1016831/2519701965344, 
  -2067434/31296730681967, 17433609/23195386355401, -15465333/8571305793352, 
  12791943/4038918990046, 7200337/6320177076729, 4283417/14502225000027, 
  2273771/27635712668612, -1308808/34341654747169, -51697097/213218530605182, 
  -41455678/9003035845801, 26638699/2360525196054, -274834469/8705034932653, 
  -42313053/5222308748399, 36180247/4094994152793, -3004160/24929067926027, 
  -736070/312964156513351, -213942/6459073927243, -1442683/5608870494231, 
  -219580817/124803305471587, -16369475/1362135946408, 
  -100339037/620079645557, 649057937/2365207223872, 54606325/1058689915389, 
  43544905/1496377460411, -8076113/4954690697483, 1126999/35457487572029, 
  186502/29430680525633, -1533593/61734496244221, -3432613/51890924553211, 
  -4758270/3677056023283, -10383694/767679392033, -10564627/91241851112, 
  -182952832/2194413515949, -1908177843/982719826130, 
  -132289454/402765586617, -142597277/1726791101912, 15776221/1363646795216, 
  2728299/15430953649813, 893413/58965539680113, -198386/121277024147007, 
  -5064945/168589779182464, -3811649/14221133878162, -5217175/2034691866377, 
  -6014343/3559048787548, -45854839/1616386711715, -178373231/531730934938, 
  -483636751/205066006828, 7553904219/7507106198, 507342069/95459979718, 
  163974124/223761305683, 248316422/386090033209, -15025279/3004279911980, 
  -6704625/75339005078942, -562333/36305288308343, 662687/482613460298684, 
  -1765469/116579867151743, -1346101/28679014384453, 
  -12049613/16050128054982, -20815379/2704351454885, -24449247/390773876648, 
  -26590627/598099588655, -250466108/269290188331, 1077110183/467341949433, 
  -311773804/276311100745, -788927526/253596858863, -206538430/68818717543, 
  -204548156/325964847503, -169145632/2086005995159, 5290301/5893901268626, 
  1826992/21381582593345, 332671/64224877295141, 617891/1747749013443297, 
  -1548745/137489369591261, -2708714/28563423573637, -4587676/7819222198017, 
  -76401806/20067441994593, -655413133/14648006677125, 
  222540841/3315723541458, -96749575/1517578495854, 153673923/1520543156165, 
  -64757830/875849478787, 290707065/3230153923774, -55478247/850739064892, 
  -968083430/1616497037109, -323501622/805187058871, -561999401/31715388601, 
  108484026/661022297093, 33423345/10207382688088, -70225/44564251901446, 
  -64499/4110918551398051, -118423/1077610025962573, -959699/121325649558440, 
  -16964817/323900503718822, -4982651/6597989057908, 8634491/5438925904751, 
  -7648856/2142600358485, 34113640/8072514781019, -17102191/4263225863432, 
  20624171/3730770973580, -19040408/4213062943663, 6501071/1213120623534, 
  -93468673/18213568222276, -46076905/653487531528, -118458936/1017081134099, 
  -56502997/809703139004, -61019223/100535166815, 208134907/713091653805, 
  -27192787/807367943299, -17754223/12545185526352, 472735/71926450041511, 
  319175/331106996769224, 70551/1010347286171687}, 
 {6364213/15931169506617, -159355365/130387496050978, 
  -12518821/2804403106201, 18167889/3351410830952, -2642989/19799727229849, 
  8377139/9876063919860, -1943936/493974718977, 59974177/736800876746, 
  -40257706/8990516790641, 203275/252839879153208, -6063643/15294348319740, 
  -17516594/2065964500917, 38974349/1665677263215, 14344577/1644251675254, 
  41170387/9939328864771, 3069211/3350197483534, -4750018/96402658190411, 
  -22554113/63100708849436, -48015663/18113739598991, 
  -49945016/2715387371889, -195066787/670437773120, -256121589/2560275904843, 
  48540637/385404898236, -9115455/4343082003808, -1428929/30625236154509, 
  -1635779/51218443867053, -1830729/36443306503837, -17924723/9684993463244, 
  -100451837/5263629485108, -817466667/4603991893046, 
  -100399892/801222611225, 332947986/591577630153, 193610955/636155358146, 
  -38815265/1941615629558, 17462428/29657992987107, 16529039/194302031744959, 
  -1794585/47976140736299, -24796295/74757107298044, 
  -40218518/11577134586819, -13171701/6901437129620, -42015712/1036202811163, 
  -561497084/1177904253471, -806260931/225098571245, -432746649/123594322837, 
  -429054905/389004012349, 261536761/524292762753, 20517322/9603537205863, 
  2601931/23848434441109, -1129293/32546599721392, -2109881/109834822972862, 
  -813241/17233981686303, -11338749/11801366903854, -26187457/2665333180729, 
  -89409250/1069644478221, -84072071/1477228795758, -241204194/185713639691, 
  497918569/149867529840, 18751001674/18563733235, 2592877254/230694973703, 
  1333935958/170322588947, -78369622/362529325757, -4831153/1812247424111, 
  -2759598/16802443773631, 6395903/263044701913108, -1703215/120704046221302, 
  -3936227/35160642518458, -13513349/18468905691301, -20550051/4371089995388, 
  -64524574/1121067242317, 72762609/830004254915, -134464891/1561308782961, 
  94503449/676902991743, -87655425/830638722473, -1339974195/779528929688, 
  -978299383/172178475958, -865400150/88645368557, 4158354389/2376093832589, 
  51336105/945443034319, 9254541/3461837331787, 2802246/55566911737787, 
  918394/560712702256051, -114527/11916784015415, -2726459/44890589563442, 
  -1467394/1570162016641, 4840430/2425831194137, -19167805/4204257807904, 
  19627730/3571195575893, -20007149/3756136668719, 28151092/3802958979013, 
  -19675991/3154154951456, 1656405/220269868436, 45860955/350651761024, 
  -104370329/1089114096708, -945391758/801776080391, 1123508011/154612998868, 
  -156316049/253524147976, -64283643/3383672710063, -13320415/5369990932679, 
  -3657928/114380294891537, -172071/756927941016269, 
  -1178309/161607944542838, 3128755/43551766492266, -2855391/20239777051859, 
  2931862/15884848042359, -6032815/23168445942261, 4955294/16228815221061, 
  -1462669/4237791881572, 4239671/10553234596167, -3412089/8676623225894, 
  2843199/7179889949104, -11598539/30180334072444, -20376947/2755651524423, 
  -277040149/2559189073236, -86120328/392112994871, -96117524/299908887023, 
  436422143/663805749929, 94717329/400271102443, 33872405/1919556528521, 
  44427041/31620296480572, 2702209/34586871707606, 322865/190893835981778}, 
 {-35831017/23530975144498, -15788493/2909448815632, -49254043/1178277049773, 
  160013167/3451634677916, 6167771/23969845398190, -37714041/4559011350695, 
  -13140557/1369226612786, 76400087/115754835023, -45028558/1214651223663, 
  12741673/32073578789604, -8023842/6249455555873, -7941087/2269817923411, 
  -14288428/306375883029, 25537447/2036330014900, 24039808/551521322499, 
  42040793/5558920898948, -2099827/107488656663414, -15615251/52034982658379, 
  -25367405/7825633551219, -49705763/1649553060659, -125572928/385338163995, 
  -305936467/362765579029, 243008707/178311036263, -190680589/7659879738732, 
  -6982673/12590103036837, -559249/19583390239578, -10511311/25899699153548, 
  -78471103/14596781421844, -8659697/2764147520812, -54002319/726887838865, 
  -119461634/157338671377, -269082605/827906349683, 194709725/70732346842, 
  -88770145/394520330407, 42548108/6450466012239, 51604145/62422845604616, 
  -1548285/52617966170971, -2778398/64432159078943, -8568677/6729347585576, 
  -136746810/10274492510347, -105276718/816045775829, 
  -153582365/2480357262309, -159582854/79260032805, -2111980825/312210239468, 
  -1092532238/97238411819, 1557630836/278300106705, 292591489/13411801523755, 
  6112989/5393322925082, -5234401/12449864175580, -1599082/86948148350537, 
  -11624178/85763755416863, -1134415/1051689084728, -11421585/2038747655702, 
  -67361647/859491411576, 69690371/570072452746, -197717593/1492535930817, 
  154493631/693922039664, 513872008/94074691807, 6374467283/6236763757, 
  1316378939/11867597576, -496419817/173092602400, -54686543/1348651872513, 
  -10154913/5036507343095, 13236969/50864020815839, -1811929/139060676369931, 
  -1236517/21093099130022, -8210557/6755811534951, 9069493/3424467916739, 
  -19160968/3057417006801, 39398357/4997296889195, -7720813/948272738927, 
  48471115/4234843066266, -13581106/1315625798611, -90397346/495237868657, 
  -530010902/156754135717, -525765124/27735134423, 966060531/59264369347, 
  248969800/352669509073, 74211493/2282851787675, 11172528/16327165179427, 
  2759276/139672902142109, -2045333/200760601710429, 2559647/27854473636250, 
  -1422587/7691293588820, 3377163/13301792899886, -3615579/9778727877289, 
  30055201/67260765812440, -40076725/76928177913487, 8409962/13478120265373, 
  -1555877/2455360415352, 28508195/43099724705186, 10501508/814066874035, 
  113808049/473441502793, 104006429/249044241889, 902320565/18395607434, 
  -68709943/1361396483844, -77058163/308310503084, -57808072/1611704702109, 
  -10677863/16925993480974, -460499/53219729275772, -591214/75664873288935, 
  166536/18096182939045, -206429/14879178330181, 481667/27661420745558, 
  -896155/38982279141667, 938305/34822297817929, -1867739/60050079474403, 
  1495390/41764843909989, -1139723/31423513463985, 147475/4018375910737, 
  -3958120/108564949946539, -7995418/12009405470821, -65670239/4919687740463, 
  -72562774/318397596019, -456135683/327596786706, 551716708/591281463133, 
  252425453/615567112656, 86918363/484753642693, 48644799/2340423828527, 
  7126906/6501731883647, 1024171/38276252319612}, 
 {-24311806/2056495417383, -130766554/12828357467981, -29487355/268945521904, 
  179065567/1668507028059, 10412377/13051807367264, -27301417/1636969317575, 
  18412169/1002936857437, 578825572/440836276819, -50295176/640319729553, 
  11635560/12115565771689, -17991141/6341981047328, 4090159/12254528730723, 
  -164486482/1560574967469, -44659198/86375551891, 115056928/635298748065, 
  49877412/3152508892261, 981889/17375028257125, -20627559/11181068143769, 
  -19512862/2984523870103, -36711617/3586699923832, -85820586/976184106557, 
  -561455764/699068569269, 588280325/106050855359, -153498893/1387228688366, 
  -39130046/15386240589833, 6063388/135817669110285, -1885601/26829549063038, 
  -1086562/694113914747, -39257786/1552513208851, -136169071/706790613457, 
  -33563203/233800549048, -604737439/319683048859, -820659887/271421434226, 
  -135944287/143294832733, 10236787/374887604941, 16269904/5575382905353, 
  -952466/60848872897225, -6483265/25488020800231, -6329943/6478169354752, 
  -78021940/8764034381423, -66455786/512189036037, 189109451/924637318932, 
  -642641121/2671728762764, -101299307/23960921828, -493015107/25205084183, 
  2915222381/99329627806, 77061352/1008418464317, 8356702/4327455388533, 
  -11936880/5847175385947, -841937/132101121412392, 
  -21063849/206809754691397, -21489788/11742239426049, 
  18318580/4424741596411, -10421003/1006223998150, 79610467/5828552200294, 
  -37438655/2346054766027, 25477623/1098788513998, 218907135/484663683011, 
  509674186/38721854277, 14360854801/11936226820, -1037661203/50251229503, 
  -159490836/548247767329, -91711201/9187641412834, 5716070/5197701396179, 
  -756693/56467035907565, 1676939/12151785560292, -4060713/14196646786829, 
  3581934/8744787547085, -12325054/19119717395173, 2178881/2634555592300, 
  -9036692/8726172104071, 15146216/11505279574517, -10590443/7508182319687, 
  -58747732/2549588385009, -140608271/306388443339, -3920093334/359011573337, 
  1620163771/58384903541, 397723800/82666766831, 56262531/274425853190, 
  42297505/15882867488056, 722733/17518734788866, -656228/56996049540091, 
  2169224/151814657650047, -953645/42039516110734, 1058891/34730368699684, 
  -884722/21043655400239, 6362717/122402811002489, -7427439/117019975825747, 
  3713581/48306430135524, -2445384/30137892073411, 1364311/15955749707806, 
  8584473/5370576299068, 34924646/1062610996799, 207375805/286067486086, 
  1789999424/138035600519, 553028823/288548261582, 86346061/332668818777, 
  -29438571/119919882877, -36681377/5919567270266, -1882438/27605049926029, 
  -542061/436858336969655, 1534573/1171369223307428, -600931/366175854892200, 
  190826/90956361555141, -195599/71723230936434, 357843/108524866381468, 
  -451058/117667891720557, 45455/10380438470328, -527233/114366276667421, 
  1275912/266927551769389, -877371/183601359672142, -8975452/101432488078801, 
  -13647877/7994253517718, -191450615/5025971746179, -357154520/360269564777, 
  198491345/224660166353, 145801857/866236455004, 54170668/258951738263, 
  56447761/417315728957, 8097655/999735797593, 35215259/191734833437575}, 
 {37082521/4593461687872, -2977522/418063532739, -75868171/783875640895, 
  69322267/590448079384, 3623335/7137897963279, -35505634/2770626676697, 
  38269148/2982961200595, 312911701/304036506896, -38109935/1947998292811, 
  15482021/22554106770584, -15916514/4001046795215, -27263724/2943990700465, 
  -143476448/2969372847153, -248518205/381383578713, 134671048/266710418065, 
  -38735232/2093601073109, 1888427/23045707977465, -7749012/6391732282103, 
  -34826960/45227761607747, -55776227/1319876731593, -20810083/81512951518, 
  -185020361/1163091429809, 1095392291/212620668789, 312767033/549184198599, 
  54374920/2540678992229, 1325237/37370158515816, -9749539/37093501101482, 
  -7702885/12504438288863, -53310377/2503271239440, -210813364/1338920485191, 
  145367101/590482123976, -774848764/1052601199281, -1115789815/104429788957, 
  688178777/404616740425, -265317227/494333393494, -50622799/3722958832679, 
  1141985/218459073912736, -8760371/34284512073644, -35440576/21168033662877, 
  13174805/3566155123459, -26980532/1229221054333, 44443519/1483036665734, 
  -22559682/704730979087, -291274174/431204323701, -6749496470/711851873253, 
  9403553889/207569164387, 466159037/84898659216, 118016221/491238486660, 
  11623169/1300647511269, -376919/424052303772323, 5427516/43458637089901, 
  -21065881/47764923479404, 6190481/8288672338560, -2290175/1580111201359, 
  6748629/3499144044238, -8887199/9651488449119, 3634280/4078767297193, 
  43506664/706179500425, 640180895/380657480982, 10208744363/100042395433, 
  6135929371/6352920020, -667512943/75474730556, -138083699/498165427835, 
  -31589089/2276859632939, -1466076/122162222739335, 1650661/65786916072652, 
  -1710097/38695305349769, 357137/5816153054271, -3897703/53903509082984, 
  1998739/28172557327640, -3299632/96141329496885, 663467/22556224029086, 
  -990331/36398665968591, -6191069/11603616047955, -28890971/1908549035229, 
  -198879188/171337422293, 1004657529/71772698674, 589424449/73894613645, 
  576288560/210845895337, 92912874/631936834517, 40712317/5157251840832, 
  -2064001/982202458994435, 47531/20194234741473, -162019/51260041663109, 
  5714239/1929086501166767, -1047497/359038552445928, 108644/37716914061849, 
  -229055/110826753842432, 466092/258110867424209, -726191/740766609766841, 
  -92089/273638638684628, -1395169/60844345954163, -3199739/4198849223858, 
  -589152014/10372833161557, -805413321/62436014194, 439711886/572562989919, 
  587660873/628302711528, 78069527/628601287826, -203660763/1211865108218, 
  -19490669/2382646782896, -108170/564761427847957, 37229/224349321325234, 
  -39339/239279856124631, 103413/673898750106406, -279193/1955243943435979, 
  64145/442791344973918, -43570/394313099882601, 69021/721409689825337, 
  -53668/910595035501623, 16075/3051254815976933, 266096/19680000990182443, 
  88675/154771171408659, 576595/112439254274057, 4609366/25592301596577, 
  54913635/2417286676198, 152342777/396132670016, 360523141/1671976889795, 
  38199059/486367750548, 244485448/1754260952045, 63214754/632176911891, 
  36806216/5140665719405}, {93084464/4498172455025, -32985817/2652508163110, 
  -101074651/732223199775, 289919841/1536356558875, 6325163/14936687269245, 
  -82923853/3371079555407, 28730741/2482761417231, 569965301/318017602350, 
  -26372629/2891280338346, 10666647/8192670564676, -13402589/5253565757116, 
  -28687102/8990402031635, -121079799/1401152537536, -123037845/412538257477, 
  167695676/314076170559, 93091001/965384806433, 1077990/12015399435103, 
  -6764583/6920830195576, -12562851/4905837417889, -32447681/1309111563020, 
  -219931407/822907544848, -217415487/282192904922, 455076656/190833356123, 
  432382245/534388245542, 183021482/341620035143, 3101865/302173880925802, 
  -549883/3843866128499, -11531959/4113677729188, 50591422/17185127499829, 
  -16086025/1795744540563, 154072313/14622989000295, 111180851/299881774256, 
  -703405375/261886073674, 1015710354/229142542811, 324260007/694950924898, 
  -313136409/633629581942, -3435898/248578270907875, 2553243/17488286002412, 
  -7636007/27997594881613, 3113849/14638567233400, -15607969/25027922191971, 
  7414863/9203899035235, -14814498/18832598961313, -13097797/802154490652, 
  -153825008/984202627407, 2448862427/108475024908, 1798395329/160368889607, 
  619993743/150967044389, 83706290/326807587243, -928611/84973811740382, 
  947935/105945892046778, -1617313/88566561043288, 2579974/111507959728077, 
  -1424276/35093908336873, 3634738/76755120514309, -3767969/142108594127377, 
  1943563/64458328031184, 10751471/7441163516774, 206515132/4566840677037, 
  803345281/293836913783, -1074024339/63855503389, 6166217562/6274988909, 
  -1824164245/262809623361, -95948945/322373847201, -229351/269546676171934, 
  257221/254466715578232, -182077/128761392565229, 351911/209315656202910, 
  -963755/481540419394782, 139529/71009952207169, -973669/800629860716316, 
  241155/218382591923594, -216064/244349868797519, -2344397/154102935465669, 
  -2883716/6770616714589, -36150764/1900673845539, 309009779/402678810307, 
  638593038/156053948009, 898199606/174389183673, 328146734/144315420659, 
  92189061/571306839544, -62733/816722656940347, 107861/1312065981706502, 
  -62843/629334634509670, 16957/182002635541921, -127339/1428214923762598, 
  57701/656350302761674, -68712/965925008996431, 42907/653067260986552, 
  -143561/3292670770168557, 21209/1359159356070061, -97134/16612664360112973, 
  -475831/66556719420908, -7641863/7444762966125, -323488637/1491469661837, 
  -393635759/866400981979, 115141668/601858628533, 66604928/99461920827, 
  351356129/2857094475649, -340235539/1974052170410, -21273/3474597953559604, 
  26883/4884493517154601, -13831/2501091929460576, 17447/3375529025616027, 
  -21422/4394669688005141, 23032/4847730013133423, -20139/5081911316099941, 
  12807/3556383192839449, -11436/4276902385570925, 7636/5106003346737931, 
  -7869/9184238819280688, -17187/2321449816145503, -48376/342567322390581, 
  -85573/1991804746829348, 973747/2043770016438, 59371161/2086961135009, 
  188333747/919914078534, 100774886/626432912453, 79049798/1679760737005, 
  751403739/6591919101791, 53645587/521588278391}, 
 {-13300736/4750876400027, -83191695/3242798300357, -271537324/990508266763, 
  121153325/389608670859, 57051339/39964313669020, -41690291/1027865098506, 
  165917899/2191759905689, 343810048/103040023661, -133039215/1423953496502, 
  9323845/3568342174364, -16579087/3410803809044, -4242961/31133306731627, 
  -172108787/1792144133995, -241676616/356004123055, 168680135/446749676976, 
  144199702/461645167391, 2791993/12855173728117, -8498689/4943772769964, 
  -8299536/2814483354023, 26127865/3464087154548, -56300029/1702579689958, 
  -203247997/336801070892, 983318664/174831880327, 106931957/400970244754, 
  238168754/214678016545, 4866491/86966692953785, 1284601/7121888895477, 
  -5380897/6686779754214, 16630947/19078896508966, -8236236/7746401909225, 
  8013218/5111186445061, 93176938/1781661944257, 1020882785/415285975759, 
  2411602197/2550861113848, 134950495/65765023284, -740282599/6072310865465, 
  -227163/12011083268486, 9530717/380999657997897, -411937/8534910910942, 
  3206451/65523424393645, -4632339/67278737685925, 2321970/26511138541943, 
  -1489673/18466766669448, -6231319/3755873956029, -13627088/637463329917, 
  595771050/379311994769, 1437664801/232414599925, 814272741/104724974455, 
  468281061/122322452225, -386671/164783137216679, 373463/185717370289147, 
  -582327/212786702191898, 211817/65892458776772, -1540669/362133286838068, 
  128240/26681607662697, -124057/22030564631799, 720305/104287841276393, 
  3507020/29934846563383, 14091228/4761596632247, 105001289/850442900448, 
  -126638234/182534201797, -1519571401/166342927353, 7239074516/7337308219, 
  -845105860/129133170863, -180905/1090723048960552, 121311/698416967621719, 
  -50074/249843004158745, 68980/331463403499517, -154542/605452393285195, 
  227488/747633983074215, -141565/401230979205591, 146624/368669288082393, 
  -257962/645279419804201, -647849/96468468446982, -2480908/19003591805131, 
  -23802134/10483791334239, 100905699/2342334984191, 86669403/298962232384, 
  302622126/108625324019, 432218186/101099011265, 305313090/134947067411, 
  -57315/4712464606041517, 23187/1891762354549553, -77091/5626951106383351, 
  23123/1558206005787464, -53252/3185329564211341, 14453/771601536691799, 
  -16689/794744944169948, 94823/4080658552029110, -62407/2642514220419013, 
  10253/427848340069429, 424429/973593096097530, 633431/75360904987928, 
  713561/4079448603434, 29744045/2925912880099, -43438989/2009893438066, 
  -198192079/732614546232, 153699149/1112330340175, 241287063/430321546219, 
  -106419607/1944653866996, -4531/5380838776307846, 5252/6102816815648035, 
  -8863/9607365775749287, 5509/5569993802630067, -11599/10643381851076308, 
  1387/1176211572844127, -3758/2980507292582981, 7005/5200456054703071, 
  -7982/5827750414647215, 7834/5719550849654959, -9106/6949092931313705, 
  -54449/2326722363827069, -121621/288410048887192, -804794/98251421433603, 
  -4876977/26468543438713, 23580980/17781917576583, 31570091/2104477084607, 
  127378935/899847633782, 87828156/674965239859, 41240837/832991116802, 
  93577424/457634991943}, {26569351/879424859863, -32221707/1712114448889, 
  -288240812/1255497112325, 72074474/247444239977, 7469436/7814179555915, 
  -179666080/4730645346223, 39100471/1174410987909, 1219686059/445191369201, 
  -25526109/1291005052999, 11153976/5691604063949, -19822853/5952352518554, 
  -10440302/2145354463679, -38675767/1957169917458, -136904311/331194774223, 
  60831452/76297873537, 141363365/553426993179, 3273687/31831222598681, 
  -4328284/6046933328797, 2574532/2312323879435, -12613970/8232122232323, 
  46446387/16126720951420, 64652807/936562144805, 602967625/132123638096, 
  355557401/238836292334, 292588127/358250247001, 1171057/36172927482333, 
  -2512643/36933147655006, 1649425/18053416036821, -3751793/33173813970639, 
  6464226/39677392843373, -2076595/11492121400427, -9342585/2975818030076, 
  -59421851/1116398034791, -280676663/250471123085, -83687322/731689438309, 
  360147406/180808808637, 230598/50789671450757, -494527/90481176450562, 
  599568/96765420990787, -625585/79958083272688, 830688/73986982857245, 
  -1335511/101577763707799, 885889/58927062036269, 9393465/32316680518801, 
  130793083/24357652585496, 72458107/1149298667408, 62914135/140114248217, 
  282126033/63150347753, 172365709/16765756656, 106634/276376908067093, 
  -130423/314665956111441, 149309/316134029874783, -150712/265430184402799, 
  157776/220391863793459, -220808/264196610958027, 246902/353512439565189, 
  -1704241/2484896839016264, -2072475/106677935295212, 
  -4647468/10862617491413, -47450609/3114367781793, -75075046/1930138361857, 
  -6259365390/14265968231869, -752219989/102616457569, 8665907863/8826997421, 
  39473/1373007359378882, -20383/650983020587441, 41023/1184487481858309, 
  -53845/1374210431283311, 79210/1902027438931603, -115556/2690879740716123, 
  35059/918720849293247, -292352/7829271540707765, 25865/703246258665023, 
  316285/490021430631572, 750829/60563578580887, 8447009/23257960910331, 
  12183653/11048691693339, 21773495/1258552809407, 181398479/837997539930, 
  548540599/222199398919, 493470659/81759197024, 10612/5000003546570639, 
  -1992/902011138605527, 11486/4887015069421133, -27411/11607615385647820, 
  73189/30854489638826855, -12108/5012651795659685, 26517/11461690967170880, 
  -16658/7393950093205243, 110714/53434822131791077, 
  -17841/10259775493038133, -13392/504937951970773, -55151/145110681459928, 
  247323/126975133571096, 9081601/4183197551640, -3507599/3803818629692, 
  -27285771/1786231202303, -330271949/1519525170742, 
  -123612481/2064069827595, 800108054/1248500937809, 3115/20964638633626617, 
  -1865/12856234201451182, 972/6680107423322651, -1181/8136927922598480, 
  3341/23180832939384200, -8939/61625639279293823, 6954/50053037589342823, 
  -4307/32109807752100429, 2701/21892180330705670, -6176/57536461413644683, 
  2189/23256509055452012, 10557/6918265199307346, 164369/6218465137216936, 
  103317/250108435022893, 231833/142237086391165, 6599817/117012312726580, 
  11497676/16823370140577, 25769263/2266376135721, 228184373/1844102118758, 
  100182703/462287772305, 70072954/473695561753}, 
 {-773391/21119542867082, 1986196/41481247583635, 536447/20333860346296, 
  -5164822/75030853356995, 2629489/25293218592725, -3345283/33436946856121, 
  3028411/26571210680752, -4559867/3762958604025, 1356657/21624426083174, 
  3991796/7624755486377, -10175799/19597055950819, 10941714/20078004190105, 
  -31524587/53815951044978, -7631612/37133280419409, -1410405/41604584724499, 
  -938499/73086142788032, 21489238/5852164608397, -3597900/1028200257253, 
  14278475/4171086679236, -10712093/3417436665491, 55399244/19685739344363, 
  20108059/27106404492664, -3481204/5071387775919, 543645/168981762908087, 
  -697165/13030792518278221, 3972769/130470436407, -85591473/3016225692250, 
  40405321/1389767114407, -38642665/1823668402241, 144173798/13245157693141, 
  -14127283/3664593332288, -56926043/23003837219325, -2919933/1915428615709, 
  1726061/20111141036368, -273251/136648803053398, -77321/92304939548491, 
  116081665/407162056673, -187945872/763407537413, 139043738/612781832119, 
  -71292933/797145096568, -27228931/3514043999334, -9119136/6812257609073, 
  -2518113/9814401416108, -901603/3524802307378, 3990007/2584247907553, 
  -6259673/6813507404748, -674869/35556886722999, -192827/135091492430144, 
  43713/2620659017311604, 489297148/156082289125, -400292689/436486939410, 
  37798729/1610925477789, -310038027/4547616847112, -19556913/2034619378673, 
  -8243765/7686332972932, -2696436/51759270533197, -870244/29738619267349, 
  -7222579/165589271393521, -1407465/16983478103896, 
  -34255501/47692473417461, 2956331/22712090332753, 2979873/614062216879039, 
  257455/358212408072122, -75275/676789204732984, 5452650804/5427859933, 
  -479793056/414162759031, -116150049/575439390262, -19255520/1005807193561, 
  7207469/12045729996976, -7408772/3733183832943, -3680767/15648452516069, 
  -2555251/77134292566754, -198504/73447424091785, -402911/75183435545030, 
  839526/329029209640159, -1414326/140513907449527, -344004/36954593043779, 
  -1220535/46351045933498, -342902/88502366523055, -136373/430196751626126, 
  -66531/2413822058899514, 633646627/325299169997, -215114053/379764360606, 
  26133294/1870549568117, -40698700/989540483299, -12382459/2156156033012, 
  -11063609/17808327713347, -4830159/142757296232555, 
  -2089120/135200990337801, -498113/170119526535481, -118527/224704623512039, 
  -148522/391556580574301, -287153/255252053208366, -293746/229051330107327, 
  3499808/80694761361697, -541573/296088999653603, -181278/374938757702617, 
  133221/176698626239734, -20423/1416051871717009, 18912/2712289003880993, 
  62717183/589404710380, -74149937/808416613369, 286271177/3427978899668, 
  -39732408/1249384070987, -10543741/3877594714592, 
  -52355650/121023543891161, -3243139/39971430797994, -486303/43436149687430, 
  -9547/264998073141632, -311393/1381153707366647, -44542/1400303816743789, 
  -46468/1201144761709661, -650828/11765613882557823, 
  -200842/4526168109884735, -119526/440673435969695, -56999/858449931893671, 
  38016/480692338162555, 33107/1023411743897079, -44052/316542801384593, 
  -36233/623473918325466, -18467/3365633697953964}, 
 {1365590/38794644654591, -1791041/38775059674244, -1593698/59830041354817, 
  2879548/42467364820829, -4628473/46764777273465, 2280164/23519305600911, 
  -2451641/22490678750519, 35773843/30107950823609, -2075653/33671041191394, 
  -3712297/7625539842989, 6349269/12385924729742, -4770749/9246225738064, 
  3693331/6358528594560, 2892221/14336112337621, 1543414/44876348459575, 
  738989/58586243666168, -12691171/3760333260682, 41373718/11882936571065, 
  -11963737/3827003667008, 14611180/4744449568393, -39555889/13862932302298, 
  -14932697/19845536328947, 28539849/39506690880415, 
  -2287669/535122163726288, 99475/4077454469141256, -24654625/889252582161, 
  66452931/2178104883491, -47339087/2323480413878, 16574799/828694147690, 
  -47526117/2943813038048, 43789267/5030363155112, 12492439/5472836976308, 
  8060724/5442897191539, -2044539/23051234697109, 1558387/681548879028781, 
  96135/114596272150912, -127418326/525997427987, 56764155/215672487682, 
  -122596557/1088408194820, 89301638/627031191635, -87836152/834224969151, 
  -12638299/1252138161487, -16549829/9060140030396, -7524926/1448237353493, 
  -187631893/64385088974562, 62519899/50332814640330, 1153323/61637896634872, 
  316256/224699007879961, -18533/514809159989211, -232128628/256188038951, 
  546322227/239726144837, -202693988/206349398303, -63892827/1209362842756, 
  -50039504/606263114501, -98172963/8597619975838, -15764227/12591335481795, 
  -2289251/25477693305055, -9364079/27314489572576, -3284843/8892924481090, 
  17908973/2444002108594, -6048316/22433835621885, -420339/73598564143036, 
  -142766/191460231506357, 64412/536737678820317, -570495760/497088049801, 
  38795724237/38669891102, -228048758/162737971399, -83628785/369451008027, 
  -134895002/6357386185485, -7214738/4611491558287, -16452025/6886266678838, 
  -5865232/20202584433887, -1797991/45393056767351, -1479263/36405769768701, 
  -3306099/56441613607244, -4788389/22665502966730, 4883031/14252649149947, 
  4758068/63915050255325, 650231/117607326954730, 111295/369384504034063, 
  33515/1285755563816336, -236348999/420382267945, 196152604/139119555281, 
  -148306159/246604876620, -62431993/1928372249682, -40514979/830221614398, 
  -18928125/2853580513298, -7754337/11042892399065, 
  -12824667/238945418715646, -1800629/89812662517517, 
  -861785/230399690977611, -1563361/460059924196793, 
  -1683859/234874257585887, 5695580/525425454513429, 2788769/6917113448380, 
  1318262/131569891498649, -685358/48784800995893, -1394397/444351560467061, 
  -26834/1159938663392647, -23853/3904515029488901, -570710146/6260129693303, 
  47948684/490045719609, -45302715/1116336856967, 57018961/1125583319754, 
  -54774484/1531131243025, -18432821/5553042466647, -6431547/11863956976571, 
  -2139023/22206092592226, -5022406/414171411166191, -114694/418778469057111, 
  -88691/314059824119187, -130835/207201974653839, -365540/690835499570037, 
  -1018642/550566183139907, -902965/78874518604599, 1184973/102686718054617, 
  906097/411084816697498, 216837/210348670617026, 844435/703162617591493, 
  93683/848305657255070, 22553/3852453309183794}, 
 {-2312655/71521495856048, 875662/20260827907475, 3624530/125779994924999, 
  -2367653/35449095159287, 5872091/64619513589318, -7113502/81633770283091, 
  6212651/59492706002501, -8816749/7622849753289, 3539642/58762311216247, 
  7182087/16195932617933, -11452083/25588945743728, 5052773/10032850961961, 
  -14480243/26493458606261, -2250548/11890933046331, -1982559/56568246498314, 
  -674106/54672244309667, 3803749/1243494603732, -29103099/10044497465117, 
  5062219/1656167097209, -14677688/5308549318215, 9792553/3712582273554, 
  6525703/8783954954561, -3762937/4895150276330, 256758/44374118086643, 
  34382/1704439996684475, 31098321/1148435144402, -41645029/2144413150104, 
  38445039/1790089806743, -63845989/4179325328016, 41036199/2160946493245, 
  -32155589/1667667625887, -28296617/9154140074711, -22362744/13385438021473, 
  789374/7759202640815, -1211579/473635445110676, -117920/140282569023281, 
  344860316/1596669604151, -70719892/649055966653, 671857433/3720380903221, 
  -91929111/722453406062, 4786676074/31490069165841, -51907859/444653563796, 
  -17506715/1519619146091, 24372951/2217498603514, 12676187/3141336622937, 
  -23883404/15548368013035, -419289/23170495474430, -506677/370803074109878, 
  33305/523174247725467, 54907467/2431529385365, -295811686/308628099689, 
  361633579/159896627645, -773484236/750366011671, -81336610/1436467312667, 
  -58989109/665183732984, -29632245/2367690180293, -5718647/4055293846727, 
  -25218095/11470578439508, -21968940/2923796968879, -24351814/1634053909991, 
  7604578/16320880789767, 747839/95395370107442, 189503/224467621905374, 
  -195875/1503901280390764, -107597500/548390223463, -566769967/412203366409, 
  14225589563/14178816239, -263044939/182113020216, -89407478/376150826713, 
  -90971163/4022715958996, -6379026/3773178496741, -16818980/6462316111857, 
  -1527996/4761101261341, -2451974/24158120718181, -2335027/5277510140512, 
  -8707136/10947559119583, -12835637/5797144118571, -3456113/28035307467768, 
  -418780/54593813466721, -118619/347856055208081, -63953/2500967187655547, 
  18479983/1351697697130, -213259970/360014849101, 456785333/329562427118, 
  -426422104/685812892215, -96411389/2834594323793, -60606189/1190654783600, 
  -9762421/1395736620671, -8938365/11909307125873, -3089185/53646644390022, 
  -763845/34794410640577, -4921940/109847986027411, 
  -13656381/276989073650248, -2264881/35327435454015, 
  19850501/10656029701998, 811852/187197610279645, 1201409/51601230007812, 
  1021739/194840275379325, 62630/1424865217252969, 67840/11716615580253011, 
  52146452/636017229423, -88934529/2218556581499, 26732126/409397397713, 
  -48524959/1091712648371, 61448331/1193263513208, -11645492/314115734437, 
  -6388724/1843075526021, -128094126/224962287135289, 
  -2939489/28756442054031, -978909/75093533426732, -117994/430762296780027, 
  -594127/143515522086117, -2655266/682405416074035, -916808/94147924160661, 
  -160938/44670956235863, 774696/25333025916455, 297427/129256856449602, 
  -833968/59816981584371, -392574/154049309453677, -158905/881906189575489, 
  -12732/1807507758489625}, {1953036/68551497989713, -3468419/89477658235889, 
  -896299/30154848172724, 3032552/47462039361763, -1934373/24580601034802, 
  2303227/29828863359268, -9256298/99532165367985, 13439607/12294192700418, 
  -1615899/28244002950299, -6453881/17208007542184, 6323464/15974031854387, 
  -6620921/15391839288388, 3663019/7034750092699, 3146125/17613458797936, 
  1295819/36773542606077, 437755/37397080493277, -14940927/6039953957374, 
  11713028/4652830936067, -8480436/3475909604743, 59028397/23133239873725, 
  -7926943/2827344030221, -4912823/6494417522767, 19407806/23880594186827, 
  -4295940/564768888070511, -85267/1166489620779720, -19227526/1050561766355, 
  30744053/1741251971439, -14527730/1027061016703, 61620087/3055569400286, 
  -47847029/2741964026100, 48546081/2166060181033, 43785683/12270323836898, 
  12594083/7168003446657, -2566532/24514103949295, 689857/230968225425830, 
  389093/471404841050889, -37783753/467472399041, 62261559/476006271761, 
  -63214355/523273159781, 292068078/1542566910061, -876403036/6368149114989, 
  31235273/185667075568, -59696318/446163740757, -46942207/1911828851176, 
  -22173917/3841569686043, 8769774/4175109731123, 877803/55565794529882, 
  227964/182256224564405, -147748/1511873214366469, -73095533/1155629942993, 
  -75008671/1509771572808, -236833249/238648030318, 430507677/183268217177, 
  -535777760/492603973137, -207610075/3427397137672, 
  -128220209/1318098563076, -36743106/2616643850011, -79592500/5801097525923, 
  30274065/1903620349451, 70987803/3424784934482, -339491/539916364873, 
  -714576/78935472478619, -211028/247857172054827, 164137/1146879834347621, 
  -30860347/1707394698645, -164380975/762013110726, -185214237/132023644646, 
  2668383966/2659354921, -417381147/277412736337, -246367375/983519033677, 
  -16339660/675605897913, -11415128/6286193953509, -11471873/3962733531355, 
  -4332865/2635883552979, -18704700/6368953739147, -36650206/2504946397543, 
  16488092/3415714097225, 2659339/15274053420620, 684991/67843289416713, 
  268171/907368930721676, 22125/1009636651491932, -33122233/842829410518, 
  -123697009/3971798165610, -1076077273/1771138576745, 
  148191433/104492462918, -217372538/338534122953, -33690739/951604380336, 
  -46736228/871706429409, -1812577/243461189752, -3797533/4687672117531, 
  -1464396/23662224561797, -1299245/3578395505177, -3919348/35873305544873, 
  -12874291/28653284288675, 55565376/3754857656873, -2818361/3007618012297, 
  -3894356/90930290966191, -1600553/219544973184257, -69083/1063788108131619, 
  -12999/3979917814465573, -25229267/823317035754, 40466864/823984270691, 
  -52633898/1206517826263, 67767109/1024896854912, -23519989/514171007087, 
  31182744/585700715677, -63003053/1630257777555, -9806062/2693579467941, 
  -8609837/14258911534873, -2914490/26634874652537, -1127719/79552363423449, 
  -698612/28491222967205, -16805788/318058243401481, -1331077/18036844033467, 
  -4873766/14287887416349, 9021399/29074438410247, 6407003/72147277124351, 
  5460357/181270641683710, 2130721/594063935621416, 121752/510900023578577, 
  19607/2839340421063064}, {-644905/27030594898257, 1036793/30976625787209, 
  2187242/70814580775285, -6507823/108068108420427, 2523628/38796322264029, 
  -2261223/35384486161279, 4949723/60898853054193, -23774503/23430704603758, 
  1859023/34813542349133, 3361529/11182511513672, -11444641/35418887195961, 
  5624541/15600649318318, -3662517/7974691847989, -2155085/13440701190922, 
  -650234/18973015727327, -1082581/99100062408873, 4644663/2533620718244, 
  -11348527/5910809159740, 17164809/9030005745044, -17676761/7697172182681, 
  11552585/3710765484171, 6663270/8607299237603, -18625799/22253345006183, 
  422625/47433024953087, 70074/591680272568131, 7841621/930950647829, 
  -117490263/9208400131213, 49169955/3130360488431, -51068016/3276294016837, 
  35236296/1553457160697, -60457431/2917780826537, -10995947/2811483164614, 
  -15533427/7622470275787, 2238241/18737105666561, -997927/318467462924190, 
  -233719/295906798128901, -22757811/3484665490861, -371742785/4136986460134, 
  147648997/1101435073408, -82686413/646814846717, 201927773/987415037381, 
  -121619590/795783063513, 233187690/1208449382021, 36469909/1270352736769, 
  21486251/3231357636134, -17539385/8244439109139, -1688501/99863008140504, 
  -370528/292243921459283, 196673/1632614406705464, -41801241/4937993841373, 
  -49713853/676418922733, -70970511/1370498952097, -221335717/214574961960, 
  461927543/186400125295, -293456753/251233660578, -163059207/2467640597356, 
  -75737962/690793056249, -145865533/904075601870, -56935789/1575093921051, 
  -81959881/2615749888167, 33170732/46638542350179, 1265236/122229752239803, 
  157282/156799935451257, -78251/535567974170239, 2380458/4387012529759, 
  -12101976/623064801991, -218964873/987445881613, -1240508721/858376387639, 
  9707491415/9673288636, -1154782355/727725532137, -345109981/1288868165157, 
  -37844839/1438211902501, -13323011/6711121333870, -68757559/4199859453689, 
  -15863572/860295119797, 26550316/1013206060025, -12515213/3916577039666, 
  -2576879/14393927684911, -562230/52096179783529, -667480/1881478524116007, 
  -35281/1502927985508135, -48826384/9188806555275, -43610093/958130090618, 
  -137965297/4288364600938, -220527800/354505816727, 612275445/418117718242, 
  -421529502/629710194127, -118131715/3175007590336, 
  -112674888/1970992551557, -213342921/26549453667970, 
  -5609587/6307162638243, -187078276/56531434767811, -10521769/5489478605602, 
  -31848178/22506499721325, 123375961/461434424493, -29845553/19271215940180, 
  -1761561/257716264366663, 2367189/323100738252802, 98957/1363404480863788, 
  26937/5770073543433925, -32176235/12610792036383, -70731782/2092303272089, 
  122167697/2479603819510, -53509616/1199982907161, 116128653/1709644757776, 
  -37063844/782645181013, 31727165/571547174766, -41741661/1026641254577, 
  -17340058/4490206048239, -3897077/6015894264858, -5237419/44108868487719, 
  -503610/7435149258037, -10755581/24981556477500, -1150439/4986165828944, 
  -9312054/2164747122881, 19960183/4398815719197, 1623615/5147919072529, 
  -876224/95316173763871, -380164/102867773294627, -89873/355838079288233, 
  -20219/2622350484744411}, {1036853/55054258493374, 
  -5552983/199820697002772, -1290741/40418646047002, 1176811/21154829340351, 
  -714275/14020694510882, 1979297/40370471420714, -2256001/32951955413825, 
  6330887/6877632673202, -3935726/80751357856171, -8107163/35924855244208, 
  828627/3549285368116, -8591920/28536421506021, 9788995/24784923735937, 
  2326183/16853434870647, 1187135/36340192741789, 501190/50277053896973, 
  -7291295/6081471411669, 14159177/12528592214310, -37304779/22668781821488, 
  72333811/33774238071175, -116458595/40529885018681, -7112429/9481047641945, 
  8025368/9658276833873, -1468123/149900384709840, -348389/2266130954592831, 
  -25746709/10116608367375, 21314897/3625741751176, -12519163/918273516918, 
  83080869/4877063696707, -45688740/2591169937759, 71346818/2652063470889, 
  14495481/3307597869067, 9714222/4151443591483, -1015447/7697519284038, 
  26783263/8525670774063767, 109526/148594951786865, 
  -13440663/13252672033579, -113319679/14469829080847, 
  -92479317/992777563844, 91199198/645379524819, -172072549/1245128831183, 
  102106477/449321899326, -115381821/655494152287, -45387879/1701022742641, 
  -15865589/2207442986752, 10298568/5088955826797, 2919861/177298127671297, 
  161767/132518057486763, -73825/542711344270113, -7780735/8827463731338, 
  -22511831/2372225603220, -45868128/608318516077, -25958753/483631933515, 
  -55344780/50840549711, 894884536/336299636525, -196335163/153181397141, 
  -52514246/710543599797, 149039791/639313972682, 65739009/1523906889247, 
  61169483/1604003390175, -5989498/9047666526317, -322764/33479076876091, 
  -27283/24051956359615, 281875/1972153182616978, -8705213/5098764074782, 
  -8510869/6264455281053, -70440434/3519513862525, -275105449/1205250989068, 
  -683241109/453874538606, 26732553681/26633241857, -519562333/305928335064, 
  -155255654/533210318793, -51316003/1753507643636, -52547373/409505033543, 
  -63671670/304775472773, -50517508/836149681873, 18022071/7176608804867, 
  1115687/6580427453828, 3077552/288679677030457, 126344/326468608607979, 
  31569/1285274257634918, -7446181/13506284106535, -33358726/5622155791053, 
  -22356160/483215401101, -56584827/1720927091603, -200024077/311339201840, 
  246541192/161507793301, -278039336/394155850997, -77142933/1950422943173, 
  -11330943/183197595296, -57349471/6500352440796, -1705167/769407289183, 
  -30598357/1515769571224, -137673817/4240137722945, -154390285/267318272743, 
  192161963/41672198811532, 367897/4900099013096, -967222/167065971591505, 
  -83135/1811963269056503, -12520/2247312044041939, -2652028/6741358633755, 
  -7810941/2576413322572, -15096907/439872853550, 93609142/1863797570557, 
  -8947193/195229568605, 154646587/2198542343511, -59351153/1200146402898, 
  42139213/721309130355, -36899629/853516020418, -14000062/3377781580777, 
  -8244963/11693151214616, -12224724/12232496814373, -11055559/2803446485597, 
  -5525083/2210610353466, -22567663/7844529768976, 13988214/4208317083151, 
  -2039001/2398271315560, -1668275/127127864844396, 609238/192875818384227, 
  195481/885847584373898, 14963/2004835490016928}, 
 {-792232/56228556775631, 874931/40365917802684, 1462819/49379757785517, 
  -2039491/42298716489082, 1198449/32892223211480, -4318448/117430920960629, 
  1104084/21436258622977, -3912583/4962215597992, 2571977/61302322023920, 
  10384028/73867950876405, -2913924/16753064110561, 6295021/29174668604651, 
  -3498369/9764186753285, -1217186/9769838126255, -11394542/406404184006865, 
  -426284/49793515114053, 1077105/2423315436824, -7137263/8585628062581, 
  8967755/7536626525747, -15420807/8098298804279, 3509608/1307499566349, 
  2298330/3236714462909, -10054463/13244618789053, 659073/72378806545282, 
  21526/147144108041137, -7827414/53598438137833, -8887867/3192260098131, 
  24354885/3958124977154, -31450541/2122857233744, 26680004/1386768487293, 
  -25366429/1206269537134, -40269614/9807061617833, -13224135/5379571601224, 
  4498893/34084848023528, -394209/146562161901380, -93155/148955081146583, 
  -243002707/1407147328522278, -20886100/17007318729793, 
  -31804472/3928986186143, -91055483/927263824116, 91712510/602024859271, 
  -96695315/628925004664, 76956985/293864829824, 14887832/431049887763, 
  20929533/2735993915329, -7885501/7527763583513, -969829/63877713788773, 
  -185042/136487441114685, 36912/318446058801853, -1060973/26743447641309, 
  -6746535/7091889259198, -16639741/1710098191305, -70698565/902322884977, 
  -31708285/562311738231, -305976017/261632194729, 462055048/158277533599, 
  -423482537/292916572366, -106830737/498866376335, -35868717/861058217779, 
  -81070489/1815690853153, 3865240/12908187374771, 1147639/205696825190747, 
  301331/245006904300731, -99615/838801670390819, -3665326/19371633715459, 
  -8550209/4407557267958, -84291250/60248842942059, -38686270/1877388741757, 
  -104463964/439825129945, -283933517/178799750944, 8692320335/8657772629, 
  -203935036/110237906427, -60457409/186892813971, -67481101/790002158074, 
  145526389/483492221207, 62950237/1029466792995, 18615700/3248059088171, 
  -1917730/37412509987971, -490909/72487616610605, -118949/284061062509980, 
  -54281/1771267275677492, -1907960/67331453428373, -5021551/8427516020156, 
  -20824395/3452773785407, -69076664/1458227943597, -49163474/1452193181323, 
  -209212169/312297230114, 1193342033/741936655451, -215374402/286156008639, 
  -29152888/684051498589, -67109535/984968499161, -51569975/1539457809284, 
  -144830978/913055325681, -208903868/683549285737, 431868137/318879724297, 
  -65595917/5122442900997, -11568160/46526598459441, -89912/182063373979805, 
  -46096/1650650287611029, 41373/4833132123561602, -2498245/35394620796438, 
  -6049751/12710541786091, -10897456/3543860200037, -79814681/2280920341392, 
  18137743/351701335564, -43202347/909987916886, 67187451/914373161345, 
  -95068798/1822982076659, 81503577/1311506240029, -162130876/3483006995675, 
  -17643965/3908739577192, -23591678/2381229460063, -44496249/17340531418025, 
  -32165069/1178981320647, -182225341/2412129439247, -59053543/9876394739046, 
  16338305/5533412253836, 3595168/31394578946021, 123533/685981936763027, 
  -10820/196613838650943, -18580/3524482506081561}, 
 {531956/55831176561229, -958172/59445671307413, -22835130/799053490657201, 
  1070102/25593713255919, -1734157/72393737694616, 367101/16506250263470, 
  -1530227/38355145557254, 9349679/13974075866639, -3475769/96922663287347, 
  -4401267/59013548009080, 2473058/25094193074079, -3884741/21981638821696, 
  4113062/14449934805239, 7401223/71803394140117, 1855413/74547056590151, 
  664613/90915482491470, -2096671/51887527068277, 5720738/13605613691359, 
  -18237439/20102859678235, 10479198/7624325109083, -21601994/9021043138227, 
  -5025134/7674126359755, 5882488/8267547079843, -554927/60960007209706, 
  -58378/364035046750529, -6259401/231643870102876, -1279015/7169074388926, 
  -9975209/3408844959500, 34715966/5204491352871, -49818338/2979608693657, 
  18263852/797200807579, 22796485/5905443657948, 12106220/4975738748851, 
  -2585513/19459134776139, 303125/123130551606653, 352081/648895336155390, 
  -1640695/68758740507966, -45751407/231754570667209, 
  -13002398/10286245062119, -19396097/2285266593186, 
  -159615293/1508100154293, 100969243/598066986306, -108624852/612539992805, 
  -170707853/6271227698540, -9020684/1284234693817, 5611089/9532956600322, 
  2272666/166036273706117, 257823/196472213911417, -93575/811852829155581, 
  -1223737/63423516595829, -2811618/45691783206275, -13867311/14198539873255, 
  -51545051/5113977518448, -100682910/1218077773141, -55208779/917458034762, 
  -415765223/323856613840, 1198334091/363995659630, 252665263/792025574296, 
  126448794/2349753071833, 108972043/2089198592362, -4794742/20331212373559, 
  -899843/193284540564055, -278786/218829357557699, 271387/2541333188327496, 
  -1175411/47998872705529, -1186621/5477688146692, -14109245/7128732834923, 
  -6791147/4776434622706, -63654403/2967659082983, -653354895/2611411149851, 
  -311561746/183269427699, 16988801113/16915286430, -124967473/60655533192, 
  -35859854/21174459095, -591810323/2133684407705, -55616321/1088038007542, 
  -22250085/2706825678224, 5025077/318349967188674, 7772103/1545217830799687, 
  709141/1691797735626974, 49432/1570563643567411, -232139/18920582243291, 
  -930611/21887304053886, -11683504/19273613840629, -57790271/9378138932224, 
  -131763075/2693169162026, -77268137/2198159158500, -351753385/498139870552, 
  133069373/77551541695, -1155498498/1417677857053, -58591195/1255244238738, 
  -672727115/1820345122332, -30904543/300434267200, 146998603/326781082823, 
  -544602289/320400506906, 29468209/1801565642405, 6892854/21041218835515, 
  17654/7273275275691, 53243/1269592020837272, -18230/1881658116886283, 
  -2035252/219351867959073, -1797049/22430937104942, -4994351/10371791276375, 
  -34489496/11025367667305, -13784381/383662935013, 112876039/2115327886101, 
  -45285097/912670400559, 232860125/3003800684216, -45373481/815718090933, 
  160487303/2397123431895, -47432625/931790073116, -170623091/2220392377688, 
  -25649199/638773099036, -136443163/625469647269, -673788621/912285406460, 
  14903072/332531007523, -8757581/2479832190068, -2392632/16413362128777, 
  -83702/86992169391103, 5885/1318104373398574, 27296/6077046969799241}, 
 {-1265309/225861415785139, 129779/11713248101016, 578457/22133416902977, 
  -1388347/39963763710354, 910643/74182780402109, -1253038/102282729209475, 
  1590118/54894739014023, -6769871/12422036246473, 10019203/340411740561739, 
  1102340/45670322399523, -1886671/34941244389811, 2256533/19128658481911, 
  -64153649/275323288895848, -14979189/176195324283296, 
  -2610073/124072458937140, -447643/74633951991385, -228590/1413073361859981, 
  -4271417/100940439999388, 7329155/16042916657272, -12103676/11602882396467, 
  9988811/5782829800047, 6126227/11521878740732, -2868926/4574412500189, 
  577644/68195685553681, 726771/4458931434102698, -1965982/625607332082443, 
  -2247874/72026848336849, -3616601/19689825554274, -21331219/6750101864713, 
  101506058/13525460368469, -62149591/3123590661963, -14327157/4130742103412, 
  -40790529/17946354185420, 1846768/15183287206167, -587435/264417601043853, 
  -245489/541990306796649, 2037110/2927929778642311, -658766/27558467515845, 
  -5187030/25722917276777, -16709001/12622730668445, -41665073/4592628744147, 
  -61045385/520561769883, 138205447/713633993839, 30617929/1035542781783, 
  43749347/6640243497843, -8392509/15663580970609, -2908583/267292293247764, 
  -339287/306917958202847, 46503/423482829547927, -901199/288692752680485, 
  -781611/33853905260567, -3831385/62474653653567, -13350343/13191883510783, 
  -56632403/5349199117976, -176852370/1992143882027, -61811617/941832531919, 
  -261946179/180740489527, -7942183/36629346792, -57877147/1326168168660, 
  -18852455/375146773649, 4867806/24815917371007, 441905/131828182351272, 
  232682/202068498023677, -86034/909627042267059, -434253/241723295253560, 
  -871342/32786504801299, -80925941/368751671819056, -7369456/3615685970445, 
  -14132399/9712229952901, -52526099/2322982792654, -69373329/259527515027, 
  -490266397/264634574051, 5293540432/5268047817, 651472816/168998464745, 
  179029199/429661598796, 37792109/508559650266, 46417898/7566604948613, 
  -805475/36777907082418, -912133/198986583932334, -82357/224819788110201, 
  -41281/1509802765062887, -308558/145199332064065, -1021564/68897599064869, 
  -3494821/81837231231601, -3932863/6358716733918, -23147487/3647758843471, 
  -47517917/931308003871, -61050295/1657589786954, -331251539/439491673490, 
  196502228/105771698533, -345097034/383876823921, -142889752/60483871793, 
  -514783196/245277274885, -130308108/306940762217, 555205003/333428855773, 
  -104478934/6716177566109, -3543363/11294746619380, -341862/136142542197865, 
  -61651/1244746788514408, 79577/9768525908721168, -57941/8963406293675879, 
  -217913/22957258846441, -5805713/71762510718803, -2634440/5376094560761, 
  -21631955/6756234586886, -51805141/1393640497135, 62502662/1122463264297, 
  -48750802/930650660893, 236616611/2860186607860, -18945453/314974976569, 
  83374589/1140498131815, -66975629/1275897317834, -159264964/362057069697, 
  -71356935/524585149369, 177768523/166089228595, -52645865/903164809091, 
  14276997/4445685579985, 1621433/12380600236849, 149664/180982611156269, 
  14576/14134273835186867, -9888/2677959566585095}, 
 {-1010088/28031365432765, 1821299/19455305411055, 6214615/20301594787076, 
  -12178335/32445159015583, 1146004/21939688697561, -4996065/72924480250216, 
  4203868/15133400171337, -17793529/3080081982453, 2044456/6503900316643, 
  -276177/110887338352783, -2084068/30135791642995, 11292667/12777873658914, 
  -21435723/9276019702349, -7257723/7743466233397, -11196067/49122232771735, 
  -2782718/43373631335381, -1047756/324215126318371, -3143279/76119847529901, 
  -795367/3293362595829, -4591555/882363952514, 35991332/2579121952943, 
  19217820/3280932414643, -21367964/2989256501813, 5314398/51949329707305, 
  1524156/729286077358897, 1041871/505006335927628, -3448437/106511111358791, 
  -2987329/11580529864880, -8454575/4501037892028, -46096585/3485704522419, 
  -128753531/676983785311, -34418835/769752431116, -21458155/794344152356, 
  5880740/4230793340271, -763946/28963652315019, -1218083/247360685768553, 
  -1567294/455880231790269, -1004947/34457703300826, -1796023/28959319758685, 
  -18175177/13381390720563, -38276857/2660085116931, -92376607/718699737479, 
  -52068283/538879102128, 570221197/1640597338713, 96634988/1098644816673, 
  -86464007/9474073892449, -6746969/60945653034700, -259774/22007666796763, 
  150469/110102719546432, -642944/346588086743733, -2057081/64055927573115, 
  -37836404/140076682832381, -9629761/3607092412182, -11285032/6560881009297, 
  -109695730/3577670783049, -278817737/756604108505, -867565765/325779463228, 
  -2171041502/922337147103, -345148194/671100982549, -144251440/263658395869, 
  9405365/3668809828241, 1641862/42716525204269, 6844511/530918213493613, 
  -296097/267669351547115, -367646/154860665498065, -703867/38739128521049, 
  -1366294/29538085795427, -8592813/11140662527189, -14331528/1792037224033, 
  -138142909/2090656566500, -78116558/1660607055623, -189670051/186884571492, 
  2077778217/808752266462, 5828167470/5785906613, 1102676121/160000116550, 
  211427275/191197682639, 1590066717/36930920279269, -4055498/9121749586171, 
  -457769/6914953623431, -418125/103268667595123, -192767/666989931960818, 
  171883/1004861401293383, -516491/45395600669059, -3476145/36338628126671, 
  -4189911/7002618297271, -10217884/2612198726989, -288749854/6180579881327, 
  40688893/573968722426, -60946931/890080962487, 125680337/1140427753108, 
  -48142251/585437590222, -420716058/324563345933, -414272589/107441528761, 
  -356837794/79929509281, 4507118013/252080219683, -914132603/5477970858270, 
  -30972598/9552336754827, -762201/38908026457529, -161473/259697834603150, 
  45227/578340812207337, -393112/368413737545409, -719527/78543043737129, 
  -1688340/32025113089237, -9172777/11897733713847, 8851999/5411482235916, 
  -5460861/1470006147985, 13893661/3125334062388, -21913289/5130563627462, 
  21543404/3632836442365, -18052061/3662077974268, 70436978/12030072792927, 
  61977172/610676793241, -20404599/264516913559, -466223626/578246659899, 
  -191128061/270462489045, -184546793/350077529918, 157679561/4909136778986, 
  26800943/20495718588646, 916936/133067745927903, -253948/1299654218518015, 
  -68215/1710826585945409}, {-809681/146758580511989, 
  23767351/40993430054305, 12314581/3828965149443, -5538283/1558759235443, 
  -6022613/481798420978276, 10578167/22052757368435, 36862661/23619146935820, 
  -134110342/2532719620015, 10197903/3497816586643, -1764343/45927868038107, 
  725656/121865510813329, -2788851/9799415343815, -9507509/960586445044, 
  -37702785/5262972003568, -17150095/7404641910353, -5375596/9039284279087, 
  542472/96956322519001, -1260718/47535223435449, -4560749/17198210171800, 
  -9877109/3647286336862, -108723955/5390855740751, 97765509/2187399624554, 
  -225044943/3024594841913, 8079622/6852774206883, 2819561/108584439582037, 
  -508111/146340194599406, -1157486/33699756758321, 626225/153946427998398, 
  -5579909/2795809800916, -32536135/1562193524826, -92676438/447039687313, 
  -234239993/586210169458, -124341229/404548655082, 42777776/2786312075027, 
  -3639216/12572793563107, -1949329/40084365476629, -229925/228583382307931, 
  -630067/16455660365356, -7064655/21783484434289, -16070557/4398945097265, 
  -7586887/5323018541424, -72940330/1507437619653, -224750831/394658026253, 
  -29954843/206001198396, 70309243/74749968684, -231403577/1513764796061, 
  -5896680/6012499208219, -6875999/67799501815805, 513938/30573232442219, 
  -141199/61314830136627, -828380/37370295626719, -5379491/146913880942757, 
  -10891777/10669682539151, -2621535/252466847284, -46854214/509549241037, 
  -245692547/3182736062016, -178020359/123279528027, 
  -1474259853/337107132337, -1946426812/363494159555, 
  -961661083/157009917295, 65663153/1606148912945, 14385895/23784454204149, 
  4468755/31723875490858, -1409936/118059000363083, 218933/344596462830579, 
  -979654/66541372120995, -1589739/14026681920398, -6555811/8463878453453, 
  -25671632/5070388385789, -106662499/1763975066778, 88837503/953504601775, 
  -52578990/562771138883, 142931779/915719330701, 578637453/149375688454, 
  6854229137/6768627293, 882547444/47612640579, -92734450/897873270147, 
  -29311971/1828846951891, -6218989/5906077816426, -2062279/44445971293630, 
  -1444561/533196770883792, -129932/116556401586819, -1046218/93124582591607, 
  -1377814/22329196413993, -15449022/16361021715481, 7928633/3878814066790, 
  -9990794/2095685315327, 11534244/1979408934271, -25697001/4491494850175, 
  14621183/1816472754838, -62230006/8984103328875, -119967825/994509664907, 
  -1639059823/788563074938, -3910747479/588647637491, 2961099467/16253219437, 
  -266878800/167899339427, -106948191/3447651884884, 2060992/23025554159911, 
  -173916/119002693079297, 102698/131964328829153, -43881/444930389599489, 
  -10608973/1479023652253385, 2278147/31516831972914, 
  -24734308/171912052176787, 3782517/19880385291403, -4569047/16792410786542, 
  4425803/13735076339978, -14055535/38129675196248, 5802667/13559486577805, 
  -2148819/5091770794142, 10872408/25556161331905, 24482617/2918923072243, 
  158105411/1029995923686, -167343056/850724030669, -811692392/165146444635, 
  390293563/130178905730, 693177538/3094537486387, 28767781/4511357625046, 
  -8695069/47729098936253, -715301/57752112023856, -274506/418751998666867}, 
 {48270723/25341854978725, 11588620/5412674182163, 28770584/1363043628101, 
  -33747486/1688788629529, -2134547/15149288687955, 54545566/15302798738485, 
  -26334259/5298130762549, -158283619/567835515882, 
  1733356900/109952394672009, -3586603/19185564509012, 
  14167375/38424463210461, -5189107/12686217506188, 19973901/4064271103978, 
  12828255/2344898932798, -29971737/1650320350414, -40870512/12597577695809, 
  -604582/60823096928683, 1284289/8614454085861, 7546030/13695204073867, 
  -8382062/10546942970561, -95898859/3879614626437, 27302153/3242921531668, 
  -260958400/477729985349, 107681121/9786520250365, 5355210/19890178493933, 
  -1505669/378503306984255, -359067/39018250899806, -6443899/52798232012168, 
  -10699099/2431663508858, 26655995/6570079871131, -60951293/1110472591347, 
  -219397215/598458826387, -371509771/201374113222, 137021843/1215126270005, 
  -22317309/7503539924287, -3791227/10670714920619, 1302818/2183360121710143, 
  -932491/55176280501851, 939538/42527711775783, -18003802/20942028510953, 
  -78263612/8418827852221, -142803331/1024444941271, 
  -133820482/1012865757485, -288456945/352788463282, 331592183/2077850756001, 
  -147407037/45619969901, -21731165/10552239022151, 2446990/45758712726631, 
  2222411/11454816740870, 291844/154976228221709, -860605/75284477026939, 
  -1859061/26574559263146, -11018901/10383726840923, -38797640/6238154350923, 
  -31243681/357848991000, 120914659/1144593996553, -150758127/1503055651556, 
  -174105789/69749750734, -573484534/57502788655, -2025783147/41845818685, 
  179907611/172758275585, 41384293/4612217322086, 12404441/15242558487412, 
  -3335507/28698770375162, -193161/232002174956690, -942308/53420484855059, 
  -1109413/16391953527085, -5628135/4390517485261, 7020839/2937392039090, 
  -28954932/4984425579439, 14005813/2227437620931, -19106597/3340416538714, 
  24002072/2595517484321, 134621095/651987580091, 422411547/68599907471, 
  359618638/347554197, -17323898608/651730585027, -146802225/375608609197, 
  -32232914/1843865293901, -3348677/19295138833663, 125029/371488632785682, 
  170849/916933043427159, -11680804/1151932520159577, 2997323/32701581939398, 
  -3899361/24017440747879, 6646215/32726403916559, -3875909/12831317363017, 
  4462222/13123177387099, -8835487/23012674023249, 49187156/107392338119049, 
  -4779776/11063122370945, -11912116/1767393690457, -72808337/638984016428, 
  -224471545/160780338851, 7163197996/22173749549, 269205269/218232958965, 
  73644856/1478895703835, 20458054/1699824917313, 8028140/61623225590507, 
  -421344/132837315809647, 398176/149010210520333, -358634/80694598486463, 
  5709506/732973208068581, -621816/54586989869381, 906961/68361055141224, 
  -1141851/64260976034395, 6275613/317080191224182, -950643/42034989436184, 
  1384918/54502992768209, -2585197/107013218378730, 2238887/92512899515396, 
  16014678/35618146741345, 13652271/1385092019720, 123439288/639039502453, 
  -835048653/216367065299, 433911244/63894042243, 800702824/720436133733, 
  -186318899/1061304520087, -15995668/1618458358021, -4275167/9551546076450, 
  -1187167/161381438640569}, {6144830/13108764763269, -876184/12038861255049, 
  -6949646/7216495077547, 12552752/4259754236887, -2687012/235908697979775, 
  3245400/32427191049391, 5511764/22721205108087, 16193333/4799069319697, 
  -13684939/12840408375069, 265377/322174513772065, -2160903/20933073871642, 
  114345/2166612963199114, 16082817/6180315847520, -46693876/2700907032385, 
  56920872/1135772775583, -4670924/12433951307519, 690403/132587947558678, 
  1871121/307440248088893, 3121062/31063677932219, -57714215/8292358066808, 
  37089118/4451507575847, -39910889/7588236573384, 22699925/347076407259, 
  -39137884/1708736360531, 1983172/11703457456337, -215005/183093278688312, 
  -269342/176411320392491, 4303449/14007369536509, -10058721/15498338099216, 
  -119706907/14700253974793, -103354569/594107504926, 
  -52667621/1755037650171, -209123403/106363477192, 258800609/264566733667, 
  57862157/3439260690653, 2438164/22792845860325, 603595/106131701296026, 
  -564511/43643576601661, -3718549/53013392685354, -12992458/35703492242159, 
  -6263041/32294897354001, -54889657/427973245555, 149883922/842754313771, 
  38023244/418888869657, -535834425/415928711878, -137779517/955276098776, 
  -636893307/1085772003103, -39065039/3032351473269, 
  -44271073/185284118236053, 151507/477488408966472, -608958/148502229329327, 
  467393/17571430490948, -31026592/17644216920605, 13338604/3356508355445, 
  -11826082/1017125455103, -27074281/21136847855789, 27188800/3106865918137, 
  -105961194/350701701779, -358181344/61855676745, -5774478337/69512043724, 
  477788639/56345866482, 46440537/189988129535, 24608731/2360257061084, 
  4158225/17451495490289, 122002/234656875840461, -285541/14783326784163, 
  10747827/84483404621980, -31218881/109324174666001, 268949/1366601063296, 
  -2490587/15276551483447, -53032398/133268235092791, 8519760/13717975524181, 
  -3813059/7397451830254, -18820014/3467032352119, 45838738/1978648788965, 
  2179173089/121415119966, 18667361333/19728172323, -1449929437/152057103137, 
  -4842562826/18058772272559, -5813572/449242166917, -2448965/7927518577676, 
  779997/212722108137802, -2147194/296727547732873, 2275653/183614862226150, 
  -258096/40854711861455, -2369775/629053237493459, 1073675/153065593242414, 
  -868281/37086297000794, 3963231/120938131704733, -1836749/47325225656424, 
  363519/6339488875136, 6687915/5272178919053, 33377801/1058701746101, 
  163570951/134935690723, 2748063976/16767643209, 648291235/93535945536, 
  390276376/151187548711, 97468391/626121925798, 31987846/4613264858089, 
  6420323/17916705396522, 257336/411492823575581, -333559/1034002570841155, 
  110755/517304936125919, 90227/1016963448768651, -117611/196261344251481, 
  634675/777503576570473, -258581/172908282523763, 465415/243544632881528, 
  -961559/419966911167435, 312803/105420541003556, -340749/113408998228180, 
  -367630/6358851277467, -6031369/6200872239576, -32064261/1662158997107, 
  -246418159/376237663574, 235421042/86526404439, 322425847/229673467049, 
  113547332/835049297523, -35323246/216415577121, -22762699/3010451399593, 
  -2702251/8198869553950}, {18530873/9037335177567, -19224638/14013302967091, 
  -368710849/19333719199976, 29706922/1179881319397, 5063723/74852178295340, 
  -19003638/6618926721691, 14446319/3335390367075, 131708824/601227411893, 
  -10671872/1527560892455, 2303701/14364373677857, -6756502/10988504801369, 
  -10332565/7826244458759, -34909693/1738816230279, -122755338/1418117110147, 
  53122257/629794364813, 27882193/1285031389749, 701080/46139279921949, 
  -3962357/20291656957826, 2711597/12563294065591, -29108440/6321539891611, 
  -12561013/360886475616, 16895390/1058942927299, 168005727/254978882051, 
  35071357/440715785709, -31376204/1637580297441, 656957/72988160481317, 
  -1523425/45290582977454, -12356498/96103429721469, -14879013/6477462250094, 
  -12762531/2194547389193, -159958544/927271357079, -45666746/117439896649, 
  -131995301/122266831132, 267426494/234615240869, 289765580/684746083569, 
  92570367/4200567114865, 119247/223585009072408, -970966/35144913146925, 
  -4138530/101094452590573, -11827232/6582159298931, 47139854/4926171513941, 
  -179998103/11199030980887, 51970222/2982107016325, 68705848/143311557619, 
  262356611/817824230601, 2185324717/327613292163, 151802039/379398616804, 
  -161954166/406849217065, -17920877/1065619635176, 305749/152330713984414, 
  -1631262/160338706219663, 12737639/59173905345225, -8237099/19862790194491, 
  16914972/24698307948167, -5337904/5633605161629, 4336396/11279812236127, 
  -2319120/8020598343259, -37221124/1330252992119, -97084419/129700430900, 
  -1201500575/27948748968, 384617210/26667464601, 910380777/233991298657, 
  165073747/788222225247, 56011413/5019893740052, 162399/36994522100258, 
  -674719/53861244696901, 3887261/183864772039573, -1893407/61587944993060, 
  622262/18907988532639, -2012177/61244954249662, 7928948/746395739499165, 
  -335111/94138698334195, 695459/126614334077337, 9980435/59652680178143, 
  18217019/1697677286016, 212054215/269210350657, -2460386409/86446324327, 
  6432024562/6552301781, -3229044445/503223160782, -142501895/584932227179, 
  -43428353/3161141414712, 449375/471221265195773, -250874/232081914016077, 
  920023/616072957190777, -155261/112669537459128, 640532/534901047020235, 
  -388861/344184710950426, 71896/117426130690441, -159395/498275695834351, 
  -93450/950373565471903, 366987/420261667159085, 1121667/46226199636866, 
  33469803/52997106719759, 31471739/814901677912, 635228381/89992330678, 
  956300512/209272695243, 357966746/70363795451, 391898736/187095561719, 
  96817626/729330909313, 28610941/3584690736738, 47998/528097198818383, 
  -61711/818919938349015, 201079/2739898818601675, -61447/988840395866401, 
  73373/1365416477531211, -49708/981987710236857, 45015/1604053066775611, 
  -24669/1684328977260787, -34008/7163397915931819, 98231/2735540645313783, 
  -106912/2340406245191467, -104200/105891864436219, -632292/38269156608973, 
  -4808167/11487484826508, -134883343/7148148734422, -194432213/309829472894, 
  99351694/470444329389, 336916095/527226935299, 36163980/340211495033, 
  -92336768/650186833829, -24371887/2977661879736}, 
 {52528740/8481918817981, 1187775/23802310941932, -40471713/8435027195036, 
  19743899/1410658170902, 1063371/32754913859051, -9570924/15728495475229, 
  -49516961/34079852343231, 58037953/2150137734886, 29594261/2040810018972, 
  1334318/47487225475337, -3922547/18795697851695, -1748294/50716342105691, 
  -20803291/3579034304955, -125291016/1400861855105, 340319011/5112854229851, 
  30734882/817644407269, 1005967/52395069268979, -1234197/23598170750389, 
  -2052870/48777995551763, -4157179/1211753905469, -26170029/1445991421310, 
  -48956467/704430614504, 31336202/203149689687, 229143056/1675810559111, 
  35146689/834104902925, 317451/161037517673446, -661629/138772974457507, 
  3140709/33493521719828, -21984031/5717944254735, 14303729/1835240828776, 
  -18762641/1000731842379, -179491039/443842158768, -468104263/198449026968, 
  141408961/288601642544, 131636105/263547629057, 244368363/661258708732, 
  192729/50121142362865, -1371178/48936153429491, 2431178/10526624666449, 
  -4474075/9245929370146, 6735871/7272811877302, -17004336/14100056082721, 
  19907075/14627493012206, 81969701/2204704651425, 483416248/520670606273, 
  228494000/154869865349, 295056119/146556167401, 316789632/1101801873551, 
  -177169619/483363865367, 1573123/251442707576008, -1950084/166264796117783, 
  1014384/40942653767359, -1501455/37515791754872, 3501976/60646240468679, 
  -1239143/16701277664036, 977432/21045440032275, -1066556/25853848891299, 
  -7291869/3531833391503, -72179663/1397234517466, -221714029/80754218420, 
  496412035/67021339006, 1185865466/161579188641, 443637983/147080989078, 
  86397979/412918796208, 405131/418506666010853, -2393990/1716908947844189, 
  279776/141900086684693, -380005/142219695052927, 442177/148714063000827, 
  -399736/129108175212831, 501184/238265680210225, -285894/168170915973497, 
  271205/157404442783629, 1137209/30458392987943, 9707120/9187397974729, 
  312397603/5916386346499, -366886602/305847859783, -855949478/89004506881, 
  6656266054/6739634263, -276102107/51912055358, -242054429/978510654061, 
  89823/830431443110944, -11221/96444834392940, 61283/436715639434048, 
  -137329/1015311932206770, 331607/2423989163452933, 
  -303206/2166167183288421, 105683/888458496774666, -28322/270933347781477, 
  147573/1835651810937017, -125430/3432581101066307, -115627/673779975107699, 
  171715/31224788822523, 15113207/11061074987596, 219026465/593104738306, 
  105126727/321385354357, 1818631801/654487246856, 374069998/95617183415, 
  285611450/157670673927, 132814216/973591818641, 31748/3616075426148393, 
  -26717/3310649452591427, 17391/2195039734476832, -69929/9197235822956521, 
  57804/7892401611855989, -20632/2790935791318041, 7235/1113821941831206, 
  -47317/8041678884744716, 11455/2409411420870658, -8929/3093865761020271, 
  27799/14443329078053098, 39405/1890460777137773, 77373/183669584061194, 
  -1528564/433806795152049, -9607387/7625409827309, -22279585/748186414502, 
  -472437844/1618270600263, 27081100/204913236811, 205136639/395481011524, 
  373885889/3986002636061, -600420907/4158392655609}, 
 {8309529/4574543084413, -14344471/3878189215093, -69727337/1600885268523, 
  104784211/2130415531677, 2906567/16720140437315, -13568816/2014968740941, 
  25211573/1715565709614, 280341869/547623512366, -57350479/6237559513825, 
  3090713/7154394876675, -21530608/31079222659831, -5826329/15986072950411, 
  -10067879/920552163117, -72588561/866195687137, 83622280/523086315583, 
  76896862/1892862262107, 1144354/34358172136955, -22378373/105600047113542, 
  4087669/21946164277727, -32079897/7539959508274, 175743329/9273832311054, 
  -42525007/2012519605273, 2043617357/2697767135981, 16953595/1441660824083, 
  52331069/333872466078, 2060408/195057340992159, -2726786/218538418012681, 
  2933036/5566983307645, -11262017/19676426616099, 13751737/24856779412740, 
  -14325085/13491848035727, -72787523/1859327860025, -201191344/112530942313, 
  157905395/151418618983, 105901696/494228552347, 328463255/439163262593, 
  527787/51644365221667, -811053/49884600878243, 2575533/84865221494410, 
  -2445007/80355757204171, 4241988/124775307315605, -1410720/30787359082861, 
  2664029/89802858446641, 9520519/11146970301418, 27555736/1404957335205, 
  -1396071031/596166936119, 185538572/406674340925, 318934359/239973608884, 
  -53741765/497044701292, 1128558/823043296028965, -144236/127328165684421, 
  60147/37472860522000, -344707/193340260231688, 71578/35478833432031, 
  -150392/72858099988867, 2262277/909057827477074, -559193/183008945729413, 
  -3447784/72450859440689, -5665301/4263970037469, -52167143/1197185402928, 
  42468064/87234805559, 508588165/128468937301, 615051714/108751894085, 
  503687866/172755335899, 86651/895402415342741, -121009/1303355311651081, 
  107302/1001963135044787, -63597/665489235787490, 2192621/18359993257525344, 
  -270587/1970367861012533, 178405/1122647238685111, -75853/438194783086622, 
  102161/607234907224089, 257263/92203516595098, 2735037/48078936718316, 
  2828543/4416116873147, -44168152/624440746515, -177150461/397089476044, 
  -2759866049/424688420007, 2350564348/2374790795, -331261424/64506577423, 
  11159/1688358827448561, -35712/5621650556585449, 17209/2509963203975046, 
  -13931/1965942562729924, 28619/3683997040525079, -23039/2731688771568243, 
  28500/3029944193342921, -105138/10409284809210179, 30723/3033661581339439, 
  -14875/1442367690393911, -144495/761406839436931, -455114/120282758621833, 
  -5078931/60164712373486, -38684825/5057137166528, 58466885/3092823124921, 
  380537624/1838701947493, 918402421/434628477409, 686900533/203044568555, 
  960539448/525044215673, 10031/23284459520811907, -2503/5749372130587314, 
  7785/17016122632185883, -1845/3908616041915231, 5749/11403135752678172, 
  -41171/77148381658338092, 3313/5925986589920136, -13042/22103261557906921, 
  5150/8664856259173081, -8937/15079544030737430, 4349/7762135613637623, 
  18907/1887120519405239, 191148/1088532035449499, 444809/137997475075531, 
  1091342/16094073075413, -6775871/4039162040705, -47873927/2878577675267, 
  -156216582/774851342297, 19717132/188746818981, 60393729/134496512300, 
  -33350433/676272069205}, {13217341/2548041975286, -12789047/4199545691568, 
  -174921467/4734265066665, 56479053/1162611087673, 614570/4124614825957, 
  -43918271/7283519897703, 62977089/7638562278496, 263658970/588755764151, 
  9081173/24741364262509, 4275773/12149572659074, -6622364/9967162162417, 
  10316118/21431183381641, -24528451/1530803085206, -52452028/460164576695, 
  98871123/871726244462, 147991023/2451600851743, 1578781/31137399786091, 
  -9485286/46315728835597, 2908413/6135184663784, -3084118/4072094750841, 
  28660497/18579709977986, 427058593/12454547499956, 214118826/554574531623, 
  122234831/550863452886, 129551979/1023793748726, 1010319/62944691148730, 
  -1044236/41933523480199, 1092645/24508516778326, -984705/22121805356828, 
  1046884/23153939732687, -1374973/23805569099610, -7264819/3865364180927, 
  -27955184/281940426893, 311361448/340846251801, 257480563/277781269159, 
  562476450/1030185855803, 307007/174792583177232, -353485/178925490064516, 
  1183019/484118734366750, -1011723/433492250483501, 544862/240439805269485, 
  -420341/169265326522402, 1423964/810291207472857, 2662087/69114011248584, 
  6748093/10347974433433, -48485617/509405159202, -290145016/461284500123, 
  -342782678/2873925179353, 152298735/109200621623, 116251/804356961219404, 
  -67879/524563632976165, 138596/1006113330244065, -89422/692254715920733, 
  157709/1197688956830789, -43439/384469928886134, 157289/855231809989895, 
  -175967/773539351729212, -242556/143872768481047, -5245536/125371966686517, 
  -7367070/10005333751217, 9033065/316824636943, 266758927/870478311285, 
  377789073/115720546535, 972147963/125027418337, 43771/4769088174733856, 
  -25388/2897687493368705, 20360/2324262607089041, -30425/3936465599959948, 
  278639/32325768653847530, -33985/3574683309029243, 18958/1494431074618561, 
  -44519/3140024869950855, 38832/2835039256203317, 84579/389330641532585, 
  2122418/585802127156817, -74573/55040357187843, -10996465/5970546246514, 
  -71189314/2594228858979, -133820057/405900307269, -2074535777/370352940317, 
  4507890034/4573113785, 2857/4994512647391239, -16349/29631077221308056, 
  3977/7217522462035522, -4191/7168021252181566, 5449/8624674627473683, 
  -14454/21596714096826793, 8063/10528893384659031, -7322/8813685653450109, 
  9257/10806650294560356, -11681/12738271730613162, -22147/1282183624742726, 
  -195389/563825302689580, -1128031/122630859678542, 
  -19807872/19632699893995, 8305327/7527423484748, 22636856/1673672926711, 
  124960791/731354347705, 513186790/261820075293, 2919841928/600932483935, 
  1015/28859692146742111, -6539/178955177857429647, 1079/28485770353050099, 
  -1893/47607599452702382, 1308/30810029161459877, -1956/44380291943748995, 
  5113/108130420029143646, -2213/44704218192266451, 7128/141332924433798809, 
  -1964/37749005266464501, 2896/58418760266819991, 7127/8003794942792130, 
  138233/8951671934345501, 166908/564635895081563, 786437/102580461109004, 
  -2659949/43341935743971, -5939888/7131853196333, -12931066/1026484894533, 
  -61118308/352655121129, -50041884/949270252321, 138174059/265927813792}, 
 {-294480/106773209430901, 911501/249124281648028, 208925/90581524418298, 
  -993606/179282305113443, 1089143/140429486436817, -486387/64752403044352, 
  631721/72070511910785, -2480307/25709606668475, 552849/110222361129007, 
  3932875/102626114284699, -5278479/135102010262525, 2496187/59822415797474, 
  -1276866/27486508054541, -1882511/116810845111185, -377412/132369871565287, 
  -299125/291377873669314, 4272927/15855377813587, -5343619/20525272083047, 
  3505571/13598446487808, -2361454/9469546407367, 21474149/87102213505742, 
  3464291/55309339862363, -1550018/25316197710049, 61049/147510889270789, 
  -4221/44043505568463046, 2331070/1027009566483, -2159891/1010456340980, 
  12565997/6157415685525, -12845732/7156250525477, 9972817/6613207145173, 
  -18238339/15573965259513, -3775338/14805512509873, -2975239/21863477578218, 
  1343095/169843783350624, -161275/814039867098094, -77905/1128728953891109, 
  58315883/2771118204798, -23350267/1198713518728, 41744825/2109186275764, 
  -61284571/4323800193924, 28829728/4066745177743, -13639219/5734620956788, 
  -2018357/12420114885609, 12159493/21924534665306, 7574941/26504701295202, 
  -1819591/15797548372240, -406817/267377291150522, -253579/2225555443158175, 
  10031/2455238104965490, 273737732/1297936736315, -246323734/1351511299715, 
  257487250/1538192538861, -23321948/358638190433, -10817348/1921873618739, 
  -6765690/7209351192043, -14325782/79903564044831, -508009/18679563527339, 
  -2910834/78423455188025, -1864720/23032642859939, -3455639/4481799503736, 
  1270358/44609839362543, 321995/588299885971134, 74973/1138544158390927, 
  -27163/2647710782070919, 720173980/295912332397, -201596989/284315580291, 
  28963595/1648211539967, -55225465/1061880459136, -10622324/1450961507895, 
  -89220185/111430185645827, -1839591/41796434927627, 
  -1693833/81680697045632, -755403/189115859972108, 410193/850262571646780, 
  -527645/94330549072859, 720851/256128362765404, -3861287/47073900767001, 
  -846129/118385249773607, -1379355/2550116698723969, 
  -35825/1324370612627834, -11311/5269944088427103, 24863072643/24772659085, 
  -210092851/227624421418, -92760153/576494057401, -37357313/2472441231060, 
  4098941/9893648488569, -213350937/139313447486450, -3143153/17075110575646, 
  -4096664/159215377678943, -253819/114450139745185, -108647/365478196860422, 
  -162883/216373580392538, -213839/315000461883965, -646445/310695975917431, 
  -254929/45787103172117, -138411/53392921416236, 440605/720156638152653, 
  10374/34891609776245, 6593/3169588086296045, 11389/22813054639663112, 
  428803937/269473711857, -140352688/304095754143, 31294740/2838741759361, 
  -14706103/442282745916, -36808856/7884945995519, -8849521/17746886568241, 
  -1207127/40369536573102, -842232/67032858536507, -461973/191154830677735, 
  -151024/357038971650985, -34676/971633333005591, -205492/4070036975780381, 
  -70881/1321511546617607, -24208/396477200132229, 222985/231555949064341, 
  -144037/339773152721257, 98162/1918467945651853, -206245/942318989789371, 
  -55917/436149712830562, -41539/3656540427022559, -3504/6591128832946981}, 
 {343784/128932243908639, -520026/146493064069931, -1435677/620125109043284, 
  397027/72690677164524, -1880780/251953008083831, 348664/47879755008403, 
  -739437/87337811963261, 2615411/27597021238668, -2557083/518257681419493, 
  -1804538/49328919817977, 2398435/63161378346553, -1035705/25937789875934, 
  691407/15051430679146, 926790/58661875870961, 881269/308453969370372, 
  164631/163062126438721, -19073235/76019068661671, 1706543/6615787807776, 
  -3797107/15586410451853, 2591730/10513342170713, -3612389/14607179514012, 
  -2768251/43940093372527, 5585453/89406370910240, -143862/310450019050447, 
  -9323/7659356970827189, -12138009/5813926067956, 10526209/4940172707695, 
  -27798565/14888087975732, 14572784/8265689465993, -17802247/11805844253546, 
  20024631/19158977682235, 3856862/15738149651741, 2688389/19656309787453, 
  -871079/109716501689180, 213978/1022590523401507, 64094/934108865727223, 
  -19896457/1038317149924, 8345972/396381901207, -46077947/3334433129633, 
  29621263/2228204148735, -32208702/3112306456291, 13830187/2596075591057, 
  -10520005/3601143378923, -10963055/11138132203352, -1002455/3036324555556, 
  16752926/131090381872173, 329820/223675227498803, 107408/959879393513995, 
  -28304/5677923754208567, -147556982/819458776209, 110788565/569333154428, 
  -195776713/2385617102646, 143876553/1389243093373, 
  -164170234/2185712465037, -9315743/1306315362029, -5923268/4809555854939, 
  -6232121/27424492736572, -1635207/7023537894739, 2999653/4138577422958, 
  5158729/5431697572791, -1117627/35302889797275, -195668/336536080836011, 
  -48013/728946323011474, 28297/2670743652184739, -173394581/246842683212, 
  22777255/12905385664, -271745972/359588809449, -28705916/701721947513, 
  -55464262/891111422753, -23851079/2788613961095, -58089750/63238267084579, 
  -2081116/29176442694357, -1397379/50515384578493, -1518976/47691721917335, 
  -779297/13927885496982, -3579483/23545672359811, 3349709/20848344539872, 
  949483/118077563251820, 151098/261651604565519, 42083/1630758799925028, 
  2036/990844841777433, -669376243/730680267861, 10781604529/10753689968, 
  -433996247/389992149541, -211340415/1178271004858, -19081196/1145817527047, 
  -6331348/4983741733181, -49521196/27192202413113, -4997077/22356766463195, 
  -3452411/114329448042816, -448806/163452804191111, 
  -1083622/205084105635249, 95453/603939695188870, -576871/69189853152713, 
  2606209/28357068577375, -1204147/46421160784639, -286555/162228033016118, 
  -284083/795717727298497, -28708/12196382495651261, 
  -10167/23447779296024664, -251727307/548750078854, 499957111/434577882841, 
  -1783718983/3648180862978, -42020647/1582183141187, 
  -46910417/1194629175305, -32943676/6157111035413, -12977973/23124335953792, 
  -3479863/75577256104119, -1049813/65076804306687, -1399053/460518101054884, 
  -66070/132406438839303, -354612/902225066578543, -136794/143908387318949, 
  -299893/277132637719396, -456401/95512589013642, 418601/189301114134198, 
  97047/505420980959891, 256749/330684163034398, 195829/1304459518730694, 
  53937/4305761856217031, 10393/19940950384021251}, 
 {-321272/129429983482609, 1181527/352537561323805, 600466/249131640422067, 
  -273530/51071442180481, 828253/119193434678044, -212460/31681327856009, 
  820747/101847167559476, -2889107/31344130087290, 2090213/434369247094660, 
  3274781/96944982559457, -2772137/80299866675851, 1418209/37102991736831, 
  -2421708/55577449383095, -1129517/75435266842094, -443043/154353110881489, 
  -175358/178051613203275, 2310625/10051873511872, -8399881/37274811319189, 
  3773501/15836469866736, -2254699/9766862127438, 3477527/14707210876022, 
  2130257/33830464357409, -6650083/102828747803018, 114560/211568473984287, 
  14560/3837199383985879, 9746760/5134527288923, -7135597/4011951140571, 
  7544469/4123192218706, -15301739/9731780036889, 7805662/5732277662143, 
  -12968285/9351098314951, -2686571/10009374093128, -11652557/79804728050109, 
  604641/69278819134288, -103161/460707477051758, -59236/868800718984901, 
  30892147/1640738670673, -102806617/7693482720630, 20079983/1375226034075, 
  -15360916/1534646283863, 140363374/11622330167543, -12807053/1098679456050, 
  11662966/1917100320257, 9023575/7018341300246, 3397681/9668423423586, 
  -5861371/41669551844348, -185917/124508864106976, -82408/751766663797049, 
  20522/3154648619879691, 98586982/610972528607, -58023252/724693636201, 
  47201227/358036201626, -44438839/485446926251, 10803043/99803058407, 
  -66817651/826636884077, -14111120/1804219271417, -13468983/9725996553673, 
  -11108347/3148088206251, -19391951/13495224590545, -8773187/5907242427274, 
  4338425/103605043316286, 393837/566154161860837, 107430/1481434996080281, 
  -12803/1152733003093185, 93902941/5502581056370, -179972296/242714936507, 
  1799774983/1033352767749, -107169691/136338845384, -45345302/1046425508983, 
  -32843026/499972988079, -12996031/1419051272581, -10196321/10179310819802, 
  -2312539/29468557126127, -11676209/44267649027469, -4175881/13795692913299, 
  8275543/6114220227405, -13381450/49369161577961, -789022/72109086087783, 
  -334582/487698533519873, -30950/1128180556970207, -6109/3022366890292268, 
  -74221767/471831622511, -609217415/555795559129, 2728643458/2721509685, 
  -1407809400/1234821860213, -192399316/1030231370329, 
  -30198232/1720906503929, -8363059/6162473717996, -31716816/16320723665441, 
  -5473203/22696193891374, -5986905/180979008430597, -1428481/45342846892233, 
  -4438074/116031753511247, -2446693/44956622568720, 14676533/5250050110203, 
  2075524/91478161830915, 710654/380233190236869, 189532/423322707074153, 
  8743/2276887439324865, 7628/17489520791206637, 37308109/3444833509878, 
  -372174385/770651763608, 259754613/230329807466, -163784624/325404026893, 
  -40504651/1459951180264, -28963921/712892492516, -17539747/3139974430748, 
  -8011460/13528438720063, -871512/17805324047141, -1340314/77351051668101, 
  -762701/231638203053492, -505963/166306452419022, -2924035/473126780598372, 
  -60742/233896158325941, -2048166/39609625640765, 1125994/25639559636765, 
  -396986/47619682141985, -424397/252097712915994, -230972/1013385647836621, 
  -26338/1675589420778707, -10016/17469763518319329}, 
 {765109/342152327410363, -2668765/873383474868711, -602227/249993570157753, 
  435576/85468462645529, -325101/52570588015028, 4281043/709570056772983, 
  -1374532/186977320387683, 4652117/53425962181645, -480475/105400000072793, 
  -2137775/72611141670641, 1555685/50066250935288, -1167661/34205912040382, 
  1278379/30886798068530, 1674895/117932855483972, 330487/119376077131659, 
  233553/250479936652718, -1720383/8786319952372, 3868355/19279559928716, 
  -4130332/20338319057605, 2977537/13652467761211, -5271077/22612480145475, 
  -3960447/63705723727831, 1211752/18784787955219, -141575/242174642015864, 
  -52111/9741832188711107, -16017753/10361173417243, 3103994/1997393757521, 
  -8194927/5631357116063, 11901933/8319236899372, -6705989/4671534550803, 
  6200661/3927573964511, 2923247/10741850670908, 1389986/9047206769059, 
  -236717/26310431004607, 163764/727339832995759, 45169/694350814038750, 
  -27568931/2153760962727, 29783514/2442126103531, -1427479/150342265547, 
  32369520/2432471101957, -16397376/1492132722347, 18246634/1361836622149, 
  -57487033/4283331302910, -8046013/4511255860301, -18262460/41677859291737, 
  3404693/26311803573481, 401845/285577358299318, 32865/298280735250913, 
  -29067/4095629174575076, -65370021/1083375003248, 64089215/658935533926, 
  -160258063/1818726524250, 94050355/690656574256, -118664865/1224743614564, 
  175420136/1509193636289, -108526184/1223967176665, 
  -95792933/10909379043131, 19511953/2650493712837, 16656144/8642121391471, 
  12990209/6660094463580, -1559550/40670365706357, -200741/316524902788563, 
  -108995/1420118256609698, 34667/3179261011980228, -57126482/1163730387713, 
  -34044933/872839132654, -155629402/203850657945, 98033567/54679546164, 
  -856450253/1046082695684, -57577435/1262188706209, -24323097/346062249866, 
  -34328836/3450289383039, -7385538/6650224263209, -15814010/9809825855121, 
  -6126598/1353603275097, -7901906/3373060909569, 19968262/147911386340499, 
  932129/94479426439028, 243853/377402839070690, 32521/1173838474388237, 
  14626/6979131407028873, -20627900/1429148698771, -76983872/445948734375, 
  -607402041/545238323588, 9205536122/9180918351, -419351104/356201073261, 
  -69574861/357576345081, -29954381/1621120921838, -8911312/6201983299647, 
  -10456496/4975758540125, -2996311/11342285773175, -6188649/70629413574184, 
  -57771967/175591028511076, -22117437/30819195142607, 
  -150672323/5726573106188, 6036407/29061500019819, 855951/288477419243236, 
  -5148180/14421761703855271, -55559/22544624702105075, 
  -8839/19688486514041606, -39291901/1226382419465, -9114311/354169385693, 
  -188538688/381697489541, 327105154/284724906873, -98959442/191569942283, 
  -69736381/2432765346417, -9658292/228110948623, -301230413/51323463762789, 
  -7323593/11653879564139, -1793248/34436797425847, -1328265/70518287916302, 
  -1996445/54061250499269, -1203439/32543696817322, -2894373/66135387461588, 
  4292973/40593354173545, -4080017/15557959522749, -433278/9493693285525, 
  -133766/210694359894035, 87319/507705262293182, 25779/1969289129200307, 
  35681/69718508143032602}, {-76262/39499393029687, 442219/163843020392791, 
  1091588/447847619141031, -665229/138857138422822, 581655/110182268413834, 
  -209178/40425273801067, 371124/56997409235123, -6758035/83449900876984, 
  637619/149824033561312, 1148103/46645288787899, -1146109/43630064684214, 
  241333/8043216839410, -1116790/29758821396927, -1504331/114708963044846, 
  -12059171/4560403227885345, -1644317/1889938144854611, 
  9181882/57865500743793, -3173693/19225735885021, 3226262/18990643490083, 
  -3139697/16508397294934, 2947179/12858326310637, 1897490/31607649311139, 
  -1571779/24539269261565, 1251738/1980658734907309, 14815/2029862778715849, 
  11225365/9660483918551, -24604903/20717923211200, 2656011/2366096500184, 
  -5565220/4346103757633, 11313375/7135441937663, -12243359/7147712412543, 
  -3229583/10773899165622, -4784977/28777715441909, 685211/71552523425347, 
  -140759/629074427830730, -207731/3386047466665236, 18099755/3042958900132, 
  -14206613/1611259955505, 22406617/2108075130459, -1317699/129243816539, 
  46316229/3223250572019, -21738569/1774786248677, 115802647/7490610385444, 
  7224525/3545104329497, 6668229/13542936373577, -270207/2307978200266, 
  -134297/100510270677101, -90496/823739351978685, 141591/18155970306175316, 
  -32492599/6549668356768, -78733821/1177000227281, 53179793/538314666876, 
  -88643696/964931145859, 61910549/430261143154, -121488590/1165351403207, 
  95884934/751683134029, -72460957/724798861486, -40045095/2457466283417, 
  -14235389/5235202185910, -11045523/4239148503097, 2105372/57540613865815, 
  64577/109831020632606, 77475/924888016190218, -30029/2829939140190618, 
  -47207774/7109197077775, -30697891/538960437173, -143605405/3549439435336, 
  -83602783/106311100855, 245151499/131299180605, -886421889/1026534097861, 
  -27595744/567070571277, -208523501/2724779166441, -40306088/3651390578775, 
  -41263975/4041585937454, 13313537/1402582952880, 26042641/9173600909751, 
  96117/1232403255317, -2515829/302902396693915, -128219/202521472008974, 
  -24569/834987726926216, -38205/17414546816807492, 2034893/5307259458121, 
  -21174064/1363667588699, -67339041/380907680548, -279511918/245069712575, 
  10061832705/10034055229, -1097596643/894474536152, 
  -978705397/4778103950352, -102369792/5198427919985, 
  -11056517/7182343459021, -124323135/53742014065921, -4507687/3561707956869, 
  -8561489/4331732193772, -11128870/1732940067491, 1280394131/24126379585231, 
  -4933291/10410536676921, -769815/90741435985988, 93851/372509680336620, 
  10199/7166220083648434, 4144/8199012356267777, -19705381/4496082592882, 
  -37373429/1007194228591, -46443883/1751086966065, -256860178/510156518767, 
  586177354/497210011145, -27835026/52116440075, -52282145/1752315483479, 
  -61670476/1385043066955, -16640005/2671128202664, -4710521/6980182642509, 
  -2177577/38838406384108, -15361448/51962760718087, -2947807/29293914607602, 
  -8113325/18319142649149, -8612762/5376088861835, -3932647/9963650381845, 
  3565210/33200035183281, 462938/132106309152407, -176297/1381367777927161, 
  -12771/1159660421667791, -2198/4548530431929525}, 
 {438448/276263719434393, -378337/164416434073391, -583514/236233785006467, 
  3368589/757754436110662, -607911/140876515724891, 540621/129879156594082, 
  -976373/173281679859316, 1535046/20717530875215, -346738/88621193131879, 
  -586651/29976942716870, 6776009/324334513405554, -1099103/43192266333096, 
  2191221/67711691136862, 1245602/106958801302349, 381891/151959099210512, 
  465886/582616154554401, -3478593/28715808569918, 3671171/30550918078117, 
  -4011187/28309485485528, 22618881/140555961906008, -4042931/18631422362702, 
  -1898175/33123339840451, 997553/15774831430180, -295060/430005612137103, 
  -41134/4292330318540743, -20506394/26579302527619, 4221871/6030920927281, 
  -13653193/14036390468408, 35314362/29582162685635, 
  -16460239/11318632894212, 29790059/15716671619087, 11060095/33759426062301, 
  2922227/16023296757183, -1472867/144978091196047, 39623/176514917946642, 
  54761/955299913082271, -10764551/5967358210669, 11088862/2700933540903, 
  -21155527/2279902762455, 5678615/506109190603, -90811384/8214047097135, 
  184066907/11502968244230, -28960366/2044162674709, 
  -36594689/16501717627006, -3556765/6591781986206, 2131415/19279974156021, 
  394891/321777126402016, 338661/3206193687345920, -27244/3110851964825679, 
  -4783375/6222118510627, -11875045/2002273606091, -51572327/750189175343, 
  102179754/995212210217, -64510686/664226052667, 65373671/422103496957, 
  -213520051/1861761769647, 125025923/868703097517, 52027043/2759603273289, 
  95643497/30325634600192, 13270289/4292001084235, -1312806/37865262820237, 
  -101573/182556927420459, -272624/3026641278108615, 23918/2306409001607159, 
  -9593038/13914541312995, -41061921/5526426435734, -171228874/2946625632871, 
  -48715578/1170648537901, -281913624/344157479471, 867336700/440479555869, 
  -160751453/173940989250, -64118501/1215069474293, -24027275/282071038408, 
  -107307799/916910432283, -74367005/3500205020421, -47683604/11766582156921, 
  -4821653/34595984794080, 831351/110540964408454, 260381/418820415164982, 
  7128/232496138036575, 10391/4658817523106714, -10485925/7709067184832, 
  -1471647/1294523941501, -91546871/5742400593717, -56735359/313613525568, 
  -131078267/111303435157, 7441214553/7419806497, -487087681/376796943423, 
  -102930773/471611930837, -356373464/16736066401993, -5992403/3581530864599, 
  -24699967/1962165461692, -48026305/3844875132332, 92847625/6614729281049, 
  -4166894/56368688821, 28890093/42604885985929, 323350/25277328768781, 
  -140917/832333542217739, -1547/25721020310517029, -4264/7949208088328527, 
  -2578668/5695657999499, -25167402/5147336793673, -207461262/5516048737625, 
  -125565256/4648553895295, -388958063/752697055185, 99458867/81600318916, 
  -116060002/208457037555, -35927381/1146873225045, 
  -556916776/11769606535593, -12329279/1842528953633, -5826805/7921201711416, 
  -23717843/9099801462085, -7220905/4802869946391, -13488027/4954455175354, 
  -30975472/1977668102023, 42958249/28570757935930, -5678966/39541586816313, 
  -633509/124489073881352, 66913/727877270885461, 29053/3108138331228553, 
  15972/34717291798292459}, {-169987/136985099973771, 599359/319860798602379, 
  738617/310797249192781, -318556/79975027507849, 401989/121967328240551, 
  -673909/206206792190536, 213665/47125122271192, -1445731/22054428546546, 
  293161/84273489717471, 2494723/174721394869283, -1169342/71736100877867, 
  1825666/94946988890861, -784410/27949438335347, -1881007/182307014761741, 
  -2438347/1069805929041658, -139641/196662186285082, 7130514/92269786608415, 
  -2953359/32622716974885, 5501920/54935700853191, -6905341/47201772778118, 
  3273865/16087646185131, 3919597/70965417878198, -1522797/25287885415069, 
  78650/113764159645473, 17042/1618227669780733, 1059093/3662226739469, 
  -4962421/9482612847862, 8077259/11357770955288, -19282457/18132245685845, 
  12784739/9427685159504, -20356217/11675332952053, -6031337/19219225378247, 
  -3452389/18121152032704, 456145/44242010503804, -581611/2769422685297922, 
  -53297/1040309570170321, -2650868/24071867914211, -30798539/15657312552623, 
  59223553/14005580301615, -31207880/3178732874961, 23415563/1926487032292, 
  -25137166/2036143138557, 34103789/1844257497080, 13064507/5306485506771, 
  4492450/7783745398557, -4555986/59509932105569, -287097/243278055110249, 
  -81394/759608135147045, 21874/2528171752022093, -2454221/18204479689337, 
  -6248063/6705618672424, -19400192/3187113568787, -83197516/1164368226133, 
  51437886/474641442485, -38748779/370483991584, 112620163/660697478421, 
  -47807587/368248603206, -21380697/1232229098231, -14374510/4116593880549, 
  -46143124/12870577533567, 1902249/80523323483020, 108781/254431588229250, 
  31599/329512622316302, -38514/4083182047297019, -2144059/60131148901630, 
  -3805059/5094031575121, -44727443/5898458954044, -133195453/2225657001297, 
  -44936172/1039303057099, -882242681/1020994290582, 299483286/142128047923, 
  -276247519/274416318829, -63076433/1080224273482, 42921312/254514770281, 
  37407013/1516791973167, 16853482/3890456154371, 727181/1646115019830, 
  -1675729/432957154528508, -140745/280523230834598, -56279/1733229508503112, 
  -11371/4691837131041040, -3103577/19989254597514, -6955129/4494123640578, 
  -8654078/7391361102593, -98796881/6055671563249, -93939079/503201639703, 
  -314811151/256442384062, 10734373022/10701846583, -396004919/287224002034, 
  -364474451/1544916076311, -90479219/3859845132837, -51083089/523355375457, 
  -124336564/858440394551, -38770368/1207393967405, 19588313/181048057663, 
  -5472242/5371993370127, -3287547/164265874660055, -78683/1695883216945305, 
  -23558/10569730289779895, 4503/6739542368108852, -854836/32917108188819, 
  -20046092/40757305090809, -40360139/8138349672453, -48240385/1258397244256, 
  -83108129/3002946060157, -392992366/735474389695, 120355387/94731805494, 
  -329005694/561669923717, -20956151/630803508754, -57051821/1120627021660, 
  -124592485/17078110189757, -8582485/4615075244288, -61237147/4100502661513, 
  -31473489/1889651045930, 105866087/3140819387475, -10832673/5246728737475, 
  232535780/1028896666833723, 1423451/159968543153312, 
  38149/3113732702112423, -14359/3594376680623639, -6135/15392122260322006}, 
 {263701/290894564050094, -465784/317292373425315, -238701/103977166928387, 
  467971/132998003215359, -572641/241646852889548, 96837/42123712073848, 
  -427275/118966881960494, 2970812/52183287934175, -446437/146901457480698, 
  -960362/98890960078303, 1349911/127340552397429, -1156591/76942545108474, 
  3076038/130524759357973, 158563/18241414373070, 228019/110771849500986, 
  482951/779194649714881, -1152096/27170252671099, 5038157/97888858329927, 
  -2262824/27165389372173, 3044854/26072875229747, -2594161/13972233608338, 
  -3669496/71447037430873, 1292573/22789666474801, -113759/163927871784953, 
  -29081/2502388557757202, -1360630/51701763600793, 15340170/56966131372559, 
  -6508795/11767585374789, 5845972/7533072927065, -10737866/8877362919901, 
  28971785/17791143093728, 8110867/27394683102211, 8607544/44937164299833, 
  -570613/54494338961475, 93481/475963490238448, 74959/1650515258006728, 
  -1830653/91000423284652, -11332443/84348400447214, -5584386/2740484717621, 
  10496981/2350228192231, -46535228/4377722796611, 99152783/7311800609664, 
  -39674915/2772104365302, -13250735/5829703553817, -4130335/7560821039861, 
  1046745/20326262993702, 239209/221154015467616, 211587/2048242868425351, 
  -70577/8083426366797674, -1642717/90895476630320, -2305477/14978617903193, 
  -26494772/27804697554431, -25295999/4009636862284, 
  -240285036/3186442667605, 90625960/778229712611, -144202572/1251919880857, 
  122872310/636398755899, 27689757/1224034055692, 17206874/4385544938839, 
  16777205/4118473966699, -848786/43834583034239, -482059/1301282708768803, 
  -47829/480444984023272, 24759/2873274430437682, -920543/60258870765722, 
  -3208567/59904621956379, -6413787/8402258387054, -23089964/2961715350783, 
  -34812757/558597103383, -111148962/2445378646939, -389734810/421325586501, 
  301375667/131326865786, -280541722/250254707679, -101581075/664741304317, 
  -40543889/1784822401741, -8377631/1825641159596, -8385116/14455128754699, 
  115205/60727023033724, 42508/102765561964137, 32393/990300102311425, 
  15331/6215714471701909, -705395/34646363268658, -1937708/10874326999675, 
  -24128647/15340200435190, -5085809/4273144177251, -30663089/1821137713958, 
  -63101969/324531213196, -414112323/320164254799, 7130029544/7106993815, 
  -65570153/43940924300, -187990384/724299366985, -91361831/1377473002021, 
  120981767/578702220878, 34994202/923483836151, -31975135/244713614251, 
  16493890/13269348691747, 640198/25851518969259, 99710/614830449930613, 
  19799/6684885281520157, -8471/11359953414018685, -5139266/492642009553539, 
  -2901049/75790493102632, -20410581/40861253021111, -6027393/1193779087607, 
  -156094399/3967670559618, -81654771/2859873326228, -459040810/823994021833, 
  600700031/449440753419, -542658976/871239778451, -32895529/922869602926, 
  -213921027/3846422796506, -43216302/1634565595649, -69389833/594998472177, 
  -283213153/1438290480924, -68096562/868058185669, 17490385/4740389172972, 
  -5392139/20686749903594, -1039507/96701009992000, -41927/768163961903102, 
  8458/6804223355802607, 3719/10060597830242632}, 
 {-222937/360617614047104, 203743/187702913509097, 273478/132270524508783, 
  -238757/80955877209687, 5345357/3475914805923257, -309417/209313573699893, 
  483689/177210963509061, -630002/13401320942785, 210341/83367581552809, 
  542455/106024341147461, -840111/125918444575852, 1426259/127529103603369, 
  -1547269/78341426489158, -335325/46696230460787, -329253/189062230772248, 
  -119001/231478987813678, 1303010/92626576192613, -2125583/72399296507834, 
  1696403/29940516678072, -2459017/25289174157262, 2170193/14633411704002, 
  4289877/97233633710719, -11953542/239031839611903, 254025/398278683250297, 
  18411/1629389905112279, -356621/773988103771707, -1612176/58339969849787, 
  3379609/11925811342926, -4752734/7892134460229, 9058278/10275594792389, 
  -7161257/4921320993135, -6419971/23597119437295, -6128866/33757938397249, 
  700505/72208620150003, -25029/147114961519721, -72975/1927046547303613, 
  -404468/154317668096233, -406061/17325112749180, -6311596/45725517545305, 
  -9797837/4561727320484, 16697949/3458784464534, -44641181/3766634082123, 
  46664342/2972295324303, 115551445/54391336665919, 18100907/35991076222203, 
  -1005295/38860796501623, -362869/399394768461815, -53236/564605500978961, 
  17710/2238060832969491, 97810/552093967753021, -13397562/728859897120845, 
  -2368546/15084136186089, -39747437/40280626484354, -50175889/7566253828316, 
  -49245701/607867749689, 104548267/817613343554, -58442795/447480959756, 
  -17823309/1011142526654, -21255269/5769292480989, -13413123/3373883276096, 
  107877/11098725122417, 148415/652921544977739, 134102/1433457258276203, 
  -72005/9826627662731281, -412553/154133176948425, -1599119/86441121160903, 
  -3202963/59147082116191, -1802179/2297576863163, -30717934/3792289082651, 
  -62171557/945982670061, -51465175/1062649857944, -207075719/205447133939, 
  351062312/137406705695, 109795553/482810881599, 201221680/6809448724821, 
  17513420/3460029601177, 4172977/6569276797931, 161471/299471086851994, 
  -214142/728036760631927, -107852/3556443021091877, 
  -24599/10460698748250099, -242515/149462101574129, -204964/9207971769289, 
  -2634011/14595096302040, -12300190/7642107931999, -12015743/9873128957392, 
  -33100524/1887063795929, -177428173/867010967206, -579142336/419737694859, 
  7555541597/7529132104, -335911071/204257568004, -241542203/187929811593, 
  -52436690/274723464447, -36713906/1041259059917, 140364704/1000618149255, 
  -41742983/31218768775756, -6244807/230862404169567, 
  -3085831/10516699753175520, -10527/2231507600534174, 
  13010/17763353390219281, -464118/247055602772495, -1499775/118293826747328, 
  -3632749/93824489180767, -10611947/20885217445839, -10611566/2051073676833, 
  -97743525/2402880577937, -35065865/1181568751112, -495354777/844990674727, 
  223823698/157510492759, -1222433604/1822754067929, -36190793/930343777400, 
  -113290607/387538544313, -106662547/1350851589106, 169436070/599587890139, 
  92465581/1028586690097, -22814115/5429006240146, 14123965/50583615475657, 
  2502335/214886159565893, 34777/303908870756018, 12369/5050390775794426, 
  -7491/26191600360916786}, {340871/895707217113550, -185677/248421454787899, 
  -394219/224715602329215, 244720/104069670694917, -124925/150892187451028, 
  382919/421211899485254, -96425/51471262402967, 2004109/54159660891063, 
  -521611/261313366210188, -391781/268094763374912, 1472403/351053354288842, 
  -985800/125591033579269, 430757/28952450425807, 572672/97119071165895, 
  279306/203428254007265, 477723/1176811142382292, 374559/1251957819502264, 
  1102523/74738820368447, -392591/12140255797207, 3501787/53210273109712, 
  -2098026/16995623045479, -1643048/43974312347535, 2215787/53442755205012, 
  -108391/204500563849451, -10564/1100710796097373, -130509/683736456207334, 
  -151987/235228972754546, -1741691/59957905873116, 9767611/31751816917802, 
  -6580709/9658329904532, 5800915/5475655976769, 3757088/17077289613143, 
  2990444/18354483816401, -868321/101303207856184, 133913/1015752567628366, 
  28221/955713785144618, -166831/359451448726066, -529216/175250731438789, 
  -589369/24642558637586, -4585465/31964328777732, -11508617/4971801516772, 
  33100832/6162042385433, -100261904/7315216627385, -6394643/3358562406465, 
  -1152067/2566865855515, -675649/48974677358241, 205109/271673921286070, 
  32467/373831589663353, -66859/10837577157718067, -80939/278208489328742, 
  -143023/1497887242523716, -1907599/101509135807412, 
  -6041363/37400907487003, -11400627/11004274608277, -22728681/3208744205974, 
  -106325138/1195618781317, 178923407/1239110699040, 14951687/774685288081, 
  13617398/3898376582767, 34813643/9148640597691, 382882/126333123728691, 
  -73363/992813240794365, -119565/1386683505087094, 22896/4098899044734391, 
  -188293/429920252552898, -688231/219539358388735, -1174809/62650304939504, 
  -590158/10843031309243, -8937911/10975900732068, -10116656/1188094854439, 
  -122903888/1747600559619, -39989412/762733039351, -382191479/340347298131, 
  -60635810/393408894709, -33724188/1460078232911, -17093963/3941568867746, 
  -1909354/2239810080391, -356285/81918290432022, 103997/856401010069622, 
  95482/3404031585588093, 35037/15323173830297029, -293717/1486763943565327, 
  -312873/170185088717885, -737291/32787748540827, -643243/3500144003948, 
  -10547337/6349361829475, -18302410/14620040262943, -26131459/1414874193121, 
  -71881394/329759678867, -200641344/134320774987, 7898173913/7867765436, 
  2900351298/990485501687, 206128245/724862900173, 44618927/972077061085, 
  -94973351/624945437777, 8822741/6036968421528, 4720691/157768162429356, 
  103865/223058597045084, 7287/1194593134052027, -7493/9672575420626812, 
  -91573/299187763232081, -606539/274931813758836, -1388475/108276210286262, 
  -1096334/28151515416307, -10759680/20687502513019, -37875713/7095029239998, 
  -37753472/890244459899, -17959193/577398609790, -77732936/124666508851, 
  202009373/132050006364, -800958694/1091982344771, -446034394/240361410437, 
  -465623206/303305071943, -95862754/367939059105, -50310574/603175221379, 
  18443323/4275714457389, -4676062/15102052382543, -412508/30581576006137, 
  -293697/1471887292654456, -26709/3608853614288191, 6721/33572199794427783}, 
 {808899/297752133286255, -1671082/250349055918687, -2286722/109176601261811, 
  2089573/79440465128605, -262985/75989553922907, 602534/93160069202739, 
  -1099348/57002192644785, 5312921/13029284375136, -1287225/58176872783041, 
  577773/877025775121646, 1414217/54345657006906, -3339503/51650322251980, 
  3036872/19697642054703, 1940084/29383314414351, 1106077/72927522455597, 
  1055616/235012782720461, -178420/661408238179023, -59021/149397375501911, 
  -2086567/45138383670503, 4371392/8365683908665, -15108653/11601183540753, 
  -46379905/105904114898826, 5510066/11450860227095, -938758/151402575508045, 
  -32713/288453554162100, -141442/213068671238187, -543169/150836742509579, 
  -1257859/39089296678362, -1080930/5649325054523, -12303305/3484223730499, 
  119226455/13396651107202, 3848366/1517596908935, 23696632/11729798807597, 
  -4245145/40457617325439, 409802/286114913922263, 119163/370201139490725, 
  -73607/205294461674703, 228377/482104484408172, -1800364/73123923181925, 
  -22934131/110230320496389, -25389173/17931444234112, 
  -17432000/1762917498513, -13135841/97788946065, -39914047/1556445995841, 
  -15902029/2839017252790, -16928786/33430358630161, 572973/64777655579648, 
  829279/753236023283234, -77245/1129279826596539, -152659/294070904467328, 
  -452372/125185031816299, -1063957/45389037903118, -2134757/35696910197024, 
  -9906994/9328435330227, -7531327/667896868055, -724391928/7452293052779, 
  -180352778/2463891561849, 47913561/204027037480, 84470631/1772347304246, 
  65652407/1319200958141, 4977531/34454011577690, 27457/1417461214443802, 
  -324959/296131893985460, 95308/1599044915795805, -58455/265298141905778, 
  -286101/143588446208024, -908441/33927665852825, -25971074/116257870223047, 
  -16858903/7953288850188, -15044447/10053610189575, 
  -136242930/5632135293127, -276616028/952518883955, -314019898/152102412615, 
  -497146739/292486314434, -114615117/407282402996, -47703238/1007855395083, 
  -91021207/6899051520993, -3259149/38547169951310, 227931/571279979302360, 
  166931/462278615774690, 58044/1926343696289653, -91973/262789384942709, 
  -1014965/410085813311236, -1724728/115120203197037, 
  -7593788/178071803215489, -6177214/9715658973687, -17935592/2721932588945, 
  -33903362/630151866439, -37364935/958806377359, -186072067/227825614854, 
  398011459/194286617292, 10549445503/10491247033, 902611404/189093142733, 
  800088595/1252844018204, -1747742477/819435407884, 40209972/1945133979461, 
  13035137/30987638759149, 647120/85828918705679, 55254/631171384874483, 
  -25767/2378645593411783, -100423/605471479949582, -141961/811958149658194, 
  -2669591/278361553000633, -2188328/26728139199253, -4356271/8677270409421, 
  -8228384/2494888306197, -76575301/1974146645294, 122236736/2083390729547, 
  -41985590/749876367599, 45577898/508816694745, -72231523/1092649620521, 
  -542023042/533578064601, -403845555/142974657266, -393976267/137974597720, 
  -85521928/83044129995, 23769449/483713677401, -29123674/6608494644151, 
  -3297182/16886717703879, -1713626/520256262956181, -58495/431224406235591, 
  13289/6286713137218866}, {1853320/385136455538813, -1200058/27290627025933, 
  -2588079/11481722109038, 10520459/40344540044259, 412154/247459848413413, 
  757823/53689389159335, -2387920/19458626551239, 16526427/4168507586227, 
  -5399395/24906230320633, 6875862/2918633091606031, -213452/87941399634349, 
  -3356155/38785885754157, 8982119/8160032480568, 6149463/10003071790187, 
  3921449/25880177706524, 2948878/67375987610143, -159342/153035720553331, 
  -488744/101908375461331, -2494639/52331562283029, -4231603/16794534618909, 
  -22424441/3525141622724, -14207491/3330456377216, 44083810/8879680161907, 
  -1203245/18699527618277, -155735/131409397401924, -344246/873641125860495, 
  235638/108213542839549, -1293295/35965703242081, -17324201/68233049314487, 
  -15275667/7722482982757, -35570727/2374642992734, 48668855/2395916368949, 
  21756010/958636269907, -14078281/11904662811443, 1704089/127521557262349, 
  203586/65794600473665, -176333/273929416128978, -1146479/306737764306591, 
  -1832267/62208814395158, -2711578/48754058777261, -9388655/6323801261531, 
  -50309449/3327722541509, -298820701/2088534067400, 
  -393144338/1635061794841, -55853048/809820190603, 
  -134403488/12414505442605, 4066966/43052596660369, 4911818/381459148473957, 
  -135254/209948769165125, -167391/617456582047846, -495768/244941374787337, 
  -841004/25851404427937, -781464/2918705798617, -16430054/5871619087827, 
  -10311841/6909133660299, -42966800/1388255657283, -224719395/540645447569, 
  -97804247/919253185463, 226977359/413328470320, 204270075/322838152697, 
  30711173/10344971563808, 4646584/317283735305043, -1673996/127958796153491, 
  179194/339307099105687, -192471/476337478078457, -413991/159276002405240, 
  -937822/51479421798997, -886429/21326591605771, -14636103/19279836419728, 
  -18541539/2199996811207, -67498181/953017098343, -49141144/983192628713, 
  -372014033/328032946463, -595410268/190457303505, -321834637/107341755895, 
  -107255053/216779087373, -154418533/761636050021, -19737652/14505853473981, 
  -459694/58147578900407, 726336/163157998247965, 124341/332647825292150, 
  -182723/936313414662202, 71841/1569389022320921, -2339021/207968621748964, 
  -2277147/22998945999670, -7152806/11650607248257, -8828948/2183831764985, 
  -77311088/1566104545519, 84923980/1118146493421, -58081259/774461760928, 
  72180579/586777265824, 370598023/125563328801, 18502400982/18336291931, 
  388945955/37714358958, -528706835/18520137276, 140185653/507112645772, 
  19457107/3434290284510, 5091833/47162127063610, 68251/66255996307981, 
  -224784/1531543326346793, -7256/39389225586365, -56729/44003079127652, 
  -9125539/999002675567201, -8822269/166424366875031, 
  -11974910/15086833493071, 17804014/10458487532667, -8826879/2256827465426, 
  4056294/854917872785, -27148118/5869344340539, 48028859/7386878333333, 
  -27019113/4985445395765, -1112262602/11823696330865, 
  -286330181/183885813314, -583108563/110259846640, -124658931/11588295878, 
  568539008/1080894458125, -63589365/1014404534477, -12355107/4565402467799, 
  -728611/15274172949184, -240190/116116590801511, 30696/1330127624444093}, 
 {-4325479/46111523544623, -3588037/20192643735086, -5512493/3773147398311, 
  2451957/1589782227574, 767881/75891805716262, -3195155/11232134018109, 
  7067129/28587198283868, 121967948/5205772255177, -7584662/5942433817069, 
  709469/47647661730165, -2060665/79808542077407, -1031867/21978478398976, 
  -6198233/11102898190704, 20927797/4764252997688, 2588749/4075346565973, 
  5154499/20325760312653, 106022/877821991328127, -91042/1477004840171209, 
  -246467/3130746922934, -3778534/15825937375287, -13196247/4331874658303, 
  -23589222/1280447288491, 27235439/1127349497622, -4278920/24553702200421, 
  -124561/208637251484356, -112338/239183824959451, -695643/216910610726734, 
  -3187619/73713412001307, 2031055/10702143581439, -8217591/11811225292543, 
  -27851492/1254294918223, -25439335/2519102981559, 381214559/1943144106540, 
  -47835781/5050424206493, -1291606/72678403614393, 694647/58749069987196, 
  -178397/387386841391783, 267904/461965949608589, -2150207/62292428467860, 
  -12103215/35906300245718, -13419014/3354351777449, 71681215/11720254138666, 
  25880131/3570151718960, -93614045/377468923359, -160142341/335227186093, 
  -188310063/602663027179, 8757037/17213036128906, 2826313/20486950546928, 
  373123/140007670595535, -153499/278513174549182, -90534/28802440122595, 
  -1726215/70635044242561, 5293723/112907685619719, -8028279/11409545481293, 
  -22120803/2773921368869, -114927712/1855875455373, -69844850/544651433551, 
  -208527675/346369911818, 280877753/640187466264, 749858977/116837402349, 
  41483227/407674739011, 9069363/9379017051158, -15195527/121369380861285, 
  -181853/146100669395608, -154767/730612092643546, 979193/541782874283889, 
  -802234/73639035080079, -2132220/27124209973663, -6449449/25022782633799, 
  -330704402/53047369362731, -90411923/1440708514418, 59310985/590063999521, 
  -25328785/240091479978, -578623193/347601418604, -2349945205/533214214801, 
  -836381999/299999914317, -335846801/93680264094, -10975376/286818225047, 
  -7432099/8227687511387, 1463518/32041237811715, 573623/125714463634279, 
  -40123/145866401620662, -380951/343037137328012, -256966/34916066282643, 
  -2493623/25107476114808, -16897373/18418979144475, 6350654/3039631614845, 
  -16373251/3253162445395, 21045547/3324150163989, -15234005/2391111559791, 
  43677183/4783269110050, 98428337/542023232195, 500848529/105603410667, 
  6942214167/6834858803, -8367012849/20730358949, 1491518139/369819677504, 
  66367644/799782863633, 13289864/5888701041621, 2088672/98479192344779, 
  -292867/147779877887273, -97834/1027618242565009, -726245/582869665518188, 
  -1073429/190040566103362, 2535463/35426486266547, -2525925/17226710262838, 
  4937834/24814577431885, -2887224/9961418164811, 11975301/34092324509735, 
  -3589461/8988594276079, 24001074/51285176038475, -4696687/10118033039002, 
  -114669919/14418333528490, -236078982/1587634442705, 
  -214306492/74887379945, -813850272/51918220711, 348864487/147110632172, 
  -164781511/169356955522, -84172529/1882536522262, -22446831/21032449430704, 
  -2791130/54246401825267, -85214/471152932634229}, 
 {-1096975/41234079838262, -274451/15185488065123, -4058018/20036149765213, 
  2926009/12819381651798, 289393/162907419087494, -1226869/50568638783744, 
  -196265/186963454742429, 16401956/7929239036435, -2478523/16355025253826, 
  246461/175674713922848, -473115/44218915008334, 3008303/275447878901006, 
  -7027352/27507101969839, -20841834/9229333760065, 11279344/13166654749855, 
  5531653/154964451544381, 282653/1063571399264207, -187387/36368689621759, 
  -19391/41342424694162, -8713680/69164297785277, -588821/2465388655750, 
  -6160615/4895687495047, 12062207/530066633142, -4461749/6769173357751, 
  -1115655/64331718705718, 166733/707067858540668, -85338/175993080506449, 
  -679089/200119207133909, -4000953/24494084128051, -6718025/5463487088237, 
  -4581212/4644824448251, -33370934/2606770550701, -81583309/1306396365180, 
  19043177/23255444227899, 2822790/12045499775093, 1150518/71359608364283, 
  43748/2195706084126037, -278015/158082110643641, -760709/485613138107962, 
  -181551/674717732146556, -18476647/74520123404103, -5266609/1286279854791, 
  -89653290/2542257701047, -76446575/4904438908776, -62820827/389283035329, 
  182934185/430356514248, -1267519/2868882928601, -11682959/128405400421164, 
  -1079814/70519998290323, 93677/1244847699262344, 68921/300100089901305, 
  -1251813/442407608314301, -1131005/28337816524583, -2609991/13798083007126, 
  -4510729/2914096211659, -24190555/1033125537043, 36796879/972286843574, 
  -30723721/1237553887739, -94191713/273164827928, -145497543/189396113168, 
  -29111340/188250051403, -61643203/45087359862343, 1208711/24825165186225, 
  1352380/145682559113769, -40366/842073062649219, -171850/382059510706579, 
  -636709/300601084085872, -1013705/58514043255601, -5573049/17102012942894, 
  10100491/13612306885105, -11711501/6293622184214, 8325344/3275831111927, 
  -12432288/4490197441483, -46890965/1051147624132, 
  -1087955566/1345337396325, -1396663090/323559346653, 
  3965646644/1222730466743, 32290905/689991896246, 16506349/10104078732132, 
  -2271835/82029085429687, -301769/90111887143952, 11383/2311126870319158, 
  -195133/2382190213575758, -868271/343254325432919, 548457/22509973313290, 
  -13839522/272815326526921, 3836716/52111270376537, -2289142/20173284928945, 
  10050011/68799422939146, -2698271/15908853144797, 3103996/15343887903275, 
  9577510/2360011017479, 63869155/727042535364, 420861372/155833474699, 
  5712715506/22162142351, -887857467/296242616371, -60303815/953945349673, 
  -23344489/9152039968357, -1018249/38796814759248, 330974/187802888744307, 
  60803/5432125714130987, 77843/116677253265184, -435577/320570425626245, 
  459863/182587620304583, -249539/61948696537770, 774592/147062456813775, 
  -1406843/199199613464896, 421831/49711932941935, -4881115/507998364657763, 
  1254763/115306949339806, -523492/47045945913687, -2745393/13030529204650, 
  -18349553/4668694729472, -46691591/540712291994, -1048315001/388155817552, 
  390450881/108632415838, 276259271/362513885680, 153476129/4190210358133, 
  10358841/7859043044608, 2254869/33889837720394, 285473/525666450217782}, 
 {1811821/13642268005867, -1088345/21823436717784, -16786513/20963611332580, 
  7540917/6927885431054, -316306/237184561952177, -2687507/33160309822680, 
  1416216/4125290336647, 11860363/1375496199577, 3205503/12098291684177, 
  974990/145316085583761, -1148021/31408882353778, -3340298/49094379881685, 
  772465/1006936403911, -32484794/7070069886895, 19369729/1828253345986, 
  -7784053/5894886574410, 1424197/655779751909103, 1426083/188823767398262, 
  1440991/83991360399389, -2745327/2316925567010, -17224265/2476845399779, 
  44848163/15129846395261, -50906518/3153350624765, 34964123/2222725228445, 
  7896043/8339443988339, -114553/197008994538017, -831049/288668183985196, 
  1235469/44230997172523, 2925175/26684819197948, 13322385/6191815558999, 
  -25573172/965883227765, 17267902/945842113151, -22569044/76140684495, 
  40559096/250401674063, -90953129/5935379845458, -6913028/12245686713389, 
  764634/1080753365925341, 334344/299789169221585, 419401/94117736160261, 
  -14166426/134191732286747, 2511097/4113845329391, -18136067/2243476489746, 
  -32998019/469492067981, -58682983/349971138279, 158084343/682739540926, 
  231372635/258368104318, 240653995/610252480561, 35095228/2035126560513, 
  24641611/47127466575640, 91691/542159573506009, -1392277/942696381167491, 
  823769/63774336863442, -1883015/16447742841936, -63270719/59365000484278, 
  31862902/5174401735773, 193928456/7764326362703, -59911723/1352572831327, 
  178929601/672152358340, 70055405/1562481150099, -356402983/24839251551, 
  167974956/144379469687, -171946968/475097148709, -31151381/2381377435359, 
  -12639023/25365038608542, 144883/567106898322780, -185806/131532457515789, 
  -201880/323960178932141, 3096779/22338029708958, 7923519/33217872430358, 
  -6084002/8126400106519, 16063275/7224305007163, -19090841/6176981331447, 
  13141799/4020333837094, 18385081/349429901037, 212963789/238849108538, 
  -205693569/98749954789, 1951440524/112586038893, 874836043/228497950463, 
  207155131/1132840656239, 34891045/4033995286808, 3228811/6976647597836, 
  162329/560146480731527, 465533/159341857813997, -253942/97880065154905, 
  -580837/23895391617418, 17272253/301740679088418, -4727476/55390542992815, 
  7364453/54546516035532, -4686113/26684623436833, 2562073/12540531121042, 
  -3946747/16053801186467, -4809326/967549946969, -167219483/1555522924558, 
  -1063767327/311919639320, -3741706555/9879234698, 3484942197/3547129550, 
  -1181594693/188625972179, -41433314/195293234723, -25893265/2338812662813, 
  -20735343/46084113434957, -92843/624847313717522, -440040/723270443094653, 
  141553/99274322322345, -396207/138804608547239, 484431/102641797227986, 
  -1224247/197196964712374, 673858/79746821269059, -1577938/154936928310937, 
  943965/81433749483536, -11146364/841161740854805, 1554413/114851620452222, 
  4021344/15705859813721, 131007837/27849125301049, 94475598/903585593131, 
  756926707/229974620933, 116009849/58712668978, 935434854/212174094721, 
  406560579/206984429599, 201633217/1750046470180, 22833514/3525913615657, 
  8501363/20979981219921}, {8374755/18901827303089, -3456055/10534291735752, 
  -20499316/5504440404527, 13064845/2594759769132, 1614983/112145703087249, 
  -5897807/9496666406132, 5685161/7277185062068, 144745185/3036745695959, 
  -9018967/12305670974849, 922245/26522861752492, -4661306/49336700688559, 
  -2568087/16006014530863, -10429518/3958183947097, -40505896/3402598369633, 
  22584881/1451540320773, 5551267/3352355881331, 456940/155609581855323, 
  -3497646/114641097169037, -7927739/201989067895260, -3357451/6605866537031, 
  -4071875/1182422868276, -30062517/1243483613033, 33066778/299543600795, 
  86872102/6239813609413, 30684055/2417750214761, 133589/133493407141022, 
  156846/88121462527181, -1933096/172372557535667, -3787107/11056892433377, 
  -3930317/2193890205529, -45066271/2607015088802, -64157094/1215658163129, 
  -1067045827/7913266941317, 110880475/601153643527, 17019095/336393295417, 
  -43972488/3130884991567, -33731/3367392529757943, -2367915/668678572595762, 
  -703673/61598915319094, -2547724/31973866923253, -9594921/4669859812630, 
  53624692/14259000748145, -22890671/2995254976848, -96593802/438033369521, 
  -222369476/336344041275, 413515493/585585908757, 104002893/213089679619, 
  342071864/1185620929353, 6023952/328399775519, 303666/1385643741849655, 
  309607/472231609440157, -645482/67550737598651, 6728599/51116958341144, 
  -1192798/4916675068367, 5352668/13441658672929, 5406729/6395060433838, 
  -20900369/13184830636296, 23176913/1575327341268, 180853850/454112137713, 
  -149421028/42871171053, 1167745993/459466618738, 1274800533/4663643045669, 
  -228566486/778246153639, -23128959/1562166315197, 95003/784318335095738, 
  318031/89518439803294, -2494562/415715248814875, 2453858/215917843422285, 
  142355/75387383316903, -1076240/49223805124141, 1743042/22509409880737, 
  -4830430/43508094818893, 2785869/23560959801590, 27209126/14838437106863, 
  13738431/440177288966, -177380503/1176083073744, 712902470/61567609569, 
  649682871/84977320609, 389695766/139862043525, 152661017/898826251183, 
  30669638/3013944585223, -12292/100195934561895, 371866/1042089167865927, 
  -126919/331090016682361, -198226/318274236611493, 1498344/815148776005501, 
  -615532/213138718858427, 123016/25855379197855, -22100212/3521661284874371, 
  1319083/177932810307641, -388463/43027315702806, -1811491/9984816162357, 
  -16374659/4143594497969, -164809037/1309449919853, -901665117/62926105189, 
  -7404620309/659012017662, 7002683158/7089970977, -419875605/86242058401, 
  -247405136/1221764218689, -57635518/4771749623643, -66701/2590531903203615, 
  -13088/2062330435922415, 46821/1127534967867248, -38815/426072668891279, 
  102159/635714867757619, -109427/507698932733603, 290967/970419857797099, 
  -33391/91334105308580, 158176/376648484342923, -427859/884030307744612, 
  793709/1598704792920786, 366830/38970081032937, 2480555/14360338695789, 
  66139910/17415276696191, 38262693/307715878306, 153769703/523928395019, 
  322409412/109614264209, 930964797/245528259811, 534979408/323933027097, 
  28233248/250993010033, 28377309/3812783883425}, 
 {8662826/13830011608419, -3949433/10066542797098, -41822331/8759978753908, 
  48728902/7508431930563, 1876531/67611348926899, -3958623/6231794370700, 
  19020449/31621306258917, 232260679/4387872606279, -9769129/15786676883441, 
  1275343/32719786920244, -1815559/12529346329813, -1153765/55913712020714, 
  -4546706/2030764588329, -44216674/1692272504821, 17134987/1071294227431, 
  59846487/8752430255446, 464511/97546895970359, -2049795/45017393613847, 
  219368/96365075109267, -27969181/25692332718041, -13615114/4785558464273, 
  -24637263/2741629443430, 108531654/526020658019, 26902223/2201783702823, 
  38843310/1787221984637, 51489/26038440632752, -657917/126391311238182, 
  275033/80075351500509, -11568793/18783834887957, -7324475/2035558256732, 
  50437071/6688399634818, -70797797/1314056648529, -155072289/368121458434, 
  36046257/426279051026, 55612509/708914051507, 247104553/9660483635361, 
  137625/196734352635941, -1313221/209819137149415, -251709/59233467097352, 
  1576366/8522844818813, -4310359/4720356618975, 7123907/5822540069200, 
  -107206052/74870913339353, -82015717/2184493459885, 
  -165969179/254533117005, 544228127/267751759710, 64100605/390533980409, 
  140523702/421778981033, 314141887/1167673796671, 170881/243183422728385, 
  1406015/309724688496316, -491347/29502381384279, 1342941/41325633284440, 
  -5959943/96516101269785, 3416814/42177947115017, -1231998/65739831297631, 
  328325/323143529880404, 19346325/7561747144187, 27255397/358059916827, 
  753757977/171684455785, 174559145/388365164753, 271763299/213256805368, 
  85420704/427544355433, -138813569/494741559522, -230266/915315120174777, 
  1772893/1677410342832030, -464849/258240091962634, 462829/179630756806851, 
  -499194/185181116725277, 422651/188222571584793, 160516/783579421494083, 
  -263605/240598839948476, 413021/327662789799040, 1352490/91661266508759, 
  -2707557/22573164470477, -51716717/1065242116762, 110959970/119310970853, 
  518055072/123566606177, 602916274/115398024317, 220882399/95635835185, 
  58119311/339458894247, -86593/1090556257115113, 181513/1889568076976438, 
  -129949/1062502864599375, 64629/647605455362528, -348270/4790284602747437, 
  51972/1020933286786435, 51230/3487336385000677, -25091/458410477469358, 
  47736/445700998419479, -181563/970282981304933, -448481/103553408524583, 
  -4285234/42724850002755, -31489599/6907148622941, -172077349/223462494311, 
  -174904807/345093975224, -3127627787/482340863839, 4979791105/5026722017, 
  -1007473312/239559410501, -234035197/1135743569368, 
  -17257/2226937771643518, 11050/1829714261940283, -12911/2493422133317338, 
  20785/5478877524499748, -15475/7092369268042462, 23681/20045507992767976, 
  15915/9256265268390053, -98129/27620368694911262, 19855/3338723824079073, 
  -100891/11012575993702307, 50252/4991065530672161, 87034/431006282946611, 
  583498/168340899560463, 1494498/19352346964645, 16415889/5054417568479, 
  46119352/2012820322355, 185039376/831056577035, 603367195/293595662056, 
  332825691/107985616385, 269114097/182552846362, 46935625/404582543091}, 
 {4955019/11929181489602, -6200228/8117641431739, -12145356/1388720884765, 
  32129333/3136984219002, 7715739/227560087726375, -28673609/20105633162707, 
  7848103/3526814284704, 68720027/635100731413, -14316133/5224352403925, 
  1795728/21391233633689, -2783600/23461011358567, -848062/21308637589335, 
  -7743313/3520188350927, -153478671/11782863753142, 55922941/1931964297086, 
  90990631/11731842209352, 772277/118756161168395, -919275/26094739113361, 
  -2649439/59282183896347, -1173272/1458262700041, -12490424/2447851892065, 
  -96230919/9052659831442, 74594601/710156176295, 49663132/1087307896219, 
  27751067/1367386033629, 101260/87984212361353, -89373/56943662265958, 
  -940231/106639861221820, 186328/153440171273625, -4344755/59698553477162, 
  2886677/43221489694322, 9994075/3070706068036, -49964179/179881915701, 
  101948723/564528798484, 292588351/36429022164402, 61460915/612940656568, 
  184841/281235734077976, 1613593/682044354915281, -916517/444058454329753, 
  -468377/225391824326446, -1694078/117539764599407, 605521/34241382651914, 
  -732337/49112601129780, -11572857/20141446598354, -33476717/2765948386357, 
  413640003/257890621060, 158022854/331567777423, 118822766/832392962577, 
  315611388/587649181907, 55807/496039543735351, -10225/2105997463754344, 
  -153641/778208236027874, 79507/250757575206548, -145433/160199997640644, 
  348649/359096203919819, -100447/4577567503939255, 16870/1430066990329213, 
  1674569/43535721923782, 12835016/8221124305427, 59651957/461585735445, 
  -311903077/439773734177, 151897998/556608073297, 482521839/510376311238, 
  -70797863/785328294068, 16674/2971245435351293, 14992/1650002010823423, 
  -109457/6221092891667755, 77529/2896767186005236, -20126/646274112196557, 
  128497/6192203401196441, 11161/826253806175100, -25344/1148123426305385, 
  57387/1979361616132165, 321351/588422054584912, 649729/284504621052446, 
  -9309469/15191150967531, 199241653/4124594246645, 235924058/761441872221, 
  703589905/249408916989, 1786448189/414305886289, 247029577/107856879717, 
  -1688/2605802440709373, 11481/15545604167991076, -6133/5013961160422134, 
  19453/24213212642930161, -2087/4357730422823313, 2071/98204338192200101, 
  11541/14024330938452743, -8336/7151334484866065, 8986/4475166268954385, 
  -16371/5726991593673650, -148951/2540137941072331, -239079/214241273880119, 
  -4250231/85070353636886, -21004965/2273370445211, -31089961/1008058349590, 
  -112291585/357046841141, -485273288/98952060191, 16257058966/16388913969, 
  -433439969/104884196647, -2119/27474476761672333, 916/19782348315332083, 
  -1931/59724193419007835, 1525/160460142171975668, 947/109596458079311228, 
  -2113/90914979853105779, 1281/21711564970241242, -1115/14039901969635708, 
  2137/19215291508410902, -2688/18597567039483763, 8074/54042067882418617, 
  9877/3568180838277275, 38757/886913220993352, 349554/501806022357673, 
  2250870/105268275811193, 36892269/21266966659789, 24728122/1698134632279, 
  109913253/692500257610, 469535467/281822334957, 338141911/123185882495, 
  301790799/200168120254}, {5197001/5304784860775, -6326131/10118121153510, 
  -27033605/3595356475888, 15983409/1649157788579, 1326261/39325066580149, 
  -13041568/11129405219519, 5478869/4291446190814, 417580915/4780638247947, 
  -8869853/14159470360873, 1059533/16456794571320, -1603931/10427230885182, 
  -2476637/18890834625907, -12880718/5969192553009, -40485321/1675998414053, 
  36249577/1533904118429, 36678297/3582551066684, 689990/112729950334777, 
  -1057211/25389849962678, -884195/29764257939971, 5135653/15728125312769, 
  -9580267/9068896651475, -28308979/1964142594323, 162466293/793370317424, 
  30435413/1172260072769, 16346602/505569693127, 690845/298115173812093, 
  639536/102762746903541, -1972167/79817159167811, 1369241/69006478336796, 
  -1322707/75087541473458, 1203881/45390050322579, 7787088/5972222315077, 
  6468116/94579317975, 214605977/3140132352501, 147253287/1160296169734, 
  30685357/384746486814, -175526/589215498007941, 150397/216910808847198, 
  -398658/354486443275967, 379351/529713731233310, -130121/170645497648044, 
  57866/67970486193197, -18838/1677160310305537, -333491/36012503782038, 
  154955/3429477376529, 203683455/1753539607598, 797377477/1710232662894, 
  125448773/200975800994, 196940338/505560835501, -63091/1248654406347811, 
  14774/393716366993077, -108086/2833307434860171, 59173/1677041067630660, 
  -60298/1639682672229717, 33813/1739022691974301, -67089/1188738875433257, 
  126941/1434174233880727, 205462/701494123656929, 836193/36453102799994, 
  5090635/3341505617942, -106181597/2871203085904, -318337554/776973553423, 
  -413266988/4181045395787, 175207351/169543293430, -13912/4786810178822957, 
  22520/8761668046370083, -6477/2608801517552777, 8051/5583396655862457, 
  -14523/6768439980996611, 127243/47140991694021612, -33793/7618613890965229, 
  94179/17240065200925784, -14941/2924899152284926, -121838/1655879464937667, 
  -872693/669907606432408, 789581/49400946968080, 39153073/14640768025104, 
  343305323/17203366912590, 82106333/360782200860, 677701147/271313295273, 
  4154452651/683078480763, -5935/35635831163318023, 4789/32860377509193460, 
  -3892/26150861623301279, 3051/19460216753105669, -6621/36340405662556628, 
  3025/15014254457589339, -3409/12899940643627843, 2858/9090793713596251, 
  -1364/4084416961148453, 7448/19152487164379585, 16654/2142563833388463, 
  13341/78327965279755, 4906193/981069989404483, 8604539/12946762846290, 
  -3946544/2939225204915, -72083728/3587096053855, -210212129/816647576007, 
  -500634051/113089038613, 8953937519/9057627537, -1295/138653281532480788, 
  1111/112089711898685073, -3606/334746721413730559, 1634/143211414827862383, 
  -1456/111722506421499569, 1015/71402132024638018, -1258/77531828749557621, 
  1704/93807845107938293, -782/39951108352920481, 2717/126010922033911056, 
  -2623/122342980763031259, -43037/107439196191910981, 
  -12383/1731259291502267, -298742/1983409809774475, -121597/25360365928063, 
  1475823/16601869000288, 19780184/20341507838927, 26194219/2335220074560, 
  56426845/406207588634, 657443232/412304836193, 266533348/66775731487}, 
 {-278819/1371945285210689, 93435/342271788611156, 121729/640776156763684, 
  -190430/442068775835227, 189211/332891675430447, -142736/258749344350317, 
  831005/1267833625978399, -2300360/309453164469087, 264685/682634188495393, 
  605060/218006298810991, -408013/142609166025824, 2171717/700049514240738, 
  -1302161/365725239967847, -373399/305969468313602, -66677/290764395604401, 
  -64553/813506435155198, 2226953/116121201453668, -3005822/157776239036189, 
  946929/49504595944789, -769498/40316047644877, 2131115/108081043210607, 
  346027/68720953995770, -618209/120768917979870, 48273/1161465022842632, 
  4054/16803322173369277, 3872582/23809568832487, -3922081/25262614341437, 
  1336727/8907236550274, -3925847/28249080767611, 3217086/25285499487113, 
  -5741632/49755765886591, -2709893/125353158357333, -834003/73245568333624, 
  47060/69921411005131, -66271/3761827708551240, -12649/2315085428006685, 
  14850947/9634290260774, -1568502/1087373180663, 9162452/6737137370365, 
  -8546884/7283515464219, 7582086/7903847518571, -7035883/9891611975644, 
  3089722/10038861092377, 3064644/32431667073743, 1482740/50945111136687, 
  -861485/76738087545918, -105568/891137367354015, -27085/3084421886577098, 
  8057/16589100490846819, 64227508/4162566406043, -35444765/2492094955294, 
  25104807/1745045613977, -21056613/2063712065921, 16479173/3274087030657, 
  -10248355/6239168059222, -2072933/18259080667627, -965800/41391017918181, 
  -1713827/49813040493694, -12808495/168833487971226, 
  -3093092/30465939250197, 862509/271975923975979, 35456/665168778488891, 
  16799/3015780590821560, -4781/5448325196296315, 53731622/330782122551, 
  -106848089/760598915124, 69307611/538273168273, -315770877/6373029436769, 
  -26661418/6207509489235, -5197126/7445008947135, -4594973/34304385906753, 
  -733929/38303182710412, -22846/1538912461431975, -3439136/935310159262169, 
  -6465288/10692743910340813, 514496/10432902430809, 
  -2163267/126559707408247, -874035/1050170456349397, -38216/712408871254809, 
  -11381/5283009895730291, -2897/17967658477676635, 243104497/125039100775, 
  -73259785/129734538152, 45500829/3361685972531, -56645762/1382335471527, 
  -14701915/2540824262133, -10292354/16525773583621, -1854665/49301880497257, 
  -1887253/117161538995594, -478497/152524792529416, -9446/16786120361927, 
  -111577/255983159381089, -31919/40768140309227, -155401/176617278719230, 
  -682223/44128914457768, 166861/102750128065802, 88113/561619003955300, 
  70287/1982542350540713, 3091/10215118126272508, 1897/55456773955577999, 
  5291642053/5275912167, -248782933/330873334731, -191187600/1453717758349, 
  -43975717/3608650592766, 10610543/36483751793134, -13063210/10636175841953, 
  -7206830/48297530468763, -739364/35452960280919, -4124611/2202268161022669, 
  -243899/998399760036141, -83679/1918537353009385, -93215/1947505325941298, 
  -172629/2780949530725642, 67715/538114382536076, 19351/5791220441109232, 
  437767/1168038554864739, -74933/411468320594829, -78863/779870429594759, 
  -23703/1420399395909082, -5813/4736835479862097, -5159/113480096378146815}, 
 {103245/522736657439899, -335468/1262048675796045, -313661/1663893720485440, 
  90263/213294142770951, -406259/738083548317821, 133632/249162585107353, 
  -587717/921610747618255, 894000/122536806232807, -34376/90297891145129, 
  -305237/114098870653860, 469607/168744209656527, -247550/82528799115557, 
  1722309/492032408614609, 315315/260758557599321, 74627/332985897167948, 
  68967/885382775473640, -1039855/56676310162877, 14887021/803026292468157, 
  -777584/42532709693347, 1650953/87562197097306, -1055821/53771750181231, 
  -579508/115447021679471, 282601/56115536793605, -146155/3588736839743512, 
  -7325/31153592344327579, -4714209/31102482795532, 934813/6061449648731, 
  -1574427/11111447104127, 2968929/21647414673175, -4268941/33551000110827, 
  3790276/34562232088711, 661609/30666384637725, 249967/21481851386164, 
  -45467/67451704647861, 29532/1725475896064043, 21068/3943246623564031, 
  -5805656/4092176464555, 760633/528350373696, -8901215/7143156496804, 
  53453023/46367565445595, -7069924/7432906954787, 57388083/92248592589032, 
  -17658328/32824768338467, -899673/8521583546855, -1131917/37383570013862, 
  7535968/739941009046567, 321994/2759889866761995, 101313/11407698688965566, 
  -21891/47295060533821873, -59787085/4255311396947, 29558893/1915486780752, 
  -18246203/1820865054148, 49016022/5143246862833, -28931403/3979265544425, 
  13751539/3757308839834, -7867891/4062818891987, -5252139/34202491601239, 
  2748379/8157201022110, 430527/4847835763451, 3008725/28240721320461, 
  -382336/140008684578271, -62688/1316286066815177, -3044/537982842767165, 
  1741/2044590905292672, -59929622/430634448507, 140037475/934508274384, 
  -50326395/804324643034, 40501997/513174369467, -31384851/554900200315, 
  -3320601/621039596090, -4248449/4732375384950, -2132029/12965702105704, 
  -983147/45376371390187, -621314/19802331405725, -1840369/42106601188605, 
  -2197483/26956188806780, 607396/69311016251807, 104917/152975802892641, 
  51166/1044065444061249, 18147/8386895757474367, 4603/27647063476645267, 
  -164926410/294261065119, 302409138/214848957613, -202536915/337634243059, 
  -38476407/1176149707828, -41216053/846497587216, -35164687/5260261468164, 
  -4077065/5757583960536, -5208393/88663685177884, -791810/37627871156127, 
  -431071/106929822636028, -249159/545600997411595, -1574935/289194344819604, 
  -1217701/106395708787566, -9866334/10772891713981, 1755141/265571292642827, 
  60206/1566490308195619, -28001/1019663766474541, -2918/16161115687712589, 
  -499/13830468535888933, -157358097/210565902518, 10035777421/10014566357, 
  -329348351/364013058806, -29683375/203432679397, -161898911/12082108725262, 
  -4808291/4498076170728, -19817749/13677027026721, -8491311/47351365193189, 
  -1462575/60412189447049, -523961/229384762033532, -162911/512460310830886, 
  -331235/485221539368224, -233897/402302345340563, -914938/1417108208632225, 
  546197/65737587981755, -591255/44237158587128, -751239/400886007785872, 
  -74384/7541491085509633, 22885/1848238562229162, 5193/5138402220011455, 
  1711/41031848013711453}, {-12435/66911097101833, 143321/567542318356825, 
  36725/192517827768847, -100217/242978592115525, 137716/266241966991539, 
  -205760/410076845337427, 235419/386559943849621, -1897221/268125958529852, 
  239351/647215244813416, 582033/232795660269320, -453001/175250921225818, 
  804722/281559515428461, -368763/110055822155195, -196876/170017610657909, 
  -138248/627808751742389, -66639/880780746929438, 695932/40905042104415, 
  -1061135/62844674624289, 748541/42742354316637, -441403/24796138551127, 
  342331/17781194885276, 381369/77298429290782, -953888/189610952308313, 
  115560/2705624318901497, 9938/31362950199299071, 4113586/29501058847797, 
  -3921071/29080225571429, 11069924/79724249192499, -6524452/50955785531203, 
  5561890/46249156716279, -2357271/19937323201541, -1344983/59822496762191, 
  -2316251/188779935739811, 138147/196022201991109, -30778/1801181518604323, 
  -28012/5368595191075559, 17509463/13543292496632, -8977447/7452814110512, 
  10044824/8210756205439, -9681597/9453935748277, 7944621/9376442727856, 
  -8027034/9856053455533, 6602992/9588454872391, 4967272/46858297529615, 
  1253075/41669720773798, -1174352/122239632394263, -47804/414891210258475, 
  -30283/3421392930560356, 8510/17153776371002403, 20583468/1484776342597, 
  -33445484/3421661864687, 36893131/3478269728005, -12394233/1743957584545, 
  70933343/8400928910268, -82498787/10384860777048, 49435718/12372801347071, 
  -18746709/8572353660820, -17618282/26958694091887, -2938235/22219191649234, 
  -8706181/66045715931237, 426785/159706721476074, 194405/4113129648893911, 
  29765/4968353109437776, -6493/7696621493444121, 166260023/1328482902340, 
  -169386590/2759267849627, 113962895/1132075352092, -34789561/502401741533, 
  115243314/1415439316133, -51387876/859518238097, -21000275/3665755411563, 
  -11254507/11528729423128, -8740733/47921362833695, -2542843/14258035523690, 
  5925972/13621619371637, 991449/7025297774995, -705571/122820318022263, 
  -396049/600315526841865, -85443/1797959472139568, -22807/10154810397044631, 
  -3108/18231712684571251, 83866903/6342536135285, -234156623/396300548950, 
  2363907680/1708491476461, -109494176/176545069627, -63956668/1860539504761, 
  -184568458/3633873210857, -15091711/2139951380732, 
  -31386526/41452120826375, -2611473/41141856209917, 
  -2685908/116047214061827, -341289/13793853964910, -893401/23440594003446, 
  -1758370/34311779194053, 21186337/11499767775226, 
  -11473961/749991959263683, -18203/73282471380921, 71077/3056274083789018, 
  4064/32635496944751063, 916/23650240819250011, -70379609/545117118870, 
  -4316312046/4829911081895, 15625133177/15591879219, 
  -332581020/360357303229, -86910011/575486302206, -59437193/4242496066509, 
  -133014394/117448722715291, -6670049/4372131110275, 
  -3471689/18228488791586, -3654399/140534287962703, -828395/333988300762951, 
  -1018322/226376354898667, -287750/628485817521341, 
  -1089949/147376085992299, -1375261/54382731470445, -906557/66937421450317, 
  472995/143076103883503, 149858/2075825940375941, -32731/2959466654389363, 
  -7857/8583401890211329, -1717/42860974792942361}, 
 {60719/358085471430710, -126743/543807088762555, -170453/896603658730429, 
  125362/317856959601321, -195585/416948886864467, 214871/469821999960745, 
  -72367/129103311988856, 1021072/151833561437851, -85130/241658780249843, 
  -382525/170993740546936, 183364/78048100547903, -388371/148716006723293, 
  327445/103983870214236, 117933/107412160360607, 280672/1317665486437207, 
  57469/797778946663999, -488038/32746220522989, 4968438/325117942795135, 
  -1530998/98019133361431, 1093183/65033732284545, -821399/44079384952155, 
  -450702/92804972034065, 510057/102125965926314, -34891/773297187877254, 
  -7923/19235576619417982, -3294616/27597600744749, 7533697/62457929562611, 
  -2116620/17889014570057, 2257663/18748227884757, -5057410/43190506657647, 
  2644017/22818946032158, 850243/38595570093563, 2402226/188455893679037, 
  -169690/233942424456467, 249379/14630409414860411, 31599/6318767685810095, 
  -1942585/1835866639653, 1684451/1594021624048, -4993279/5141350059574, 
  7946843/8605082284829, -4480683/5040438895361, 18269954/19858400596847, 
  -13710647/14540338652462, -9612834/71421764989175, -1091011/32717682332279, 
  1241513/142070091590523, 125740/1144208384288873, 40505/4580224798001026, 
  -7944/14974920812416979, -48152213/5088081686418, 27710122/3097916493103, 
  -8886899/1299670875093, 17719867/1865948047108, -26732218/3501312094267, 
  9277697/1022843033659, -52986965/6062809783087, 11514141/2552145640681, 
  33636381/40088291559646, 8399674/51569995943067, 4608815/27868286223716, 
  -574025/234506635003759, -211647/4881976528971194, -16561/2627393235379048, 
  7275/8809569851697797, -61197212/1308470457437, 69037157/918033732619, 
  -73965136/1099876943385, 148460513/1441384101260, -74907249/1035834255575, 
  354316884/4126683506635, -54915769/858390772747, -32078593/5154367708301, 
  -7979147/7359492845433, -11179540/4367876157891, -12653485/14890135078336, 
  -1462209/7219632430349, -774581/331554914769814, 276081/503614784656645, 
  56468/1261715907104851, 25383/11162072667808750, 2955/16826611903720817, 
  -76466557/1953733507717, -11634872/369400533377, -224889247/371097051856, 
  310842636/219582636943, -58687183/91642596901, -62158439/1736374023791, 
  -149269574/2790188922235, -61437053/8179855203993, 
  -12316859/15067285363990, -822737/11927299299556, -8725183/42092357755471, 
  -7861822/36219918331813, 4586710/7197897461933, -19883705/5933192524501, 
  1603091/53338265867260, 469903/878685980086132, -71283/4263128297094449, 
  -1721/47909352378456176, -1715/42600312109494633, -28840204/2456554586345, 
  -193739910/1369824577981, -185681547/205011490261, 8085699548/8068174065, 
  -148448273/156725039654, -376756938/2413639423897, -27664777/1895265716992, 
  -3661993/3085025045924, -23776004/14667240791355, -3149072/15408492441003, 
  -1816189/64235666131929, -2200917/84707033335361, -1151373/39223746876631, 
  -4265119/82423315269635, -1555829/11871447180677, 1460127/39784547230258, 
  -671903/100464085327933, -65599/298706100347129, 71716/9082803487390737, 
  14726/19672193664079501, 2904/79680479518115899}, 
 {-89157/597079130916499, 85131/407023632896342, 169029/888858273142867, 
  -148565/399031662853544, 74197/180577915285161, -85245/213330748051811, 
  279107/553915667076800, -1035688/164562220440771, 385845/1166770397819267, 
  64253/33387223810671, -1099111/536590297974956, 1292975/558356675281756, 
  -407586/140429873586419, -181998/178568546905327, -135337/664295161512068, 
  -87809/1299169293065258, 926235/73708015237691, -1438511/110865678246270, 
  2159592/157107738796409, -283557/18707581797502, 3903095/224915855656704, 
  2376754/506729425608193, -1423648/288455340209613, 88863/1862742275323558, 
  19919/37726008364407196, 2110345/21650533961531, -2014287/20176277185100, 
  5353636/54084942333661, -1111781/10664315912945, 7638650/67470051411679, 
  -7833864/62186746915247, -30646251/1368720240880807, 
  -2250847/167979569208419, 141727/186798809961646, -29083/1728849512347834, 
  -18091/3824948281701516, 14347066/17864058191903, -8409946/10396000044919, 
  76878517/103274772727343, -9591029/11637943281997, 22566677/23039784964481, 
  -6710245/6751045826788, 6412610/6015230903613, 6120037/40599665954151, 
  4584220/124135673828133, -684853/90648598217594, -47019/448283335738571, 
  -18758/2120299648224133, 3170/5579611734109253, 29242886/6605901695771, 
  -22737479/3514673930249, 66733371/8669292544615, -6336639/875907215581, 
  43709534/4359956055867, -35394085/4298430254016, 30346893/3037956200971, 
  -25196083/2548110667896, -2651187/2297889077324, -1792715/8553531942466, 
  -7137373/34064351124448, 178993/80626970678961, 49130/1232873533952163, 
  2353/347600714737828, -21376/26744420651837249, -23665629/6071695755811, 
  -194797066/3763370568781, 66165370/871312503121, -60070555/864933545139, 
  207241671/1930233414853, -46265875/605886763197, 43569163/474104069597, 
  -38164079/547790218933, -18070838/2617237500051, 40538511/7658940657425, 
  5976634/5456643113223, 4573187/19891179831788, 578203/37594994771839, 
  -239129/517536047900177, -77699/1849136364799537, -25532/10785372164264265, 
  -11231/61455304371450548, -20763913/3876948719744, -36683513/808201572757, 
  -33568096/1031032188927, -163721795/263899778928, 1130865839/773770972883, 
  -417056305/624812894779, -41115149/1092205290249, -38345959/672251422406, 
  -107332285/13230197557088, -12557991/13986019427318, 
  -12955709/10457909670218, -35128739/11089682176478, 
  -11494010/9032960219907, 24556008/4700486783455, -739130/15260022814793, 
  -564980/614473645411351, 23911/2550952366470650, -956/30032368971383891, 
  873/19478686607598715, 10102139/36992566813580, -34795051/2748512822217, 
  -69594123/481786248470, -1487769565/1611543255371, 15779284905/15744193319, 
  -252343621/257711227005, -115148493/708059855552, -33480097/2181924453406, 
  -25912499/20638152060483, -10415293/5973005617609, -3576359/16075543275850, 
  -2132863/27906671405125, -3679573/15045629269458, -6372855/22498238877688, 
  10513509/6850858714520, -1210207/13096279798074, 451590/42017216558039, 
  93438/237026928435271, -64726/13513967607153499, -6123/10486306237745138, 
  -9721/279845082209244322}, {44062/348534327131683, 
  -215000/1180333103978369, -110813/583502508546354, 153448/442584299176343, 
  -403867/1169467207238722, 160017/478370831107463, -121191/273995773520578, 
  1502018/259175219976135, -385979/1262542924153660, -672613/423083487273078, 
  244045/144614821849141, -132641/65805192252975, 389279/150786083917313, 
  169057/183457036252306, 107215/554425466242453, 255682/4093477407557379, 
  -422553/41832810830474, 477943/45971745265859, -2908492/249318509093919, 
  665267/51583295035410, -647847/40310729784398, -443418/99318672334603, 
  465931/96075595613434, -59746/1176911328529479, -19545/29264326637424388, 
  -2153165/28610147288444, 3214968/43991648384753, -3511881/42511745404649, 
  8071253/92557546350900, -862568/8097408522255, 3343941/24538115763127, 
  1522761/64756722329410, 850825/60580172930176, -476455/606392842861922, 
  64014/3827481556702003, 46853/10575131543820135, -7155018/13280904568957, 
  7933868/16617584340911, -4622876/7159120769143, 6995633/9103890175143, 
  -10623116/11853728339665, 9012477/8227106154190, -3952289/3425749898181, 
  -2172001/13193509917753, -1748023/44022459293400, 1033873/150295268925125, 
  73879/754489460562022, 62011/7236278541805857, -4621/7425361335080390, 
  -16340345/12142764376712, 11949853/3938033036140, -20974232/3108246360319, 
  22429823/2803874308692, -24281785/3168220511877, 31782357/2941706820307, 
  -27579659/3036657830247, 43910771/3877356550392, 9998335/7638361325747, 
  1579523/6645578708192, 1994057/8135535352803, -305024/139978559547595, 
  -29148/775647502118593, -13851/1954488310305943, 9653/12403159285957133, 
  -2007597/3346188751195, -37338730/8035307535347, -60726225/1148070050212, 
  50843634/650117652029, -155232181/2143412661574, 69570823/613531483543, 
  -52898492/646276838267, 29286203/292535943964, -115012089/1482929838722, 
  -16388145/1409149854187, -4332771/2859048107812, -3951647/13264191529278, 
  -1023355/50487457857362, 150296/356902838497329, 118779/2894634466321348, 
  64379/26554691938779369, 1933/10530598679708851, -6657099/12027218480938, 
  -11179048/1868263028633, -101690033/2204451123998, -93380586/2803516593061, 
  -360968197/563489586077, 274273668/180058505039, -155272115/220809936432, 
  -47768751/1192658977561, -179378894/2906651920231, -13467164/1510351721855, 
  -16773733/2130222971707, 26143066/3977237245763, 5575537/3337160172689, 
  -21759555/3292406639888, 591171/9590243929277, 565645/474082018867114, 
  -20213/4116565740506834, 2912/35152466387480229, -2702/57126805068067625, 
  -8598578/7706280310217, -6798365/6957694252556, -9137111/704745039936, 
  -204287121/1387837124240, -150024717/158360602967, 11497671307/11471241063, 
  -416192455/407822212932, -168253933/984119104452, -61173635/3753341223534, 
  -7964707/5932327877632, -9437154/4955682802277, -12232451/12122274997820, 
  -9131904/6188969513389, -13348122/3099519568003, -10663649/3455773848755, 
  2663242/16104684550979, -421809/32165427195581, -952763/1901053470461373, 
  11614/3609421879753209, 14624/29604362009663141, 1122/33792006502397179}, 
 {-92618/900285388325557, 110047/719795767312259, 194895/1067467264808398, 
  -157807/503070412011645, 159975/580307035761056, -93208/342986779710765, 
  373328/1002893420432309, -547439/105496004943286, 250555/911758533733031, 
  707301/576398484188060, -289595/211848427132627, 146449/89426184277963, 
  -190778/84318601561549, -274455/332412192864161, -194791/1101397000162034, 
  -70853/1263110351715438, 366907/49071490155946, -491741/59926957701314, 
  52066/5964787386903, -937387/84595535576659, 1264032/82752555655037, 
  34373/8137597289648, -885260/192555145682051, 168866/3334630380080495, 
  28312/38920310543909389, 4118999/84456106398176, -4533026/81708775114179, 
  441899/7628417875008, -3369226/42345126858033, 2194831/22022860709151, 
  -2415432/18768306604055, -1053325/45385372481419, -1042232/73046730407169, 
  264513/337926166908041, -48793/3107514795208978, -17056/4263907932431227, 
  2625435/12902116558526, -5083868/14091292181077, 10162883/21355454970539, 
  -11197696/16322860308517, 20765030/24861310306977, -750158/747250758767, 
  22541242/17699793398127, 3324682/18644322167761, 4103511/99099720428107, 
  -631732/124715065379621, -77582/871564192232031, -18652/2227726222897447, 
  9403/15258023635361320, -2122851/24787631752306, -33257135/22701929590397, 
  23585729/7619110690764, -41027885/5835795350253, 19139462/2260196070709, 
  -43175252/5219337749125, 39324605/3301556511913, -9420625/913086432902, 
  -7136831/5025922644813, -8675409/32949020517943, -2010223/7350947964349, 
  294919/184888239191411, 32674/1086180604677015, 17612/2421847232075623, 
  -9981/13951760639932855, -1412833/13082906645035, -1820302/2499326693485, 
  -71747738/15116775612323, -60583777/1112004831261, 216382171/2655911254488, 
  -295501838/3862265865827, 72619673/597307961598, -159054722/1780357251815, 
  124507029/1116679132564, 79092220/5921674890271, 9066328/5263812640167, 
  58582192/183952218730409, 3799844/106623474782007, 
  -468721/2091993832095324, -63603/1838070126416005, -9446/3875346149546079, 
  -71085/376107213359610113, -5361151/168305500220462, 
  -10837512/17992104316043, -20532031/3373275339316, -44739475/947554279886, 
  -13237207/385434688747, -426731879/639045744069, 407285434/253823925869, 
  -346437979/461920373482, -77373433/1790628514088, -43568509/640907490507, 
  -41300398/464692229111, -32218086/2222934357437, -10875589/4656666379120, 
  16146820/1898568211381, -2647581/32880718329308, -359279/225547095855022, 
  -123098/17948538493690283, -6089/30170197148953506, 3245/62630407245443211, 
  -1424889/10952315399665, -1297264/1020592193745, -4489001/4462939750495, 
  -25250937/1911474486718, -68399039/452967173716, -327516243/334403805932, 
  4612967609/4601917266, -189137019/176201104964, -304003351/1673864569322, 
  -7444676/424794535097, -13810985/9471440340781, -75070421/7487033006304, 
  -21498473/2299964002261, 41141305/4607538295167, 14070310/3498643788191, 
  -7152765/35828075007317, 881143/50630746988630, 332593/475637076188785, 
  17375/7544748733834882, -13453/65235489314246380, -2815/97847702067245373}, 
 {60793/764736452044273, -86972/700734092931581, -42454/242420443275129, 
  126391/451996153340296, -51901/246755768795286, 138897/676356457934308, 
  -95003/310473901319823, 457483/100236408964394, -309464/1274362986351879, 
  -175095/195147819148462, 348805/345156917066908, -1977755/1508475637974207, 
  871891/454822134312802, 424538/598587946543707, 162847/1015222014261973, 
  24031/485070110956880, -3952418/759659499621053, 506872/94977158191347, 
  -2999351/439750460963384, 723829/77732730916293, -727423/52004858437034, 
  -17743820/4575478736892709, 466495/107942484471702, -47629/943071913488223, 
  -5668/7096148222010659, -471839/17274603695272, 1501169/47498942237432, 
  -2688711/55201498762919, 1593405/25034800250393, -2386034/26192466899983, 
  1660621/13787384485969, 1935614/86410178135191, 875997/60918816894505, 
  -209946/268517711566447, 39059/2649808012158664, 52611/14709081538758001, 
  -957090/51604710796319, 10499045/55907840148457, -8618921/22978673527392, 
  8784305/17409621174289, -1449727/1942698374925, 6821841/7285334868517, 
  -14126237/12086366074460, -13148471/77736288356026, 
  -1148193/28299859207427, 873563/233856486397366, 707663/8639432433454731, 
  22413/2821056720100298, -24505/39380343533810141, -1070130/69326040667327, 
  -1790889/17186981638009, -11333234/7532753752581, 11268956/3498568037839, 
  -27418043/3685446312153, 26129464/2860423454645, -19788765/2165697151576, 
  30738058/2273295432487, 4349615/2767150974777, 2665524/9247107791783, 
  3701492/12459372251533, -292723/222854927591001, -16961/652431519604874, 
  -22877/3096341116489677, 6611/10064703398131986, -717737/50646655260180, 
  -210017/1706429655113, -5390222/7269773584381, -42871669/8783608567925, 
  -46403341/817676069370, 94175096/1095619552573, -31598304/385060224373, 
  297320650/2239828508993, -34079449/341641153715, -42765972/3504279093139, 
  -22581698/12050750597755, -3663815/10586813461112, -947039/21866824061280, 
  61382/551966477355637, 28324/950173983698045, 10814/4420115768347355, 
  2975/15809838718751881, -827029/64972262618302, -2097875/44638575626311, 
  -10360827/16883376558011, -9848740/1582256943951, -81155277/1664983982254, 
  -168105701/4704645979041, -213702247/303740023691, 240338757/140449192108, 
  -292900245/360833014196, -48727098/1027641211745, 76567554/598888554359, 
  23523986/1406868097987, 6857659/2547648383522, -34652624/3565877413363, 
  2512865/27226573874003, 572273/309819007676808, 61881/4591453050190819, 
  1082/4188113334186303, -2765/50124220780509958, -1046374/60511397845939, 
  -1956725/13079339921528, -10015335/7772542016939, -3328223/3257717776775, 
  -30721865/2267343793107, -109630321/702565143363, -530709129/519876788500, 
  5608007919/5593880236, -491069126/430383211087, -17854414/91420070967, 
  -4787051/250140938471, -245663366/3204454178059, -117074722/1103392988919, 
  -17669721/890616419654, -51148624/9003660173437, 4638750/16568622991247, 
  -1314177/67712212123897, -129157/161097792702034, -14057/2874401902484439, 
  2393/46395730675794415, 1269/47298973596534653}, 
 {-33122/569102936146597, 196477/2041539306617247, 114238/717455388287147, 
  -522897/2190168432689971, 131107/870144923258519, -112784/767355382703061, 
  48763/205274092230146, -596441/154955096211862, 174149/846561707413124, 
  475169/796497406448303, -428610/617087997444941, 420477/418300031164721, 
  -585048/372613414093195, -182567/307822631380812, -89599/647229150767951, 
  -5731/136672373142627, 1701328/608830659194133, -584221/171799304619735, 
  511928/100355573420147, -159617/20273461786361, 680235/57245731672594, 
  6327071/1831953537419931, -783343/202890555107010, 35625/756770491828111, 
  15287/19333612380588063, 732980/80032376817041, -1067465/57801941463001, 
  1275290/37966690118197, -1180158/22029499807355, 2507472/34462778633813, 
  -2912923/26421879659515, -890911/43332652774284, -888442/64802264698707, 
  281211/382918004447612, -48170/3701514821553361, -11238/3686543854161941, 
  -98209/202854043190126, -10358413/531218925830948, 8634800/44409675079213, 
  -7667193/19301910461822, 9825857/17917552888293, -29629763/35391583739224, 
  7040051/6455643525100, 2026686/12842878833755, 6183308/162387431564055, 
  -169671/80989366590242, -59771/829860491530600, -20449/2796263164013752, 
  9365/16296689507714088, -420457/196107111923698, -1014071/56106369962396, 
  -10908982/102330525666673, -23320829/14914970467783, 
  172401752/50635120871175, -21361099/2663088411624, 92643509/9188733615965, 
  -31228511/3001773969847, -32807407/22655755189358, -2472059/8995573178562, 
  -7108433/24149171115573, 154069/202319362554177, 32558/1792185247366651, 
  17126/2422195784924423, -31253/54963550880071826, -42216/983652237544903, 
  -1415332/97062510789807, -2708101/21617702985441, -7366089/9668152204835, 
  -5054098/996299890681, -38383696/641169432481, 121356297/1318633625725, 
  -44002864/490885603621, 288240320/1944125101479, 4771165/299189557761, 
  33542555/16383291698793, 4798846/13113511075729, 1219849/24978854506800, 
  40281/1187359325561225, -18520/817002761794031, -13007/5608077842024637, 
  -12376/68592555250296787, -1338775/580998720226741, -507667/32759902420202, 
  -3198261/66998786226490, -4087456/6516677951351, -23884789/3721496843555, 
  -163627583/3221294708672, -77098449/2053009926334, -172603631/229979390711, 
  551361590/297740936141, -175683251/196383403361, -178874556/1557822168499, 
  -20498974/1336217425959, -25367098/8807941061035, 30924523/2986084247738, 
  -3584377/36255065923449, -530689/265756941865289, -24323/1145608211809992, 
  -2725/8003105942406549, 835/14925852015862079, -658895/450824080911599, 
  -862111/45353994147451, -2381153/15728171883617, -7311187/5568073404438, 
  -7169649/6871061721095, -21989055/1570657345607, -179577698/1104723963805, 
  -221796827/206545466648, 7178693073/7159474286, -521363586/424565027657, 
  -178796561/838463009347, -11098335/207538298957, 103173008/677992991015, 
  42219416/1874654961249, 20283513/3215890296136, -3627895/11863170435573, 
  661484/32096086082397, 45523/52436422417246, 22861/2748674838179906, 
  2485/15308540578542632, -3636/161941822362234953}, 
 {43530/1091578061110183, -116867/1649810224779109, -151500/1096867136495977, 
  188737/963630394194083, -121459/1227190213219785, 70204/712325867152367, 
  -99446/570952113799987, 502326/160956379907615, -97071/579429954930241, 
  -100847/304472899064515, 168007/359529925709532, -142679/204199126535178, 
  146000/114703606993019, 129593/267942281906767, 42550/373506418276853, 
  23067/676380184026050, -130712/161283985885515, 1220568/555648057629135, 
  -292447/80053663684698, 431693/72280995603642, -792553/78674208386469, 
  -489886/164838615490909, 903268/273536257017745, -14751/358261521960877, 
  -5391/7542941019498419, 15177/68859793477169, 1240356/130714727806279, 
  -1043213/53043105438532, 8912288/242422073010169, -5282077/86299720534332, 
  2482904/28125104007039, 1188170/67632687246077, 670081/53586677927993, 
  -312099/470766961584241, 14457/1347011469967996, 13243/5351917609272338, 
  -86072/597707751946797, -228505/350644346559217, -1701801/84285240658289, 
  1457722/7093043988089, -8858557/20564974960408, 9724889/15820406625162, 
  -22671465/23227489179403, -3566801/24692208041944, -1155161/33945684041875, 
  -63492/490642298445239, 68673/1121517159688528, 36302/5405754594454131, 
  -5267/10861176636677613, -293819/848654301004341, -1217164/494000480903563, 
  -825122/44911723468773, -2148857/19534664284475, -13333137/8081073394423, 
  12844601/3503979215368, -25695513/2904254411086, 21412040/1867106965073, 
  5993245/4421156348913, 5772277/22329601054275, 4508347/15889492913707, 
  -64214/1014744253536155, -52670/5576164085487389, -21032/3199706021839583, 
  15401/33488098095463090, -330507/1323700104053113, -91543/299006579439559, 
  -1007857/67862143753515, -1588777/12378076637729, -5315940/6719841674929, 
  -59861483/11219473579614, -33392795/521070624584, 572626307/5709123453279, 
  -41368195/412805078007, -14902179/1209283452598, -18708343/9967375583955, 
  -6551894/20257394800021, -10704163/181937161699541, 
  -262891/1102050074627901, 64893/5072829082511051, 23301/10837792566613954, 
  2154/12448522757411291, -92156/245798502182777, -282733/104213863557737, 
  -708839/45120183636052, -3005704/62207466903705, -1241357/1920598426894, 
  -19336259/2895599271344, -85119585/1591002884516, -235573122/5899898692951, 
  -181684847/223618219520, 480618977/235550798321, 113820749/666492808028, 
  19688924/982116184875, 10364323/3303164873886, -56284171/5162058099109, 
  3724928/35453385530677, 355427/166131833622561, 39807/1309155930562904, 
  8154/19821396233616323, -2437/42539435280973719, -109110/615672502216351, 
  -352173/211229536362484, -190310/9903668606797, -1936342/12582130678481, 
  -5825266/4324030031125, -31815298/29675601070679, -140005559/9601186188550, 
  -160415684/938809534453, -410031931/359176789611, 6021025445/6003682429, 
  -1124779484/838132070431, -231214348/229122520973, -60613485/441272468444, 
  -18460959/896166277928, -38117017/5692966956495, 1232213/3820557321864, 
  -597593/27102713450767, -196869/206277919264550, -53716/4204961565811583, 
  -5677/13244807927818377, 1536/87668464331124985}, 
 {-77689/3171234061924359, 60745/1235731902613797, 54490/465211663918227, 
  -122509/788485049754769, 26363/452318672270718, -813147/14660250515842300, 
  60413/484356923295821, -251185/102971307126217, 886054/6731932720807857, 
  93904/596750610118079, -146662/618608047630523, 92673/181915572621274, 
  -696491/745057935518704, -302671/817485020647018, -62039/678236748814316, 
  -18602/694759923208141, 97445/970957774199177, -177556/234642338946195, 
  610471/253646978242655, -52167/12272941912553, 360511/47498914784086, 
  295927/123230029510381, -480671/175783822628891, 76715/2173281759105754, 
  2969/4632667578296740, -131329/997941307622701, 89941/1180504358487388, 
  372969/37382355765640, -1728116/80659259900787, 1701251/40669496101378, 
  -1664397/22608417339497, -374218/25309116554911, -1621011/149258163553171, 
  644111/1120441715268203, -23685/2704646477044567, -11069/5657626003307779, 
  -50167/1642018209171271, -201250/1136573648592971, 
  -1024023/1581973340619515, -1136272/53406572412243, 2730098/12283617537701, 
  -2492558/5179900897945, 16732970/23541809009829, 1825781/15961804509374, 
  1495165/52912039505961, 181115/178949602690362, -15241/313401320518130, 
  -11818/2093698908676829, 4862/11723865814146729, 39632/1239794107103681, 
  -109591/343969088102732, -612277/245893524302944, -609579/32209641833309, 
  -1084585/9430507475169, -41269703/23280184823789, 60657533/15049501971582, 
  -93468673/9292636848100, -7842935/6509003958951, -17082058/72626374969721, 
  -9693097/37310154702404, -566246/3806651772509619, 
  390500/78786818724125983, 8817/1530820657793491, -5219/14130047241729635, 
  -52489/1626853639493532, -133950/463275528534293, -195237/683062082449486, 
  -699961/45959999986868, -2228803/16782238798860, -26335301/31677901067864, 
  -15675513/2754034429036, -42499895/608455818929, 75476547/676600241918, 
  22590797/1685110891030, 12826937/7401524536901, 3031453/10215173733991, 
  2075258/38032182103505, 195191/702275372844811, -133093/17033305446615223, 
  -8692/4669100385532987, -3594/23800813114253663, -28299/976747513934962, 
  -115122/282066450950869, -69926/25574667449539, -341719/21347740603146, 
  -1605423/32641585303768, -6949005/10335331914491, -33002699/4700014138292, 
  -67885441/1189727201140, -53993981/1250916270069, -260086297/290262933966, 
  -43965625/380878290217, -45454347/2969903654422, -149821429/52560368325535, 
  4375599/428493618815, -6451842/65644723625285, -270083/134366818285374, 
  -90099/2943792409552265, -4539/11654453579821357, 2357/45176215040051612, 
  -38411/1325415353011022, -170074/800262730240953, -103330/61551724258413, 
  -1503851/77119893163508, -3016203/19159690104791, -15683405/11260634313247, 
  -6040920/5436167173039, -23511643/1533155702407, -115809711/637835430860, 
  -415029373/337657001447, 8407248001/8380824169, 211284610/91986396853, 
  23935423/118126089805, 26646352/994789937621, 7330340/1004761603091, 
  -658833/1844589153728, 414629/20720723791083, 460672/525306937566685, 
  20957/1690177133775664, 4558/9838472368515207, -4888/338597635403119955}, 
 {-59049/311538592822103, 258914/542022017270163, 83956/57035649793893, 
  -215464/118457990595335, 127660/341145338992857, -145699/411934710177947, 
  191090/146007922051533, -1162762/41411002939243, 474659/311432655654113, 
  414512/2501875090201691, -222694/156703088070869, 1107642/220511156759789, 
  -1811935/176346622242461, -357343/85238412894095, -338959/314350223896194, 
  -159570/515215004345551, -77186/401340282421379, 32752/362641093340861, 
  1219106/76087010804823, -2599582/69822346224539, 3292729/39586639434348, 
  1390677/48982431285082, -921611/27519593184855, 164650/370668989905007, 
  12454/1477126359910857, -10977/363674191718435, -212417/938032935976593, 
  -269855/468136767631917, -830657/26445274074947, 5140352/14843963882985, 
  -11610217/14259613786088, -2987059/16458473900277, 
  -15078361/108262083960942, 1432433/194800421456406, 
  -126451/1208927121907946, -50833/2236862825473780, 39569/759746104794669, 
  -182702/433385067709305, -134264/44405717006853, -1047024/42190041034139, 
  -2324866/15356501442961, -20364445/7932694504596, 12231941/1982643889498, 
  10047563/7333660976270, 551124/1581953233387, 2211199/87654382865281, 
  -240511/411631290473217, -155684/2185365491815269, 6916/1335285820213833, 
  -87646/2686558470038831, -122875/372801436813156, 
  -188747/11228701033772676, -726878/37392783325931, -4501621/26756167249421, 
  -7108235/6418693558522, -17769061/2296488412510, -142554794/1419323943721, 
  -28038025/1663985476552, -12670736/4059171870943, -16235216/4643574975689, 
  -620003/135342958076172, 33537/1077442506654281, 111823/1495858670674912, 
  -13129/3016807881482838, -52981/1857765593723895, -693805/1476634309775364, 
  -4997797/1591916403987219, -1729957/90357896949508, 
  -2562167/46534404683608, -4074530/4758067434677, -20720625/2282202032462, 
  -96608533/1260693314872, -85798042/1473795823597, 92236699/546153313117, 
  38146908/1536222997765, 19061561/4757054629510, 2970969/3893443120277, 
  534328/122796908196087, -70727/1150029369131699, -46144/1907285444533743, 
  -16117/8175891341814148, -59922/2011542987381569, -806806/3453191458579433, 
  -589609/321123175944135, -2082665/91309440764091, -7736843/41050598640660, 
  -70777024/40878222987985, -38275699/29423367354036, 
  -23905748/1212623720327, -76859159/326028773149, -163483373/99229399873, 
  -916031651/710577229085, -261360658/1353698588925, -7969837/224541572155, 
  103930769/739602088699, -31373853/23216968365974, -4573064/165106177410371, 
  -365452/819170034966741, -49394/9418598590170529, 5589/7889075827051627, 
  -34851/1507830304479317, -114823/346193849209596, -1793536/810546268941735, 
  -712691/54722416634967, -1510996/38442668099257, -6061474/11300839331295, 
  -37135153/6686921524266, -69869677/1564914931552, -13762423/415887635620, 
  -1516766787/2258007753557, 277202351/166055942000, 2628087896/2616700585, 
  738195217/211743034883, 121699145/317185280581, 87219549/806567890948, 
  -24088231/4631344421239, 2759570/10302320354263, 1312126/109668451872061, 
  234959/1330059892376702, 47887/6691102832891718, -14101/79238337135322888}, 
 {-267991/439406701090738, 238061/63338968472118, 927628/53568720531173, 
  -1227636/62575833370003, 276961/807575761233908, -91353/337791667114759, 
  1840451/166521087309002, -5966651/20169330443662, 680375/42018830938233, 
  -419507/815265029949572, 193753/603317426491562, 2834905/92325452349496, 
  -4055709/49866803069927, -2449369/60776720573007, -435286/36098022927487, 
  -291503/88696982955000, -59839/5499244541617472, -238765/1218935414790411, 
  222091/683722861573426, -3029657/58298023601038, 6747712/10406650627151, 
  2986718/10051712119133, -9844321/25680114977825, 686201/127818635901017, 
  214469/1997568968098434, 56813/590398052342727, -167341/283224161979751, 
  -854437/260402286789141, -1310187/38422883340745, -2881651/13879936270416, 
  -19816663/4765193906421, -8691997/4591708697882, -9412300/5742255163469, 
  10351615/117977300437498, -268586/216257745708841, -108677/438440186502951, 
  -127949/5149067908242406, -121463/309199770518045, 
  1412563/1874776882963853, -2254328/87850377541949, -3952748/18405535430345, 
  -6912361/4361404997974, -17048790/1487701285093, 63932326/5624811983751, 
  16212623/4109440882350, 4605001/14606969658179, -2043478/351331120599639, 
  -333447/425785533143338, 39737/613913414528627, -9323/429500673181513, 
  -258929/482288358612475, -852026/243206159048915, -1317236/54193224745789, 
  -3707848/62483224621209, -5618851/4870118760649, -161482169/12971950100124, 
  -146737505/1336742964861, -28575880/175085231773, -22795833/550494495671, 
  -52746104/1181816785201, -1557964/57428941636837, 148537/378124315913486, 
  184473/206972528565944, -108517/2175673391510422, -54957/2036920516832414, 
  -37273/143078037891270, -1944469/995934606562961, -1702021/62350760405083, 
  -2179187/9410762426478, -17557807/7852937992087, -9601993/6171383242646, 
  -84750659/3198830617243, -180701773/559826597858, -87086347/1025368390332, 
  149251642/496376610315, 33106421/569620796674, 21315939/2509473722896, 
  4474668/92565671258327, -419137/509664601491539, -24134/86019619486201, 
  -80404/3554717552080157, -204085/9746868415286388, -104863/280481823628662, 
  -310895/125979307572803, -1486757/98383808904500, -5041141/118761635192009, 
  -7809401/11817978944949, -27964833/4045863242008, -60335077/1048653858075, 
  -51129843/1213620092809, -238959628/264980111687, -830788133/350290160840, 
  -667061328/315468498871, -189573252/431743010671, 201369028/116100055623, 
  -56761417/3455317677608, -9318563/27709434150977, -348681/68817821581688, 
  -365463/6671722709363627, 39253/4689792935874482, -26194/1320683822747319, 
  -1809033/9679085323503650, -173159/1162037930366966, 
  -978333/100494255153202, -1597375/19195448081586, -14218061/27398860111283, 
  -13421223/3918130881431, -119018519/2911007115262, 47182180/757270619823, 
  -31594131/522240948304, 123644671/1268981239237, 398787209/172883057910, 
  5245571789/5211135275, 460091495/71272803606, 982704177/641981231114, 
  -162478536/2074650170927, 13003111/4175247017426, 5656775/41538658007568, 
  436785/244226167130042, 241782/3224931627237125, -18237/8092489605525896}, 
 {367333/42651499729907, 2552267/127797679167207, 3036223/18771352025246, 
  -2484094/14837501567993, -368357/207183416320871, 731123/24494063625941, 
  2260731/55910030208767, -6264666/2561034629333, 7332067/54229960211804, 
  -570839/340834827333073, 299473/115248930981656, 982012/332531459379301, 
  -3229857/53455403008045, -3387237/15627119311361, -2052106/18614342246397, 
  -998323/36479808261966, 72977/462657410772329, 144767/1210728914201574, 
  529524/774618635690075, -1993127/46818771205206, -5933058/26192164384757, 
  7205566/3332281621243, -91180311/25707208034551, 1011220/19223169106209, 
  659710/623265722292041, -151637/6655851923760202, -266745/870900314415166, 
  96783/20464290940951, -1422395/33398161637987, -5388715/17538810353289, 
  -11730115/5079000903872, -15568585/1693195052106, -109868423/6872687685457, 
  7743097/8576515562567, -975133/86596503529941, -239781/111602315601607, 
  35247/1508528666101526, -148359/228861020108770, -381303/117508188363908, 
  -7738307/283706931638131, -1887285/110742406169071, 
  -18557798/8971020601133, -22361383/1091022746675, -24703822/1352549335471, 
  34732842/1268302311127, 18803815/2911202075798, -4616999/119624107791913, 
  -297153/40744986037843, 254302/403911332458645, -35450/8337672578539177, 
  -479134/2060578252898581, -165385/120752174328526, -1281443/34997402264312, 
  -1446381/4978421093101, -25738103/8045439829028, -32942859/9012174166000, 
  -45359705/1264432618681, -122183719/676489821083, -644446853/1671181840856, 
  -212010559/390319135717, -10575694/20349580573309, 269411/4132962214803932, 
  878156/92994226601647, -224390/527770128327387, -29315/2483252427832328, 
  -105005/211343524536949, -528463/198287087834126, -2160311/103885476815938, 
  -904173/13358308636555, -3971777/5138788083122, -36023030/3992426528579, 
  -97999290/1248259453949, -148713212/2731591882399, -207009841/427529848520, 
  -132123889/628662994783, 105077767/169136419976, 112839926/1228025958537, 
  27999283/41918175823168, 873992/232944772989871, -781028/278043697445423, 
  -180178/762922172704573, -18012/1385435340049483, -256788/1106143784211605, 
  -120548/2131261062271103, -1615151/165571466770115, 
  -5684662/55786870870925, -4336526/6644431816507, -12796928/3043486597859, 
  -80317744/1515790192733, 57696567/701554948096, -560531887/6714630666860, 
  -273587545/209204691852, -425638957/108660224653, -624558950/135504568441, 
  2254388293/108462142950, -244131940/1225876856453, -32352397/8022103425768, 
  -1862693/30251999003713, -97750/205236254813123, 97483/1014008868122352, 
  32818/1496482474704571, -109442/966734928973775, -1072402/816818690884425, 
  -571629/61067030276776, -2078870/39543251930311, -17429218/21097906232289, 
  15222740/8529219018981, -25440117/6100899557335, 17498449/3479163174128, 
  -37680764/7614354530929, 71700528/10205708948197, 54434025/393116597723, 
  457628408/129970484697, 5664716649/5595799754, 1132153367/46097460098, 
  -911749034/799065855113, 26744796/794749392571, 10829500/6999441511643, 
  1229005/68090163052139, 466451/497907135497451, -76266/3262407073316327}, 
 {1776995/23252782062113, 1423251/23233802577878, 16496038/25774629260753, 
  -3881405/6557048866272, -1058331/253282009648865, 1223545/11318762093289, 
  -3781181/25025475965841, -33269273/4006295230915, 5136711/11124735883393, 
  -659476/112935929883271, 595703/63929996720573, -448613/641621215462377, 
  9895963/41503671425344, 11279380/21194597363573, -30614555/78948229750829, 
  -4036157/43944849405162, -593563/2834766870433838, 
  5813797/1072417281324772, 2098963/76733849462725, -1569691/33019555874322, 
  -3950212/20372495660163, 16782594/13155507647513, -61920317/4936444627367, 
  4704651/29362920320689, 451594/159289136627399, -22472/486664437443337, 
  114397/692652087497960, 287175/78425212172611, -2378271/34006113190850, 
  -4534262/12396578298853, -16112393/8712779800597, -39693553/5213674746009, 
  -94222293/1313501704928, 10048219/2044838763799, -1361119/77934458707968, 
  -641331/97185471304508, 87699/906838286405450, -107337/171237020310344, 
  269309/679019736972502, -989554/143281778643883, -3812423/20752743594038, 
  -64485479/8621218654014, -134928821/5257079731064, -10807628/363773780111, 
  -63259933/593491961020, 50607005/389667315717, -1847674/13708391856613, 
  -1217502/28641069821539, 259643/242841675885803, 29623/453012532106384, 
  55100/548879487382133, -236462/2101517928091527, -1884809/33908382675519, 
  -1455519/10772644865506, -3526784/1663088735625, -41093120/1460523752557, 
  -48114849/569459440013, -95652930/1340258633791, -372634401/584077448156, 
  -997309771/260532425516, -28031571/1579192409359, -8348279/42646182430330, 
  2250669/39127524806318, -190313/418940177546714, -73601/3766641070993930, 
  -90829/109104473896892, -239764/897964831370897, -868192/33355044491923, 
  -3732411/10922176047452, -5600154/23245771546553, -24925673/3684123633316, 
  -169972775/2361430148598, 300523957/2590677581694, -57109213/496942986065, 
  -279854159/196800533580, -412774220/122801918369, 279337130/330653299681, 
  45992754/5640218666987, 3256539/8964130835138, -2388600/149265216119257, 
  -174451/105177423107194, 4244/76433173966633, -369064/1329512532955081, 
  -425479/139513927338271, 1958049/306742891766831, 
  -11801306/118232359441519, -6127144/6025917620613, 67151979/29143054717520, 
  -14897543/2606117016205, 30698744/4333186184133, -13576675/1876007911541, 
  -230378499/1803767811130, -547672363/253827969373, -944297127/138118660297, 
  867610311/4928583328, -167537820/98689908787, -96470504/2698019874309, 
  -23808875/33953244963594, -1609737/406610841960521, 231181/278960490016052, 
  4753/30141545344199866, 352537/893598455558681, -322748/265489817708029, 
  -603343/93981183761852, 5168493/67012068728993, -4119724/25701356388439, 
  5588503/25673099605789, -3056477/9453252250783, 5092689/13351576028120, 
  -10938361/25113790857916, 2843237/5487068534834, 33516285/3171535744367, 
  178099361/787726080861, 286790911/43121943619, 9017627648/8635238701, 
  -1281531515/81971384566, 163477286/697424466103, 20240919/1651244393923, 
  3764592/16449501003751, 1205204/88187482400403, -89995/1369584331582162}, 
 {821635/130277257074466, -1914653/181928855126796, -11025251/78656146142356, 
  1730887/8319320657280, 198509/154609674830180, -808676/104176633757715, 
  -2743272/97782090908485, 5398661/4999569190768, -2557495/15837276741714, 
  375056/676294996072229, -1033003/78354631011341, 987263/59961246685105, 
  -4227055/33903189401124, -40017875/14454860765848, 33206161/18006611511504, 
  1948642/56096823797167, 172847/391940396255413, -1135573/283362448209034, 
  593351/57085839745511, -4901199/21184930828825, -1578616/11087409481501, 
  -6133454/11157850077423, 4383851/187104716700, -10283032/5724944096167, 
  -989636/56913041596971, 63031/276110799891691, -159553/377461020271111, 
  283501/220819563285968, -1996301/9899092807006, -12390175/8074244799589, 
  -9519583/1348015209667, -18084067/1228995974102, -89215539/863961695395, 
  19806577/737906349849, 10878428/11734575602333, 6067085/303274934117346, 
  103129/963489387942652, -278983/120637662088059, -281387/136118883151785, 
  341129/50311290400516, 860294/50568444276377, -30901829/4474460944710, 
  -70520025/1190205051487, -23555135/2117817022071, -41884759/186244679464, 
  483695644/794664792487, -30885802/1757805668397, -8942058/15450397409087, 
  -834223/32753758054642, 81803/611812199427569, 141389/284922716595384, 
  218733/96096391330639, -5481199/73115505703814, -3394414/10234941924719, 
  -31561444/11699699613737, -34226779/961261632266, -80820892/1520539129535, 
  -106123841/554104860532, -190809245/341161990241, -232833837/52171349762, 
  170695094/434230843387, 14931591/976525101967, 4111865/7592559306398, 
  2865008/139319743054409, 8893/1421193637446962, -235626/214645823685091, 
  -2378517/802254032117428, -1033721/33375238136789, -4583977/9721043742769, 
  -3415231/9379315192322, 6136531/8760160634509, -24628451/4310457042904, 
  26098009/3157904369363, 60974642/543708330813, -267871529/236066156489, 
  -323508416/41811856015, 287753019/62678572078, -119416762/336614064793, 
  -23810757/2119879200418, -4529741/8746832214286, -2978725/171496377060714, 
  125652/3929631398666609, -159374/948392899752765, -183607/54188703552944, 
  606766/29302674717297, 871579/27093415460080, -4506317/35291307468404, 
  2430475/13163624372802, -7571400/21527203887529, 4739516/10940013170335, 
  -6489539/13255056521165, -31141186/3906185150331, -28423385/205950326403, 
  -128354417/94865371302, 13379171396/43656261207, 283333549/212524967963, 
  129312529/1171275829386, 4096132/632954727135, 6005243/14292851846330, 
  1323697/65858280610420, -265375/11469549854441244, 448847/540661152896183, 
  640463/751999444146886, -943900/401352336880457, 557309/91731248609109, 
  -2013674/179192733942543, 1082751/76595994445453, -3522986/169010050671205, 
  2063199/85281670367653, -872727/31798072924054, 8039621/242264335521667, 
  9477449/14253498134926, 22706369/1500552158722, 1115010031/2758598124671, 
  3916084040/191481215139, 95341923533/98157088719, -203250409/34155298401, 
  -67354582/390599722059, -22785562/2350002059957, -3529413/9652389321964, 
  -214211/11117202916228}, {1175556/47016401923541, -1493953/38803175812680, 
  -2700905/5330539043659, 4768891/7553816823488, 688007/299372040281422, 
  -3651650/53079915238919, 3624066/34128343136269, 16680505/2983156723743, 
  -23571314/79029060538795, 26822/6539782284557, -1228606/60825049984989, 
  -840654/71373033900481, -14991241/44487727254844, -54628204/15775813065631, 
  9516061/3151312990344, 12177249/38933831102984, 193477/291966280281047, 
  -414631/69361863269765, 1495387/425851046029243, -9058967/30919862146971, 
  -4415127/3755240897422, -5234644/7815991628287, 36621455/1387528896634, 
  22159469/14876560163068, -4947324/5539020493115, 99697/382784295110676, 
  -140885/129680667441896, -493421/468223938438756, -4905166/27924164637863, 
  -7035949/9683749111036, -46061103/12511256237065, -165397749/7519392558064, 
  -314068539/3241309153103, 67857559/2484008445283, 27966250/2859412700591, 
  10282199/11731401714026, 62101/536779746579238, -576719/313143612104459, 
  376391/181667184019178, -784219/53011006768822, -2614685/11444239514818, 
  -40258853/8430455211082, -30153377/914680200050, -95757605/2483686578796, 
  -30340521/296418684575, 137862205/261537954169, 44946589/963368487771, 
  -43377991/3833441609699, -18554777/28239836485730, 128667/753114217626571, 
  -180066/14349996032925103, -377336/242121502449293, 
  -1060682/21144312076387, -3679318/19355276385339, -19626625/7250331911789, 
  -45143072/4297461608971, 45549143/3006150187363, -65512795/384711210621, 
  -264395886/435430863083, -1822848397/867889791359, 999624489/1835921039197, 
  65662965/241555686602, 7513383/496450153814, 9815235/15945199015366, 
  -104045/5650909803726451, -159507/307942092300058, -70963/128763926934258, 
  -8977447/409959174705334, -3702377/45726468854690, 6822653/29653650814540, 
  -10190372/11924821179623, 27400937/24636134774494, -9771433/8687366467812, 
  -112652457/6673728664750, -539712890/2576980626893, -146716817/46902671226, 
  917640141/156815272612, 44619037/151288098533, -124602147/458043086626, 
  -18722506/1476159575079, -17466163/29995102114917, -15077/1581366930378570, 
  -23438/650202696216343, 918229/577891754836285, 7637819/857970657459465, 
  -1357200/62771125392649, 615271/20420258763103, -1637933/32805646701321, 
  927897/15117045233282, -1684154/23683251359541, 3721687/42867970570366, 
  8538277/4834084040497, 58506726/1439909860027, 792980530/578236931249, 
  3587316769/22348117993, 1140072762/155140621973, 531833113/194576910002, 
  114945380/739901657109, 29679479/3406391277846, 6337165/11667722118141, 
  49505/1782476072457098, 155578/541058906291345, -142097/276684116045454, 
  160953/152026222335412, -351446/201332405879297, 624624/283740246943997, 
  -1092307/358822572623447, 467762/131036835263955, -731575/181634883064666, 
  2593743/559570512785867, -745565/162330271135631, -2038163/24093480137440, 
  -29391358/19771892243745, -38275422/1299727941119, -220112017/290578753468, 
  -1065170067/72457736188, 3242663053/3284671371, -520301909/110360422009, 
  -40462513/214809717467, -45809464/4370319641445, -2234466/4279696542029}, 
 {2835031/14746223572055, 1522128/48542139644425, 8658873/37686784331459, 
  552745/73626951453983, -354442/135236932347779, 1837552/46089913363957, 
  -9442439/103278266300788, -9192367/2587523291115, 5638461/10510412175988, 
  -207423/78899229713965, 284829/268651015013687, -866203/58396264517151, 
  2137643/34647164709670, -10101506/41486510271649, 4691854/3051274365471, 
  23809939/36788714543760, 826658/9595935965007619, 1024481/305779526279042, 
  1007213/48633824167170, -3652609/44167668484074, 1550228/8642873434811, 
  4632823/35442922815108, -36794110/6794124748891, 10022275/3128178654477, 
  2805953/5570899787613, 11827/1091642761555358, 463782/815655192331609, 
  1006651/64039930789677, 19023153/3009372720591500, 9388258/58549010570891, 
  -11574277/4910293855223, -15371383/8001020813614, -293378871/3644429186389, 
  169114553/6342516394786, 38785502/4631416096913, 34213297/3934317618407, 
  49396/192383021116029, -101963/1604935014070223, 1056007/639318623465534, 
  664842/75265160744161, 4508566/20268261423143, -10314681/2940841049378, 
  12372683/2494072859240, -89886478/8819824836731, -40164257/915166651324, 
  25624925/1400110063852, 44050682/580714316327, 50012951/1561662883734, 
  -16558875/1546182559967, 130696/1939399250347611, 274889/820905526677193, 
  713111/138207276544525, -2259531/79080039250904, 4384454/23440734872831, 
  -4789886/9509609442857, -5631100/12086704184271, 30962186/32944732589289, 
  -95097005/5073082224694, -107960224/275462091535, -854367523/221720714348, 
  104733568/357753806321, 781457651/2478401298349, 91649542/434750098735, 
  49133965/3250157307332, -145427/13080919201225058, -147841/413428211646143, 
  585862/118857271052401, -1029179/93861256359510, 1272187/365180054757024, 
  1838556/350719776246991, -549508/11231857163589, 3424922/50536786994835, 
  -2751779/40639702805257, -7924976/7812237668615, -15775207/1792418119711, 
  339856832/465949590525, 231817354/277065450295, 222863196/169173395489, 
  126469231/695711532597, -229147696/1009632805967, -82726688/6362954820617, 
  44425/737929360399042, -112457/522654223579301, 81581/172240821378876, 
  72884/398694416446243, -804407/772334572514783, 264261/167682508320152, 
  -512626/176656436162555, 1132813/303154517031581, -565084/129076910990751, 
  412278/73845032392867, 4604701/39861864042236, 3480475/1344126561603, 
  172236275/1851452924996, 1263627565/110954212141, 1227011650/253887614729, 
  744657301/143168513566, 666552883/314908850162, 180430325/1287072331602, 
  30493262/3297089711121, 34962/1535758962951775, 5150/2305179700189749, 
  -115317/6965613479168435, 84549/1647543130318433, -15881/168031377129357, 
  105906/852756578267969, -249661/1382759566659850, 101005/464019361757364, 
  -124615/497561125445386, 101143/341505824624115, -124621/419418494479967, 
  -805997/144501665980106, -2479411/25839971390991, -23628163/11822049257808, 
  -1196874035/20468036773087, -430309139/684306675792, 
  -865526353/124366811244, 10681535201/10779450171, -387397902/100657458001, 
  -127304003/737495709010, -45145247/4146456247210}, 
 {2593849/24698368709806, -4973547/83495674037021, -7342339/9703662206671, 
  12331717/12339404236777, 622019/324437476009770, -7005677/65472203739199, 
  2851436/12276890675209, 29915812/3564310249247, 708884/75670379737485, 
  371725/56121746435488, -1933717/99518665306248, -127963/6385720233083, 
  -5789717/29191723439087, -9093565/2950734818684, 28550547/8433032121842, 
  10424729/10660446110707, 237044/273296356952709, -223372/55461676856689, 
  3508561/183223207418127, -2120167/18173100806626, -16157638/32778058704211, 
  5835451/5193185897605, 27457922/1594416360465, 5353468/6200538376573, 
  71197491/20956311564425, 76549/272422632878272, -428558/722370926318345, 
  447737/190675367882711, -1726253/65076628959984, 2822164/11616457966439, 
  -13237506/3953390937755, -9403834/3211026364455, -39312617/951534460446, 
  53346989/1221320914926, 24264975/2542506908987, 10989500/774216810013, 
  44155/490440391249199, -128084/613272798715089, 388729/111624967509478, 
  620212/103899807599001, 3377467/6215005669750, -3038927/3682434337583, 
  18188111/20611303676716, 117245703/5793140059969, -16916763/2314151929184, 
  118997123/544682754193, 81637876/3784130466721, 136913816/2771541563329, 
  20476971/1210441405472, 20935/846340485625523, 175958/438426771673999, 
  813888/83843629702993, -459821/24735031194877, 1295881/33307894157066, 
  -4116114/73951717469711, 619773/50856906064499, -448441/82729356381682, 
  -6144821/3314992008145, -53005047/939438498232, -123879353/40033943457, 
  249153981/386188895401, 181378350/1583363202733, 89263333/370905503752, 
  316111538/1547164547921, 60912/1025502756078833, -56074/108381319154037, 
  270661/241893240791848, -355385/219179140236648, 278058/159864817554829, 
  -369802/235979809625863, -80851/846177898216193, 199454/359026813633249, 
  -197854/372617395286779, -623999/93991070975917, 6121985/19605157783231, 
  59658031/1169855980678, -1393157972/1116950777115, 134403121/493860746247, 
  750690998/847205432205, 76390642/523042848411, -131029359/589857311840, 
  57872/1321409940490809, -171117/3311880084462437, 141647/1778597875284394, 
  -66839/1086771274688702, 128101/2719257511152526, -117753/3330430604178617, 
  -20772/4186178685111547, 99029/4202708536470407, -52465/981969522338701, 
  1827823/17820395230558507, 371233/153393234621197, 1593603/28113551768146, 
  25231829/9149620382816, 302037077/593407435312, 112157497/318566966427, 
  356101216/126566557761, 1279881278/324642654647, 452448140/247573336281, 
  95262896/669722782451, 241684/51800887927646027, -39673/11390073537618281, 
  14055/4462154171958347, -12474/5443717184334983, 6624/4644803286795809, 
  -49999/50491319246832008, -8084/10946723620279051, 7126/4321422852080431, 
  -56276/18885557780165339, 16384/3327895598091157, -12654/2425327966443233, 
  -19387/189551615876530, -1127365/720366461638767, -2216420/76541173954217, 
  -10278351/7580701263317, -19625993/446940871096, -192127977/556368410128, 
  -258518049/54085901744, 9495057188/9565329857, -781312324/228530374199, 
  -111879313/635416737482}, {2012834/16980724051957, -3305860/34356378345517, 
  -8957863/7856689822184, 2421830/1663746028319, 3597863/908596763250919, 
  -2497139/13158308736500, 4087803/13262800130395, 31193580/2185176246373, 
  -1965357/15237568833860, 744854/67532969690977, -910467/50669304292798, 
  1920323/70802686275448, -16509605/62455628073684, -28215485/10064597542784, 
  18034977/4083853071452, 17349595/14126288476018, 464225/321028357077544, 
  -520523/149842504917424, -5985982/1167917921755873, 
  -6240491/46215921227248, -20747888/40414288873551, 
  -24695707/13386656809646, 32574160/6212001102301, 26322994/3720596021939, 
  34740445/9819915909664, 90807/765497553583640, -77662/390254702937733, 
  375820/170365973723617, -5079379/71802215790796, 15557107/46677230164631, 
  -4037717/6818078924292, -34192663/3575098865093, -62054971/1308207958752, 
  55503455/2351307704579, 24507906/884651455081, 42172277/3266435717350, 
  -19754/1171079861039287, -113503/278822857374011, 642847/85106592426424, 
  -771272/54262308873003, 2063909/45637807851040, -2169815/36156378704799, 
  1891535/29118420098224, 6028005/3559161555157, 29690686/1004183210999, 
  74281638/413754673025, 74363605/1014648182202, 34776667/12557869481248, 
  235058591/3381852201927, 44597/542550877607531, -119580/459547732469947, 
  283325/281019946083357, -234496/139067097795941, 463860/159756115836977, 
  -309838/81307048815985, 352898/259974244873025, -193515/215432265037553, 
  -3579417/30734949312677, -14134953/4204250491450, 
  -1267403857/6053765093845, 184268462/352318230545, 115833143/369481718546, 
  44227624/427486300223, 167287061/413763578880, 13476/480856308182579, 
  -96516/1795425515174611, 10024/112139566219029, -69824/573629165956933, 
  87191/649197965152819, -71672/579417925810245, 138961/4212108018393074, 
  -16510/5668437636673073, -6695/8948653036424034, 56624/266210790467033, 
  1971432/82186763092283, 5984951/2293605300178, -119276636/1827015212053, 
  -263097771/640436712578, 64827115/358074572738, 142168397/200427178233, 
  -331666208/4344402763185, 15019/3425357203462687, -11335/2326943010214638, 
  35351/5696585911379372, -30505/5767570337316253, 13746/2992876836875281, 
  -6575/1618672624246584, 23984/13120048609896841, -6181/10194114804088983, 
  -8048/6229147130232457, 19081/4439091282377096, 70169/623105219037679, 
  330723/119083203186194, 2531597/16853035211105, 30803673/1061104264405, 
  34378967/1537622853069, 194720975/899319531116, 34737815/16304768684, 
  274850693/80790442419, 596288206/323220260367, 3233/8339672225163038, 
  -5641/17561572728658915, 4220/14326755443525271, -4961/20211397097263299, 
  1768/9000291855468911, -2459/14315970310408245, 6763/90513885421676050, 
  -1019/51857163877010823, -4283/65178908078974931, 14383/77062092422183918, 
  -10091/45814214957512455, -54319/11602264604805696, 
  -112025/1511294545921063, -1817294/1070170576358847, 
  -6984361/76347943082130, -28001591/14965738359068, -48286696/2223972541211, 
  -72556603/299551878803, -1180817613/305685779684, 6519576485/6562398322, 
  -291851130/85731458657}, {2366567/14467335090151, -2845259/30549234110567, 
  -8043757/6856306960559, 40361584/26636830436235, 439849/84189104810594, 
  -228649/1269559959608, 24389263/92251496225157, 34725143/2600919551065, 
  380590/62516348421743, 569827/53738928013521, -1860571/81655156601388, 
  -682515/37788739654444, -5612818/11031634930931, -12065540/3397805577483, 
  35115059/9324389769701, 3488222/2020114082007, 447283/617930390001687, 
  -453488/62331325305929, 1641753/67244212155466, -1089313/15208134962898, 
  9612899/13173218745734, 11594753/11192849789789, 56059637/2023724877289, 
  17511861/3653162407040, 12143041/2440046900413, 120508/426340722719823, 
  -202605/685183242852298, 973145/57527671442786, -3921650/211924150502861, 
  1841241/87611106885073, -4495399/130055887964534, -22448282/16988381247707, 
  -74488663/1659094199383, 22434583/610324902789, 50853939/3126788035640, 
  19956395/949277450373, 84659/455906821490922, -554744/1375576586199891, 
  193297/192448979146654, -598309/632236312632511, 480863/321413220344752, 
  -473596/243293546743535, 154036/105422686309707, 1541205/35149627655366, 
  9567118/10678453735211, -374309708/5300011173597, 18889417/607818223665, 
  67326667/826939132565, 97393835/1783965958662, 45344/1162524636331549, 
  -31658/1073588987261097, 49931/930393557509711, -64448/1042450683146163, 
  89827/1003849452077052, -222552/2281640809227179, 91183/1411363098398510, 
  -133818/1944781402659571, -956732/358856837522101, -3226115/37173640845712, 
  -31278982/6230737303765, 143412437/3621438100974, 120138531/401633441056, 
  328396815/726766497188, 81978934/280901160841, 24424/8728904436796751, 
  -22812/7570160052232477, 12708/3438950008236287, -16871/4523201692285915, 
  10789/2488437262518604, -4604/1040675814197741, 23807/7123709479499000, 
  -12358/3988291296196143, 59735/21087665454470074, 103390/2252572918511567, 
  1060708/790085445809081, 1730851/38165510341494, -12449837/4137166533198, 
  -61004430/2436549722731, -158949083/539359244460, -45191507/548584202762, 
  175707463/220816856159, 1763/8125136275368445, -3095/14441048047341901, 
  2227/9304074715912011, -15641/71529661131005305, 4095/19214807072880214, 
  -8621/40778403894968688, 2725/14128531050307619, -1639/8595845288113636, 
  799/5007850735471669, -2949/23984690166743647, -8172/4403756983443833, 
  -62845/1918055382431309, 288077/515922355587634, 12120291/48372416146414, 
  24812329/16771591782373, 42647107/2815095886912, 146032241/823655111478, 
  117305085/59366179187, 368998214/75562389011, 1024/67428198138496467, 
  -1298/92613740212204819, 681/49957844691068855, -1511/119566917897942031, 
  1341/108513481994887703, -853/69867470015860368, 726/65864594312962427, 
  -1519/140533303615086422, 999/103940398084865971, -1488/184438589042630213, 
  709/97688576878081606, 3241/26327373075892981, 56121/23819020611102881, 
  109305/2439297842552117, 153086/329126071451359, -1086489/10420638235531, 
  -16652113/14560780126488, -131971559/8168742379564, -79741713/379052799394, 
  -942698643/261868853110, 2794128647/2820654385}}


==> anc/CAPCode.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Code rational*)


(* ::Item:: *)
(*$L_{\Omega}^{-1}$ (Linv), see Lemma 3*)


Clear[Linv];
Linv[\[CapitalOmega]_?NumericQ,{m_Integer,n_Integer}]:=1/((2n+1)^2-\[CapitalOmega]^2 (2m+1)^2);


(* ::Item:: *)
(*Function computing Fourier coefficients of $u_{0}^{2}$ (computeCoeffsU2Parallel), see Section B.1*)


Clear[computeCoeffsU2Parallel];
computeCoeffsU2Parallel[u0hat_?MatrixQ]:=
Module[{MM,NN},
{MM,NN}=Dimensions[u0hat];
ParallelTable[1/(4(1+KroneckerDelta[0,m])(1+KroneckerDelta[0,n])) (Sum[(Sum[u0hat[[m1+1,n1+1]]u0hat[[m1-m+1,n1-n+1]],{n1,n,NN-1}]+Sum[u0hat[[m1+1,n1+1]]u0hat[[m1-m+1,n1+n+1]],{n1,0,NN-1-n}]-Sum[u0hat[[m1+1,n1+1]]u0hat[[m1-m+1,n-n1-1+1]],{n1,Max[0,n-NN],Min[n-1,NN-1]}]),{m1,m,MM-1}]+Sum[Sum[u0hat[[m1+1,n1+1]]u0hat[[m1+m+1,n1-n+1]],{n1,n,NN-1}]+Sum[u0hat[[m1+1,n1+1]]u0hat[[m1+m+1,n1+n+1]],{n1,0,NN-1-n}]-Sum[u0hat[[m1+1,n1+1]]u0hat[[m1+m+1,n-n1-1+1]],{n1,Max[0,n-NN],Min[n-1,NN-1]}],{m1,0,MM-1-m}]+Sum[Sum[u0hat[[m1+1,n1+1]]u0hat[[m-m1-1+1,n1-n+1]],{n1,n,NN-1}]+Sum[u0hat[[m1+1,n1+1]]u0hat[[m-m1-1+1,n1+n+1]],{n1,0,NN-1-n}]-Sum[u0hat[[m1+1,n1+1]]u0hat[[m-m1-1+1,n-n1-1+1]],{n1,Max[0,n-NN],Min[n-1,NN-1]}],{m1,Max[0,m-MM],Min[m-1,MM-1]}]),{m,0,2MM-1},{n,0,2NN-1}]
];


(* ::Item:: *)
(*Function for computing Fourier coefficients of $u_{0}^{3}$ (coeffu3hat), see Section B.1*)


coeffu3hat[{m_,n_},u0hat_,u2hat_,MM_,NN_]:=1/4 (
Sum[u0hat[[m1+1,n1+1]]u2hat[[m1-m+1,n1-n+1]],{m1,m,MM-1},{n1,n,NN-1}]-Sum[u0hat[[m1+1,n1+1]]u2hat[[m1-m+1,(n1+n+1)+1]],{m1,m,MM-1},{n1,0,Min[NN-1,2NN-n-2]}]+Sum[u0hat[[m1+1,n1+1]]u2hat[[m1-m+1,n-n1+1]],{m1,m,MM-1},{n1,Max[0,n-(2NN-1)],Min[NN-1,n]}]+

Sum[u0hat[[m1+1,n1+1]]u2hat[[(m1+m+1)+1,n1-n+1]],{m1,0,Min[MM-1,2MM-m-2]},{n1,n,NN-1}]-Sum[u0hat[[m1+1,n1+1]]u2hat[[(m1+m+1)+1,(n1+n+1)+1]],{m1,0,Min[MM-1,2MM-m-2]},{n1,0,Min[NN-1,2NN-n-2]}]+Sum[u0hat[[m1+1,n1+1]]u2hat[[(m1+m+1)+1,n-n1+1]],{m1,0,Min[MM-1,2MM-m-2]},{n1,Max[0,n-(2NN-1)],Min[NN-1,n]}]+

Sum[u0hat[[m1+1,n1+1]]u2hat[[m-m1+1,n1-n+1]],{m1,Max[0,m-(2MM-1)],Min[MM-1,m]},{n1,n,NN-1}]-Sum[u0hat[[m1+1,n1+1]]u2hat[[m-m1+1,(n1+n+1)+1]],{m1,Max[0,m-(2MM-1)],Min[MM-1,m]},{n1,0,Min[NN-1,2NN-n-2]}]+Sum[u0hat[[m1+1,n1+1]]u2hat[[m-m1+1,n-n1+1]],{m1,Max[0,m-(2MM-1)],Min[MM-1,m]},{n1,Max[0,n-(2NN-1)],Min[NN-1,n]}]
);


(* ::Item:: *)
(*Function computing coefficient $g^{m,n}_{m2,n2}$ in $u_{0}^{2} P_{m,n} = \sum_{m2,n2}g^{m,n}_{m2,n2}P_{m2,n2}$ (coeffU2Pmn), see Eq. (B.3)*)


Clear[coeffU2Pmn];
coeffU2Pmn[fhat_?MatrixQ,{m_Integer,n_Integer},{m2_Integer,n2_Integer}]:=
	Module[{MM2,NN2},
		{MM2,NN2}=Dimensions[fhat];
		1/4 Dot[If[And[0<=#1<=MM2-1,0<=#2<=NN2-1],fhat[[#1+1,#2+1]],0]&@@@Flatten[Outer[List,{m-m2,m+m2+1,-m+m2},{n-n2,n+n2+1,-n+n2}],1],{1,-1,1,1,-1,1,1,-1,1}]
	];


(* ::Item:: *)
(*Functions transforming indices (mn2J, J2mn), see Section B.2*)


J2mn=Compile[{{J,_Integer,0}},
	If[J-Floor[Sqrt[J]]^2<=Ceiling[Sqrt[J]]^2-J,{Floor[Sqrt[J]],J-Floor[Sqrt[J]]^2},{Ceiling[Sqrt[J]]^2-J-1,Floor[Sqrt[J]]}]
];
mn2J[{m_Integer,n_Integer}]:=Max[m,n]^2+n+(Max[m,n]-m);


(* ::Item:: *)
(*Definition of $\phi$, see Lemma 3*)


Clear[\[Phi]];
\[Phi][{m_Integer,n_Integer},{p0_Integer,q0_Integer}]:=(4q0^2)/(2Max[2q0(2n+1),(2p0+1)(2m+1)]-1);


(* ::Item:: *)
(*Definition of weights*)


(* Weight parameters *)
RhoTau=RhoX=1+10^-20;


weight[K_Integer]:=weight[K]=Module[{m,n},
{m,n}=J2mn[K];
RhoTau^(2m+1) RhoX^(2n+1)
];


(* ::Item:: *)
(*Tools*)


Clear[getNameAndValue];
SetAttributes[getNameAndValue,HoldAll];
Options[getNameAndValue]={"NumericalValue"->False};
getNameAndValue[sym_Symbol,OptionsPattern[]]:={SymbolName[Unevaluated[sym]]->If[OptionValue["NumericalValue"],N[sym],sym]};


Clear[logVariable];
$logCount=0;
SetAttributes[logVariable,HoldAll];
logVariable[sym_Symbol]:=Print["#",++$logCount," ",{DateString[],getNameAndValue[sym,"NumericalValue"->#]&/@{False,True}},"\n"];


Clear[logTest];
SetAttributes[logTest,HoldAll];
logTest[expr_Less|expr_Greater|expr_Equal]:=Print["#",++$logCount," ",{DateString[],ToString[Unevaluated[expr],StandardForm]<>" is "<>ToString[expr]},"\n"]


(* ::Item:: *)
(*rationalize*)


ClearAll[rationalize];
SetAttributes[rationalize,Listable];
rationalize[x_,dx_?NumericQ]:=Rationalize[x,Abs[x]*dx];


==> anc/CAPConstructAcal.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Loading code*)


Get[FileNameJoin[{DirectoryName[$InputFileName /. "" :> NotebookFileName[]],"CAPCode.m"}]];


(* ::Subsubsection:: *)
(*Run (\[CapitalOmega]=69/40, 2nd solution)*)


(* ::Item:: *)
(*LaunchKernels*)


LaunchKernels[6];//AbsoluteTiming
$KernelCount


(* ::Item:: *)
(*User defined parameters*)


(* Frequency *)
p0=34;
q0=20;
Omega0=(2p0+1)/(2q0);

(* Directory with files storing Fourier coefficients of $u_{0}$ *)
dirIn="~/to/be/specified/";

(* Jmu is a parameter corresponding to the projection $\Pi_{\mu\nu}$ *)
Jmu=10^2;

(* Parameter used when computing (numerically) Acal *)
nprec=20;

(* Parameter used in approximating by rational numbers *)
rEps=10^-20;


(* ::Item:: *)
(*Reading rational coefficients of $u_{0}$ from files*)


u0hat=Import[FileNameJoin[{dirIn,"u0hat_2nd.m"}]];//AbsoluteTiming


{MM,NN}=Dimensions[u0hat];


(* ::Item:: *)
(*Computing Fourier coefficients of $u_{0}^{2}$ (u02hat)*)


u02hat=computeCoeffsU2Parallel[u0hat];//AbsoluteTiming


(* ::Item:: *)
(*Constructing $\mathcal{A}$ (numerical version), see Section 4*)


Block[{$MinPrecision=nprec,$MaxPrecision=nprec},
PiLinvLambdaU2=With[{u02hatnum=N[u02hat,nprec]},
	Table[Linv[Omega0,J2mn[J2]]*coeffU2Pmn[u02hatnum,J2mn[J],J2mn[J2]],{J,0,Jmu-1},{J2,0,Jmu-1}]
];
Acalnum=Inverse[IdentityMatrix[Jmu]+3*PiLinvLambdaU2];
]//AbsoluteTiming


Acal=rationalize[Acalnum,rEps];


Export[FileNameJoin[{dirIn,"Acal_2nd.m"}],Acal];


(* ::Item:: *)
(*Closing  kernels*)


CloseKernels[];


==> anc/CAPRun_69_40_1st.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Loading code*)


Get[FileNameJoin[{DirectoryName[$InputFileName /. "" :> NotebookFileName[]],"CAPCode.m"}]];


(* ::Subsubsection:: *)
(*Run (\[CapitalOmega]=69/40, 1st solution)*)


(* ::Item:: *)
(*LaunchKernels*)


LaunchKernels[6];//AbsoluteTiming
logVariable[$KernelCount];


(* ::Item:: *)
(*User defined parameters*)


(* Frequency *)
p0=34;
q0=20;
Omega0=(2p0+1)/(2q0);

(* Directory with files storing Fourier coefficients of $u_{0}$ and matrix $\mathcal{A}$ *)
dirIn="~/to/be/specified/";

(* Operator bound parameters *)
K0=6488907641/6496696266;
delta=530080/476772484993687;


(* ::Item:: *)
(*Reading rational coefficients of $u_{0}$ (u0hat) matrix elements $\mathcal{A}$ (Acal) from files*)


(* ::Subitem:: *)
(*u0hat*)


u0hat=Import[FileNameJoin[{dirIn,"u0hat_1st.m"}]];//AbsoluteTiming


(* Dimensions of u0hat *)
{MM,NN}=Dimensions[u0hat];


logVariable[MM];
logVariable[NN];


(* ::Subitem:: *)
(*Acal*)


Acal=Import[FileNameJoin[{dirIn,"Acal_1st.m"}]];//AbsoluteTiming


(* A parameter corresponding to the projection $\Pi_{\mu\nu}$ *)
Jmu=Length[Acal];


logVariable[Jmu];


(* ::Item:: *)
(*Computing Fourier coefficients of $u_{0}^{2}$ (u02hat) and $u_{0}^{3}$ (u03hat)*)


(* ::Subitem:: *)
(*u02hat*)


u02hat=computeCoeffsU2Parallel[u0hat];//AbsoluteTiming


(* ::Subitem:: *)
(*u03hat*)


u03hat=ParallelTable[coeffu3hat[ind,u0hat,u02hat,MM,NN],{ind,Tuples[{Range[0,(3MM-1)-1],Range[0,(3NN-1)-1]}]},Method->"FinestGrained"];//AbsoluteTiming
u03hat=Partition[u03hat,(3NN-1)];


(* ::Item:: *)
(*Computing norm of $\mathcal{N}_{\Omega}(0)$, see Eq. (2.3)*)


N0=Module[{u0hattmp=Table[0,{i,3MM-1},{j,3NN-1}]},
u0hattmp[[1;;MM,1;;NN]]=u0hat;
Table[-Linv[Omega0,{m,n}]u03hat[[m+1,n+1]]-u0hattmp[[m+1,n+1]],{m,0,(3MM-1)-1},{n,0,(3NN-1)-1}]
];//AbsoluteTiming


bndNormN0=Sum[RhoTau^(2m+1) RhoX^(2n+1) Abs[N0[[m+1,n+1]]],{m,0,Length[N0]-1},{n,0,Length[Transpose[N0]]-1}];//AbsoluteTiming


logVariable[bndNormN0];


(* ::Item:: *)
(*Computing C, see Eq. (5.3)*)


CC=3*RhoTau^(4(MM-1)+2)*RhoX^(4(NN-1)+2)*Total@Flatten@Abs@Table[coeffU2Pmn[u02hat,{2(MM-1)+1,2(NN-1)+1},{mtilde,ntilde}],{mtilde,0,4(MM-1)+2},{ntilde,0,4(NN-1)+2}];


logVariable[CC]


(* ::Item:: *)
(*Estimating Jtilde which corresponds to MMtilde(=NNtilde)*)


MMtilde=NNtilde=Max@{Ceiling[Mtilde/.First@NSolve[(4q0^2)/(2((2p0+1)(2m+1))-1) CC==1/.{m->Mtilde-(2(MM-1)+1)},Mtilde]],Ceiling[Ntilde/.First@NSolve[(4q0^2)/(2(2q0(2n+1))-1) CC==1/.{n->Ntilde-(2(NN-1)+1)},Ntilde]]};


logVariable[MMtilde]


(* ::Item:: *)
(*Setting truncation size of $A$*)


Jtilde=MMtilde^2;


(* ::Item:: *)
(*Norm of $H_{0}$, see Eq. (5.2)*)


(* ::Subitem:: *)
(*Computing 1st part of the norm of $H_{0}$*)


(* ::Subsubitem:: *)
(*maxBpart1 (parallel), see Eq. (B.6)*)


ParallelEvaluate[maxBpart1local=<||>;
maxBpart1local[$KernelID]=0;
];


Kmax=(2MM+Jmu^(1/2)-1)^2;


ParallelDo[
tmp=1/weight[J] (Sum[
weight[K]*Abs[-3*Sum[Acal[[J+1,K2+1]]*coeffU2Pmn[u02hat,J2mn[K2],J2mn[K]]*Linv[Omega0,J2mn[K]],{K2,0,Jmu-1}]-Acal[[J+1,K+1]]+KroneckerDelta[J,K]],{K,0,Jmu-1}]+Sum[weight[K]*Abs[-3*Sum[Acal[[J+1,K2+1]]*coeffU2Pmn[u02hat,J2mn[K2],J2mn[K]]*Linv[Omega0,J2mn[K]],{K2,0,Jmu-1}]],{K,Jmu,Kmax-1}]);
maxBpart1local[$KernelID]=Max[maxBpart1local[$KernelID],tmp];
,{J,0,Jmu-1},Method->"FinestGrained"];//AbsoluteTiming


maxBpart1=Max[ParallelEvaluate[maxBpart1local[$KernelID]]];


logVariable[maxBpart1]


(* ::Subsubitem:: *)
(*maxBpart2 (parallel), see Eq. (B.7)*)


ParallelEvaluate[maxBpart2local=<||>;
maxBpart2local[$KernelID]=0;
];


ParallelDo[tmp=1/weight[J] Sum[weight[J2]*Abs[-3*coeffU2Pmn[u02hat,J2mn[J],J2mn[J2]]*Linv[Omega0,J2mn[J2]]],{J2,0,(2*MM+Max[J2mn[J]])^2-1}];
maxBpart2local[$KernelID]=Max[maxBpart2local[$KernelID],tmp];
,{J,Jmu,Jtilde-1},Method->"FinestGrained"]//AbsoluteTiming


maxBpart2=Max[ParallelEvaluate[maxBpart2local[$KernelID]]];


logVariable[maxBpart2];


(* ::Subsubitem:: *)
(*normH0part1*)


normH0part1=Max[maxBpart1,maxBpart2];


logVariable[normH0part1];


(* ::Subitem:: *)
(*Computing 2nd part of the norm of $H_{0}$*)


normH0part2=\[Phi][{MMtilde-(2(MM-1)+1),0},{p0,q0}]*CC;


(* ::Subitem:: *)
(*Computing 3rd part of the norm of $H_{0}$*)


normH0part3=\[Phi][{0,NNtilde-(2(NN-1)+1)},{p0,q0}]*CC;


(* ::Subitem:: *)
(*Norm of $H_{0}$, see Eq. (5.2)*)


bndNormH0=Max@{normH0part1,normH0part2,normH0part3};


logVariable[bndNormH0];


(* ::Item:: *)
(*Norm of A, see Eq. (4.1)*)


bndNormA=Max[Table[1/weight[J] Sum[weight[J2]Abs[Acal[[J2+1,J+1]]],{J2,0,Jmu-1}],{J,0,Jmu-1}],1];


logVariable[bndNormA];


(* ::Item:: *)
(*Norm of $u_0$*)


bndNormu0=Sum[RhoTau^(2m+1) RhoX^(2n+1) Abs[u0hat[[m+1,n+1]]],{m,0,Length[u0hat]-1},{n,0,Length[Transpose[u0hat]]-1}];


logVariable[bndNormu0];


(* ::Item:: *)
(*Norm of $L_{\Omega}^{-1}$, see Lemma 3*)


bndNormLinv=\[Phi][{0,0},{p0,q0}];


(* ::Item:: *)
(*Bound tests, see Eq. (2.6)*)


logTest[bndNormu0<14771161379/5719729173];


logTest[bndNormA<56993842159/3536278048];


logTest[bndNormH0<10426318695/10439379622];


logTest[bndNormN0<(1-K0)*delta];


logTest[bndNormH0+6*bndNormLinv*bndNormu0*bndNormA^2*delta+3*bndNormLinv*bndNormA^3*delta^2<K0];


(* ::Item:: *)
(*Closing  kernels*)


CloseKernels[];


==> anc/CAPRun_69_40_2nd.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Loading code*)


Get[FileNameJoin[{DirectoryName[$InputFileName /. "" :> NotebookFileName[]],"CAPCode.m"}]];


(* ::Subsubsection:: *)
(*Run (\[CapitalOmega]=69/40, 2nd solution)*)


(* ::Item:: *)
(*LaunchKernels*)


LaunchKernels[6];//AbsoluteTiming
logVariable[$KernelCount];


(* ::Item:: *)
(*User defined parameters*)


(* Frequency *)
p0=34;
q0=20;
Omega0=(2p0+1)/(2q0);

(* Directory with files storing Fourier coefficients of $u_{0}$ and matrix $\mathcal{A}$ *)
dirIn="~/to/be/specified/";

(* Operator bound parameters *)
K0=5478308396/5480517807;
delta=110731/125765612890970;


(* ::Item:: *)
(*Reading rational coefficients of $u_{0}$ (u0hat) matrix elements $\mathcal{A}$ (Acal) from files*)


(* ::Subitem:: *)
(*u0hat*)


u0hat=Import[FileNameJoin[{dirIn,"u0hat_2nd.m"}]];//AbsoluteTiming


(* Dimensions of u0hat *)
{MM,NN}=Dimensions[u0hat];


logVariable[MM];
logVariable[NN];


(* ::Subitem:: *)
(*Acal*)


Acal=Import[FileNameJoin[{dirIn,"Acal_2nd.m"}]];//AbsoluteTiming


(* A parameter corresponding to the projection $\Pi_{\mu\nu}$ *)
Jmu=Length[Acal];


logVariable[Jmu];


(* ::Item:: *)
(*Computing Fourier coefficients of $u_{0}^{2}$ (u02hat) and $u_{0}^{3}$ (u03hat)*)


(* ::Subitem:: *)
(*u02hat*)


u02hat=computeCoeffsU2Parallel[u0hat];//AbsoluteTiming


(* ::Subitem:: *)
(*u03hat*)


u03hat=ParallelTable[coeffu3hat[ind,u0hat,u02hat,MM,NN],{ind,Tuples[{Range[0,(3MM-1)-1],Range[0,(3NN-1)-1]}]},Method->"FinestGrained"];//AbsoluteTiming
u03hat=Partition[u03hat,(3NN-1)];


(* ::Item:: *)
(*Computing norm of $\mathcal{N}_{\Omega}(0)$, see Eq. (2.3)*)


N0=Module[{u0hattmp=Table[0,{i,3MM-1},{j,3NN-1}]},
u0hattmp[[1;;MM,1;;NN]]=u0hat;
Table[-Linv[Omega0,{m,n}]u03hat[[m+1,n+1]]-u0hattmp[[m+1,n+1]],{m,0,(3MM-1)-1},{n,0,(3NN-1)-1}]
];//AbsoluteTiming


bndNormN0=Sum[RhoTau^(2m+1) RhoX^(2n+1) Abs[N0[[m+1,n+1]]],{m,0,Length[N0]-1},{n,0,Length[Transpose[N0]]-1}];//AbsoluteTiming


logVariable[bndNormN0];


(* ::Item:: *)
(*Computing C, see Eq. (5.3)*)


CC=3*RhoTau^(4(MM-1)+2)*RhoX^(4(NN-1)+2)*Total@Flatten@Abs@Table[coeffU2Pmn[u02hat,{2(MM-1)+1,2(NN-1)+1},{mtilde,ntilde}],{mtilde,0,4(MM-1)+2},{ntilde,0,4(NN-1)+2}];


logVariable[CC]


(* ::Item:: *)
(*Estimating Jtilde which corresponds to MMtilde(=NNtilde)*)


MMtilde=NNtilde=Max@{Ceiling[Mtilde/.First@NSolve[(4q0^2)/(2((2p0+1)(2m+1))-1) CC==1/.{m->Mtilde-(2(MM-1)+1)},Mtilde]],Ceiling[Ntilde/.First@NSolve[(4q0^2)/(2(2q0(2n+1))-1) CC==1/.{n->Ntilde-(2(NN-1)+1)},Ntilde]]};


logVariable[MMtilde]


(* ::Item:: *)
(*Setting truncation size of $A$*)


Jtilde=MMtilde^2;


(* ::Item:: *)
(*Norm of $H_{0}$, see Eq. (5.2)*)


(* ::Subitem:: *)
(*Computing 1st part of the norm of $H_{0}$*)


(* ::Subsubitem:: *)
(*maxBpart1 (parallel), see Eq. (B.6)*)


ParallelEvaluate[maxBpart1local=<||>;
maxBpart1local[$KernelID]=0;
];


Kmax=(2MM+Jmu^(1/2)-1)^2;


ParallelDo[
tmp=1/weight[J] (Sum[
weight[K]*Abs[-3*Sum[Acal[[J+1,K2+1]]*coeffU2Pmn[u02hat,J2mn[K2],J2mn[K]]*Linv[Omega0,J2mn[K]],{K2,0,Jmu-1}]-Acal[[J+1,K+1]]+KroneckerDelta[J,K]],{K,0,Jmu-1}]+Sum[weight[K]*Abs[-3*Sum[Acal[[J+1,K2+1]]*coeffU2Pmn[u02hat,J2mn[K2],J2mn[K]]*Linv[Omega0,J2mn[K]],{K2,0,Jmu-1}]],{K,Jmu,Kmax-1}]);
maxBpart1local[$KernelID]=Max[maxBpart1local[$KernelID],tmp];
,{J,0,Jmu-1},Method->"FinestGrained"];//AbsoluteTiming


maxBpart1=Max[ParallelEvaluate[maxBpart1local[$KernelID]]];


logVariable[maxBpart1]


(* ::Subsubitem:: *)
(*maxBpart2 (parallel), see Eq. (B.7)*)


ParallelEvaluate[maxBpart2local=<||>;
maxBpart2local[$KernelID]=0;
];


ParallelDo[tmp=1/weight[J] Sum[weight[J2]*Abs[-3*coeffU2Pmn[u02hat,J2mn[J],J2mn[J2]]*Linv[Omega0,J2mn[J2]]],{J2,0,(2*MM+Max[J2mn[J]])^2-1}];
maxBpart2local[$KernelID]=Max[maxBpart2local[$KernelID],tmp];
,{J,Jmu,Jtilde-1},Method->"FinestGrained"]//AbsoluteTiming


maxBpart2=Max[ParallelEvaluate[maxBpart2local[$KernelID]]];


logVariable[maxBpart2];


(* ::Subsubitem:: *)
(*normH0part1*)


normH0part1=Max[maxBpart1,maxBpart2];


logVariable[normH0part1];


(* ::Subitem:: *)
(*Computing 2nd part of the norm of $H_{0}$*)


normH0part2=\[Phi][{MMtilde-(2(MM-1)+1),0},{p0,q0}]*CC;


(* ::Subitem:: *)
(*Computing 3rd part of the norm of $H_{0}$*)


normH0part3=\[Phi][{0,NNtilde-(2(NN-1)+1)},{p0,q0}]*CC;


(* ::Subitem:: *)
(*Norm of $H_{0}$, see Eq. (5.2)*)


bndNormH0=Max@{normH0part1,normH0part2,normH0part3};


logVariable[bndNormH0];


(* ::Item:: *)
(*Norm of A, see Eq. (4.1)*)


bndNormA=Max[Table[1/weight[J] Sum[weight[J2]Abs[Acal[[J2+1,J+1]]],{J2,0,Jmu-1}],{J,0,Jmu-1}],1];


logVariable[bndNormA];


(* ::Item:: *)
(*Norm of $u_0$*)


bndNormu0=Sum[RhoTau^(2m+1) RhoX^(2n+1) Abs[u0hat[[m+1,n+1]]],{m,0,Length[u0hat]-1},{n,0,Length[Transpose[u0hat]]-1}];


logVariable[bndNormu0];


(* ::Item:: *)
(*Norm of $L_{\Omega}^{-1}$, see Lemma 3*)


bndNormLinv=\[Phi][{0,0},{p0,q0}];


(* ::Item:: *)
(*Bound tests, see Eq. (2.6)*)


logTest[bndNormu0<49511716195/18983051418];


logTest[bndNormA<31937835596/2007878747];


logTest[bndNormH0<6036122721/6038803058];


logTest[bndNormN0<(1-K0)*delta];


logTest[bndNormH0+6*bndNormLinv*bndNormu0*bndNormA^2*delta+3*bndNormLinv*bndNormA^3*delta^2<K0];


(* ::Item:: *)
(*Closing  kernels*)


CloseKernels[];


==> anc/CAPRun_69_40_3rd.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Loading code*)


Get[FileNameJoin[{DirectoryName[$InputFileName /. "" :> NotebookFileName[]],"CAPCode.m"}]];


(* ::Subsubsection:: *)
(*Run (\[CapitalOmega]=69/40, 3rd solution)*)


(* ::Item:: *)
(*LaunchKernels*)


LaunchKernels[6];//AbsoluteTiming
logVariable[$KernelCount];


(* ::Item:: *)
(*User defined parameters*)


(* Frequency *)
p0=34;
q0=20;
Omega0=(2p0+1)/(2q0);

(* Directory with files storing Fourier coefficients of $u_{0}$ and matrix $\mathcal{A}$ *)
dirIn="~/to/be/specified/";

(* Operator bound parameters *)
K0=3117063509/3120585438;
delta=142842/7532565418067;


(* ::Item:: *)
(*Reading rational coefficients of $u_{0}$ (u0hat) matrix elements $\mathcal{A}$ (Acal) from files*)


(* ::Subitem:: *)
(*u0hat*)


u0hat=Import[FileNameJoin[{dirIn,"u0hat_3rd.m"}]];//AbsoluteTiming


(* Dimensions of u0hat *)
{MM,NN}=Dimensions[u0hat];


logVariable[MM];
logVariable[NN];


(* ::Subitem:: *)
(*Acal*)


Acal=Import[FileNameJoin[{dirIn,"Acal_3rd.m"}]];//AbsoluteTiming


(* A parameter corresponding to the projection $\Pi_{\mu\nu}$ *)
Jmu=Length[Acal];


logVariable[Jmu];


(* ::Item:: *)
(*Computing Fourier coefficients of $u_{0}^{2}$ (u02hat) and $u_{0}^{3}$ (u03hat)*)


(* ::Subitem:: *)
(*u02hat*)


u02hat=computeCoeffsU2Parallel[u0hat];//AbsoluteTiming


(* ::Subitem:: *)
(*u03hat*)


u03hat=ParallelTable[coeffu3hat[ind,u0hat,u02hat,MM,NN],{ind,Tuples[{Range[0,(3MM-1)-1],Range[0,(3NN-1)-1]}]},Method->"FinestGrained"];//AbsoluteTiming
u03hat=Partition[u03hat,(3NN-1)];


(* ::Item:: *)
(*Computing norm of $\mathcal{N}_{\Omega}(0)$, see Eq. (2.3)*)


N0=Module[{u0hattmp=Table[0,{i,3MM-1},{j,3NN-1}]},
u0hattmp[[1;;MM,1;;NN]]=u0hat;
Table[-Linv[Omega0,{m,n}]u03hat[[m+1,n+1]]-u0hattmp[[m+1,n+1]],{m,0,(3MM-1)-1},{n,0,(3NN-1)-1}]
];//AbsoluteTiming


bndNormN0=Sum[RhoTau^(2m+1) RhoX^(2n+1) Abs[N0[[m+1,n+1]]],{m,0,Length[N0]-1},{n,0,Length[Transpose[N0]]-1}];//AbsoluteTiming


logVariable[bndNormN0];


(* ::Item:: *)
(*Computing C, see Eq. (5.3)*)


CC=3*RhoTau^(4(MM-1)+2)*RhoX^(4(NN-1)+2)*Total@Flatten@Abs@Table[coeffU2Pmn[u02hat,{2(MM-1)+1,2(NN-1)+1},{mtilde,ntilde}],{mtilde,0,4(MM-1)+2},{ntilde,0,4(NN-1)+2}];


logVariable[CC]


(* ::Item:: *)
(*Estimating Jtilde which corresponds to MMtilde(=NNtilde)*)


MMtilde=NNtilde=Max@{Ceiling[Mtilde/.First@NSolve[(4q0^2)/(2((2p0+1)(2m+1))-1) CC==1/.{m->Mtilde-(2(MM-1)+1)},Mtilde]],Ceiling[Ntilde/.First@NSolve[(4q0^2)/(2(2q0(2n+1))-1) CC==1/.{n->Ntilde-(2(NN-1)+1)},Ntilde]]};


logVariable[MMtilde]


(* ::Item:: *)
(*Setting truncation size of $A$*)


Jtilde=MMtilde^2;


(* ::Item:: *)
(*Norm of $H_{0}$, see Eq. (5.2)*)


(* ::Subitem:: *)
(*Computing 1st part of the norm of $H_{0}$*)


(* ::Subsubitem:: *)
(*maxBpart1 (parallel), see Eq. (B.6)*)


ParallelEvaluate[maxBpart1local=<||>;
maxBpart1local[$KernelID]=0;
];


Kmax=(2MM+Jmu^(1/2)-1)^2;


ParallelDo[
tmp=1/weight[J] (Sum[
weight[K]*Abs[-3*Sum[Acal[[J+1,K2+1]]*coeffU2Pmn[u02hat,J2mn[K2],J2mn[K]]*Linv[Omega0,J2mn[K]],{K2,0,Jmu-1}]-Acal[[J+1,K+1]]+KroneckerDelta[J,K]],{K,0,Jmu-1}]+Sum[weight[K]*Abs[-3*Sum[Acal[[J+1,K2+1]]*coeffU2Pmn[u02hat,J2mn[K2],J2mn[K]]*Linv[Omega0,J2mn[K]],{K2,0,Jmu-1}]],{K,Jmu,Kmax-1}]);
maxBpart1local[$KernelID]=Max[maxBpart1local[$KernelID],tmp];
,{J,0,Jmu-1},Method->"FinestGrained"];//AbsoluteTiming


maxBpart1=Max[ParallelEvaluate[maxBpart1local[$KernelID]]];


logVariable[maxBpart1]


(* ::Subsubitem:: *)
(*maxBpart2 (parallel), see Eq. (B.7)*)


ParallelEvaluate[maxBpart2local=<||>;
maxBpart2local[$KernelID]=0;
];


ParallelDo[tmp=1/weight[J] Sum[weight[J2]*Abs[-3*coeffU2Pmn[u02hat,J2mn[J],J2mn[J2]]*Linv[Omega0,J2mn[J2]]],{J2,0,(2*MM+Max[J2mn[J]])^2-1}];
maxBpart2local[$KernelID]=Max[maxBpart2local[$KernelID],tmp];
,{J,Jmu,Jtilde-1},Method->"FinestGrained"]//AbsoluteTiming


maxBpart2=Max[ParallelEvaluate[maxBpart2local[$KernelID]]];


logVariable[maxBpart2];


(* ::Subsubitem:: *)
(*normH0part1*)


normH0part1=Max[maxBpart1,maxBpart2];


logVariable[normH0part1];


(* ::Subitem:: *)
(*Computing 2nd part of the norm of $H_{0}$*)


normH0part2=\[Phi][{MMtilde-(2(MM-1)+1),0},{p0,q0}]*CC;


(* ::Subitem:: *)
(*Computing 3rd part of the norm of $H_{0}$*)


normH0part3=\[Phi][{0,NNtilde-(2(NN-1)+1)},{p0,q0}]*CC;


(* ::Subitem:: *)
(*Norm of $H_{0}$, see Eq. (5.2)*)


bndNormH0=Max@{normH0part1,normH0part2,normH0part3};


logVariable[bndNormH0];


(* ::Item:: *)
(*Norm of A, see Eq. (4.1)*)


bndNormA=Max[Table[1/weight[J] Sum[weight[J2]Abs[Acal[[J2+1,J+1]]],{J2,0,Jmu-1}],{J,0,Jmu-1}],1];


logVariable[bndNormA];


(* ::Item:: *)
(*Norm of $u_0$*)


bndNormu0=Sum[RhoTau^(2m+1) RhoX^(2n+1) Abs[u0hat[[m+1,n+1]]],{m,0,Length[u0hat]-1},{n,0,Length[Transpose[u0hat]]-1}];


logVariable[bndNormu0];


(* ::Item:: *)
(*Norm of $L_{\Omega}^{-1}$, see Lemma 3*)


bndNormLinv=\[Phi][{0,0},{p0,q0}];


(* ::Item:: *)
(*Bound tests, see Eq. (2.6)*)


logTest[bndNormu0<8666442879/3931226470];


logTest[bndNormA<41051476037/3576023091];


logTest[bndNormH0<5350490449/5358606877];


logTest[bndNormN0<(1-K0)*delta];


logTest[bndNormH0+6*bndNormLinv*bndNormu0*bndNormA^2*delta+3*bndNormLinv*bndNormA^3*delta^2<K0];


(* ::Item:: *)
(*Closing  kernels*)


CloseKernels[];


==> anc/CAPRun_69_40_dist.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Loading code*)


Get[FileNameJoin[{DirectoryName[$InputFileName /. "" :> NotebookFileName[]],"CAPCode.m"}]];


(* ::Subsubsection:: *)
(*Verify distance (\[CapitalOmega]=69/40, three solutions)*)


(* ::Item:: *)
(*Input parameters*)


(* Frequency *)
p0=34;
q0=20;
\[CapitalOmega]fix=(2p0+1)/(2q0);

(* Directory with files storing Fourier coefficients of Subscript[u, 0] and matrix Acal *)
dirIn="~/to/be/specified/";


delta[1]=530080/476772484993687;
delta[2]=110731/125765612890970;
delta[3]=142842/7532565418067;


(* ::Item:: *)
(*Reading rational coefficients of $u_{0}$ (u0hat) matrix elements $\mathcal{A}$ (Acal) from files*)


(* ::Subitem:: *)
(*u0hat*)


Clear[u0hat];
u0hat[1]=Import[FileNameJoin[{dirIn,"u0hat_1st.m"}]];//AbsoluteTiming
u0hat[2]=Import[FileNameJoin[{dirIn,"u0hat_2nd.m"}]];//AbsoluteTiming
u0hat[3]=Import[FileNameJoin[{dirIn,"u0hat_3rd.m"}]];//AbsoluteTiming


(* ::Subitem:: *)
(*Acal*)


Clear[Acal];
Acal[1]=Import[FileNameJoin[{dirIn,"Acal_1st.m"}]];//AbsoluteTiming
Acal[2]=Import[FileNameJoin[{dirIn,"Acal_2nd.m"}]];//AbsoluteTiming
Acal[3]=Import[FileNameJoin[{dirIn,"Acal_3rd.m"}]];//AbsoluteTiming


(* ::Item:: *)
(*Norm of $\mathcal{A}$, see Eq. (4.1)*)


Do[
With[{Jm=Length[Acal[i]]},
bndNormA[i]=Max[Table[1/weight[J] Sum[weight[J2]Abs[Acal[i][[J2+1,J+1]]],{J2,0,Jm-1}],{J,0,Jm-1}],1];
],{i,3}];


(* ::Item:: *)
(*Norm of $u_{0}$*)


Do[
bndNormu0[i]=Sum[\[Rho]1^(2m+1) \[Rho]2^(2n+1) Abs[u0hat[i][[m+1,n+1]]],{m,0,Length[u0hat[i]]-1},{n,0,Length[Transpose[u0hat[i]]]-1}];
,{i,3}];


(* ::Item:: *)
(*Distance tests, see Eq. (2.7)*)


(* Computing \varepsilon^{(i)}, see Theorem 2 *)
Do[epsilon[i]=bndNormA[i]*delta[i],{i,3}]


(* Size of the largest matrix u0hat[i] *)
Mmax=Max[Dimensions/@u0hat/@{1,2,3}]


(* Auxiliary function used to compute \Vert u_{0}^{(i)}-u_{0}^{(j)}\Vert *) 
norm1dWeightedL1[u_?MatrixQ]:=Sum[\[Rho]1^(2m+1) \[Rho]2^(2n+1) Abs[u[[m+1,n+1]]],{m,0,Length[u]-1},{n,0,Length[Transpose[u]]-1}];


distanceTest=Table[
Module[{i,j},
{i,j}=ij;
(* Checking \Vert u_{0}^{(i)}-u_{0}^{(j)}\Vert > \varepsilon^{(i)}+\varepsilon^{(j)} *)
{norm1dWeightedL1[PadRight[u0hat[i],{1,1}*Mmax]-(+PadRight[u0hat[j],{1,1}*Mmax])]>epsilon[i]+epsilon[j],
(* and \Vert u_{0}^{(i)}+u_{0}^{(j)}\Vert >\varepsilon^{(i)}+\varepsilon^{(j)} *)
norm1dWeightedL1[PadRight[u0hat[i],{1,1}*Mmax]-(-PadRight[u0hat[j],{1,1}*Mmax])]>epsilon[i]+epsilon[j]}
]
,{ij,{{1,2},{1,3},{2,3}}}]
(* Verifying if all elements in distanceTest are True *)
distanceTest=And@@Flatten@distanceTest;
logVariable[distanceTest]


==> anc/u0hat_1st.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-3597832985/3776951573, 714355776/107759905351, -3155199913/168419174306, 
  387045592/89542102699, 1075456975/123374811693, -963595175/169543217973, 
  45491366/882812965405, -226862906/1232927746233, 47704257/2801701229575, 
  97802947/1684533325774, -20380489/4165701082692, 8950397/21062556720467, 
  -7229233/11349142866133, 3042697/16922853691318, -2294203/55646899061708, 
  -4030853/46305082181781, -1284191/61400345986726, 316597/11098174764739, 
  675182/154577799174687, -637306/45614402617551, -108200/945074269181443, 
  -156835/340520408934534, 67390/1401320688887047, 143465/1779909411291173, 
  41153/2039525430450365, -26601/3658945587155671, -13352/7175342834347663, 
  36131/10516638821062420, -5584/10057858303604121, -20907/14232866775210827, 
  -1221/44466166090721743, 1232/15248422369613469, 327/116305335602154391, 
  -1268/54049208186206829, 217/72747638096154744, -1067/505858591505052018}, 
 {-896139499/158621526214, -3208661295/125660505347, 10160661367/7250617471, 
  2768262337/132379404885, -190769981/451367161440, 798111203/4023303118379, 
  -34253519/1717474615470, 618172540/249582122637, 74970423/797876677771, 
  -10879934/4546354106663, 7514095/21464782813186, 5811595/2740728069332, 
  -44200275/12974075095013, 2670187/9701260380172, 1557132/27770288731139, 
  -2029245/47966894613463, 2622275/48050905897477, 2696996/65645476883543, 
  -246403/223700604000090, 320717/397642750099356, 158585/686686064307462, 
  806186/335615113531753, -27179/548985313930098, 31351/5096086923502010, 
  5267/5619245050513516, -3343/46760204821675045, -26195/1297053872617764, 
  20160/6739517716844401, 3655/24527991117959676, -22417/89106043364905375, 
  2789/24806540812694577, 2141/5032007881811285, -1034/59548223453005671, 
  565/107277079962399634, 869/439944749218546917, 519/658096715758570370}, 
 {-1001570071/110884196461, -416749657/103928554148, 278189360/27178124489, 
  -940408711/89004099934, 949228177/23090113081, -795966841/118104036725, 
  -104281936/867737382517, 24685092/981297855391, -41062711/787339482783, 
  78167950/885506266377, -17388680/6916676474967, -5426118/3529794454127, 
  42010551/37156337791234, -4377663/26362287661132, 12057694/7783905824931, 
  -1906088/204315726409929, -3745266/331866340535561, 
  4018235/629671905272427, -145341/381629686218533, -768513/98609606481128, 
  148751/471758802801843, 163544/1143427904097119, -209075/669590579976562, 
  91515/1009996308144647, 67222/622219961818015, -220135/34128561110452139, 
  4973/1080811686517205, -19622/34804218850528321, 6058/5033979884184473, 
  -6554/9050276197047239, 1211/55808410040219670, 1729/63817414681260039, 
  -799/19513952797500959, -1767/77834249646650870, 944/91819941053846997, 
  -102/648551126504787635}, {-1175036677/226787055158, 
  839357245/4026700615931, -92638448/491470880721, 96429591/1501141346923, 
  -685308483/118689020725, 854958041/55640159935, 303431477/417693686148, 
  -366731481/1210471614112, 7001248/410489467801, -69594381/2664858752158, 
  61397076/1356061910617, 6486634/827793155667, -14987319/3648665335193, 
  3929621/34603912482233, -4247586/7976343690191, 3702401/34702270370585, 
  2244965/40404080484517, 527475/169307585107889, 214222/286513746241731, 
  -1221849/745483348187915, 340646/232377813662087, -89289/650261676578374, 
  -480487/2179578936821318, -46453/1164647969151297, 149813/959020969437111, 
  52767/5878173031298365, -48608/6100571490224767, 4583/8627417111805074, 
  -2564/1991849024972223, 1844/19219575710483611, 4841/24251727949547416, 
  2483/49406320146670008, -383/14724457552878032, -159/195802287119126456, 
  1321/62759393937980469, -108/1111936828862654429}, 
 {-145981229/1364544146296, 57916555/1664949558556, 433582033/176695129941, 
  -23799340/2263233407119, -69496777/731541811034, 76394643/475746534326, 
  -35270489/222633890453, -975463429/84856000178, 24254489/1998527429483, 
  -30148787/1733533936154, 75651277/19299284708517, 15737018/2866412685529, 
  -61341617/2701404840608, -2635417/6215877370628, -2940405/15266492814146, 
  1832727/81245847739468, 3069141/35870706510988, -690121/51442167293608, 
  -191364/56805748546925, -242795/254239124710219, 407621/831674332496148, 
  -74965/338291822209346, -252969/419345562577808, -33861/1397839308567380, 
  67607/3757965803898954, -11371/6674539215164046, -22844/501165460730449, 
  -5313/5710680601777708, -6679/9588364562501488, 2375/56481781364137853, 
  2059/27424133668245307, 3962/35208089125789327, -2099/38990680137592199, 
  -387/67961379992555086, 3829/346029410449422146, -550/171474905712696131}, 
 {104062368/3901940502169, -71497296/1987370893319, 299351017/3548918590683, 
  -45150132/677255548721, 62456918/940253467639, 131663942/6710512781233, 
  48935701/1468236663919, -370278946/2697907241691, 201087938/1112835060547, 
  611972278/209326358047, 106778357/1952397548278, -22863883/32528772066193, 
  5778348/20005784988271, 4198853/10253486464453, 17913183/4439913867389, 
  4893779/21356414170668, 702064/141762209084659, -768742/96075541658009, 
  775906/128376319180777, -517909/53073804521946, 316688/240300525377231, 
  49663/333314745499835, -107982/1106780939155271, 30902/455936995426847, 
  43152/253870243192081, -1664/20018726729724607, 775/14705150797608999, 
  22157/6253910515368397, 6313/2721302806981100, -8985/20809062171682499, 
  3449/32813852577571021, -3421/101878137035670978, 233/97859493447353263, 
  -1456/22270732320381611, 803/57017893099871452, 11/36531048349676846}, 
 {-96320078/3534471206919, -9389612/9584785532483, 12190645/6567391082856, 
  -15281659/10859719480919, -194564709/6344047033486, 20974407/387546437899, 
  12291661/2190347863916, -23505541/3764207868583, -9232344/14105832514145, 
  94030855/1506737995296, -163424902/835238640233, 95891343/1332727388944, 
  -37367531/3411722386910, -13274690/41742159464823, 3808259/37661618684493, 
  -11463407/24857481765952, 5986239/35980156447772, 933503/274808775230928, 
  -469567/111179817019151, 1041131/184704621267422, -332887/244382409954116, 
  148484/150062896638131, -155949/774185723497960, -21645/656887477447283, 
  52038/1832134622140363, -47242/2623598335315787, -27359/2948207070201526, 
  12388/13494433229020803, 8857/24930910362923355, -9533/4940648259888545, 
  3539/150509306731892581, 6903/18145398227558630, -1857/76013295898188824, 
  1323/69384025820998286, -743/216169539374674144, -267/192813349180783613}, 
 {-7466940/6030019518337, 7238081/6136690549450, 44607095/4357895869336, 
  1751816/2868942041077, -4117474/4115950920567, 11984584/7920434971955, 
  14427402/7697410318475, -200986551/8210757568955, 5330593/10637628673142, 
  4693620/4648926923521, -14852536/5870390993199, -21432232/2648190563413, 
  145444318/1139204468141, 10722982/11581662382171, -26514257/42153204835942, 
  1647979/50474502193386, -2813511/48858396195721, 2673457/10695882041881, 
  459829/33825686232495, -677072/180860471314041, 127750/958277467568469, 
  -464273/294517618676533, 183083/416178398073058, 91003/840715622293302, 
  62240/5808188206122017, -15723/9532696559799778, -11909/4551323915020211, 
  23388/2619038549357023, 4681/23314717801941499, -8437/10307560009432639, 
  -1850/36958548630246529, 11993/17188237591628318, 1494/51017769817562429, 
  13/10389483615429720, 314/241028549591821965, -618/165464096269941937}, 
 {3118275/10059806714662, -11492999/31595933969559, 8721044/11408461506399, 
  -5695789/12587994897150, -9975397/7929119521998, -6807087/27667408065925, 
  11436745/31335878874571, -9458133/9401681493253, 17298433/18313068675445, 
  65411365/16148407802087, -1458283/8978350468387, -7233677/16202688198530, 
  5213615/2717186865002, -26288649/8682324541625, -45455123/868664403983, 
  -4182879/28659843446870, -172802/8332634210759, 953941/337668144740757, 
  -61318/322682175839595, -8784782/116015601568735, -594757/247139616050589, 
  -352373/1178063921824799, 65521/577586594018975, 72601/1476680621645017, 
  -11411/3438254704831047, -29978/1398809425012575, -6600/2214589301600993, 
  11172/5394250817113397, -37503/23901927645533414, -17647/6356605190510581, 
  -7309/143501472820762917, 1406/120849879307748487, -2743/66665743079291294, 
  -2727/19223754659635370, -220/70631090561531821, -1374/634903029864781441}, 
 {-4313604/17351756842733, -1748285/52738038503069, -5693073/390424193841080, 
  1749926/143606927784689, -2273959/8836258422013, 4241813/15279519779221, 
  249979/412307181026846, 1506827/53820747818715, -1790849/99879754501786, 
  7104499/19746989077974, -5395924/7996267363783, 2493823/19785507241577, 
  1459049/18983641724022, 4051045/102062897944851, -3447496/4011191616817, 
  41278006/15957588332107, 12878648/5357113205081, 8620006/50092170304819, 
  -116138/508628816166807, 165205/314109563529832, 688433/141485219146724, 
  577147/152127653796014, 217887/459043277783347, 125413/3116703814082874, 
  -220469/3765181100273086, 43759/1901479165860879, -26493/673830662474863, 
  14861/3175393722782301, 10594/19125191151283767, -4941/11637644759592157, 
  5525/19355137146518651, 1265/2319450111423064, 29/16580703453849534, 
  -352/175572203183495683, 2403/96992717105294077, 142/1014238879673804851}, 
 {-845277/47188193842789, -250073/11612577979640, 4070167/42043224417760, 
  950791/93706391448778, -996731/74140049485916, 1071579/64224199878151, 
  4436257/173814731412114, -2626481/24825528438030, -320795/39137136804178, 
  1921617/123668455146949, -1243972/52889104417833, -1347058/25151700124257, 
  7009928/22399616100047, -208582/803552414475033, -1511314/82961443594411, 
  2213809/56416915638477, 6458654/34016204970657, -9442305/5811635798354, 
  1377569/12484737880454, -1078759/106478260150754, -830359/866015954114539, 
  97501/245983931045958, -136165/46982746546126, 116699/1023131238269004, 
  72052/954029984322469, -34013/3336837190708536, 44673/1870656473068885, 
  -6055/827188053811607, -2352/22575032119368787, -7684/11729918399526077, 
  -1984/25281182133764133, 2106/21233410244154895, -3625/28433936930247271, 
  -169/58280969575390044, 817/164929608843932155, 359/879774760092328549}, 
 {-21017/1689941646657, -320209/81672980442524, 1038133/134165458931297, 
  -777253/167499408507237, -378911/26388196684049, -429245/131624238247691, 
  587303/141857493570886, -822721/89339875331871, 995965/137671361304689, 
  1054085/45862392929144, 912444/279438493641083, -1124286/232110371902793, 
  677942/50106114712459, -846989/64784012402741, -2863561/34301708527735, 
  589409/207795886597099, 908426/139774589305035, -3598807/129093713509617, 
  1941576/62435205447787, 3321257/4689605014780, -85308/803130716427047, 
  -330025/411063626607443, 23698/1335028683758229, -106427/856451979751619, 
  402111/358790760247093, 62253/1655915446943375, -14843/7504655867387110, 
  -2637/3516865607486059, -14251/3129104440610080, 18181/11890497835340023, 
  3240/8253680884130363, 959/36624773985810359, -1482/77934223652704673, 
  353/151203225226882969, 3341/72870946128354752, 197/469008098554484491}, 
 {-227707/91503858628064, 375371/1099382148412374, 737473/297260764407050, 
  162805/819529110219018, -800223/301608309934513, 2867366/1008174635814361, 
  -323303/1089747031016224, 231502/570717792814699, -417196/992765871075073, 
  678250/204733679355581, -1891865/554076218443946, -199863/369210922295518, 
  -110672/158903726112271, 201557/350302718512516, -896699/176143495950330, 
  1227626/134357500745691, 101631/25780174086544, -279839/272715170129055, 
  -190417/208664883196222, 661271/52327829136124, -1126801/32087073514482, 
  -1702334/7956355295079, -344851/237940747578077, -37641/2560276193090447, 
  -39625/4314934393066689, -97005/2154779884998908, -262043/1102590162665657, 
  -346771/32878535000374283, -13787/18906395886036550, 
  8513/11931516208370201, -3037/11939235299170322, 2999/22378479496376816, 
  -3330/32213815249637341, -464/58171799586762005, 443/72574940280005282, 
  -651/162233591837281589}, {-164702/1187567669988645, 
  -123045/510018370502552, 304297/320519427572405, -73452/283904258613511, 
  -85713/937629558041315, 258429/1126648196942623, 209967/465013871784896, 
  -197377/165220697217913, -105263/748097756066377, 77403/472626229844051, 
  -127134/558419897310119, -189685/315716863361206, 470574/342210715057411, 
  102393/1010467778175566, -105453/740517330105713, 168897/542585522336542, 
  309337/315675131423060, -798274/185715685258001, 237759/1409889021196741, 
  213508/531739858444115, -96765/200176243048742, -90069/26398890968542, 
  260503/12086183338557, 188805/330575216518937, 796330/1369810205878369, 
  24579/3137405769821659, 7638/8192650085928761, 28710/832490379178973, 
  -11503/8544837694992101, 43596/47233678444365209, 3385/17887446866570807, 
  -4121/13003955239996534, 15773/138453348366135724, 
  -1041/160252710596565553, 899/44552717167815780, 481/263561859180986568}, 
 {-1012/8195996173163, -143941/2798144624858714, 108997/1223873763962077, 
  -25645/425050829305674, -103151/487704881889944, 73019/486953475884905, 
  73443/1335367491720008, -38028/378946926773995, 107113/2083344180793074, 
  198515/682898512000347, 61421/1539184987140270, -175240/3053874505138453, 
  731209/5852533194189686, -36769/606327298033601, -585590/1694727218550717, 
  -63103/1405756942191796, 102943/1420703445308306, -453559/2341109249271832, 
  130437/1922405806251454, 206717/149458489866304, -22521/558736158263005, 
  -51031/520714749450689, 241436/591560996947665, 82651/1228611172559991, 
  -3743151/372099526294330, 130511/781422361608056, 13005/1564819404681097, 
  -22145/6746679203508664, 18968/16020566045398105, -79823/5187433366874444, 
  -6445/85243517813091513, 827/13344409689870403, -683/49722944979101812, 
  1345/16218545920335939, -1843/57785656439887271, -491/119093233203576160}, 
 {-57537/1976590068894994, 29147/3533376148530848, 36853/1011637935292004, 
  23675/3185933767579069, -122042/3959871849856687, 6947/236069511622307, 
  5029/3896763970245570, -59305/1253015731018832, -55010/9165634960626277, 
  24571/701860079619336, -259361/7067594318770257, -44555/3033167247802214, 
  -31721/4995328630875778, 39239/4928670634177903, -47897/1031494690164555, 
  78864/1641184757893547, 96499/1823421811950324, 36143/3191640543643202, 
  -29011/2425999857753512, 274267/3618181586507785, -158443/1237568061365244, 
  -143101/564925625576002, 47583/2735193622698638, 50367/2591819672018659, 
  -310078/1618394717935093, 82965/174561274364093, 668937/191401309646752, 
  5652/13237051901318167, -67781/56551230747538753, 4421/20988155490636981, 
  6551/14032026143764937, 7679/1779460918528305, 37138/253973353740313125, 
  413/177360488617252880, -1166/140568038445047321, 
  -1683/864783600889742191}, {-4994/5446619276550685, 
  -65267/13044048305948816, 137981/12052045073681809, 
  -205337/78903643427081307, -19963/6733246970984009, 14506/9766736436909109, 
  26943/4978729158569899, -19394/1634732523589993, 38197/11210078653300787, 
  9062/2078099503171353, -8157/3261179579778832, -37583/5230482124570644, 
  37725/2371536629455196, 15358/15048278459412629, -12352/14274647266835565, 
  15825/7746958632706184, 15004/1369215946141861, -39470/2061445976326063, 
  -1223/933822651613183, -9519/23444385584104439, -7989/2921338710938444, 
  -4834/263466264264701, 76597/1241662379463278, -10509/9856302488257439, 
  -21885/3567873381602246, 6959/1449606355342815, 137000/2296882578051491, 
  -82500/278197564119467, -36828/2947094792110741, -34387/4946921170169506, 
  -1521/61049039044622032, -4499/75621657304885889, -3217/7967943319314026, 
  -5143/19979273259191601, -2024/75672592691739487, -319/115607738986999769}, 
 {-33194/13309306269355161, -17086/21857904592012729, 5556/5326990054108157, 
  -4777/9076873685957381, -6528/2603609585309891, 943/664986307945601, 
  14742/22151932996110245, -9823/8806928471803860, 5932/12307481140444149, 
  23849/7923659718773646, -17793/9137345201635268, -10653/16042169526559003, 
  3083/2109742315283813, 10865/41433361596014621, -12824/2645325051633489, 
  -8877/15935647915376570, 9689/11455808016239152, -3153/1769813217638326, 
  -3122/4599463391726603, 13721/2397877814391350, 11173/17519280585791442, 
  -6192/5655200141950363, 41865/14664052882029502, 4682/6148983949150673, 
  -32564/1466715285584145, 4293/4669892182170046, 9332/6085530445091715, 
  -23851/3946998574680612, -12416/1885880915895273, 111895/781824957933198, 
  -9467/4754911933330829, 5744/8937744728521167, 2097/45463856686724423, 
  -1989/760596794055279989, 1712/8481601721022157, -98/151133705009461465}, 
 {-12934/35842971079391571, 901/46411313399716556, 7755/11172662321178986, 
  3916/29047048765611993, -4650/12436628945164279, 5572/15095473293919855, 
  3472/75595535793461499, -873/1856822202528181, -770/6333725332368369, 
  3389/8101792827709129, -2186/5503887241048125, -8405/19249329196571447, 
  17321/23511319359856279, 27455/215995393584497452, 
  -47539/95121106348950171, 8767/17835481325297426, 8242/9506635403343561, 
  4648/41353852221196199, -2286/14326739839201619, 9881/14330067376910532, 
  -3806/5690907241590889, -8570/7646106138504291, -5062/26819958356319411, 
  3032/12667122505101623, -7923/6768497002243525, 16919/9263967680113044, 
  27287/5212733434288619, -3083/10559462351790867, -3971/10638273543228915, 
  27871/9463312393152482, -21419/3650695796281357, -170753/3286362434037341, 
  7069/17710876659578196, 8711/393067538312487793, -2174/318213538175555503, 
  -169/235923102394540098}, {-1827/43390954345005532, 
  -5347/90941926070596071, 4409/31401278107201329, -7241/114142459764953656, 
  -2449/44331881086082949, 723/108706654353174841, 7236/95443930415151571, 
  -4276/28441358346807373, 2065/51491940666071608, 9616/89747944187891263, 
  -723/151694301941104079, -2689/27515505713241084, 3214/20008511900746759, 
  -3317/77190417713752002, -5521/33378115567401185, 2287/152174238577970069, 
  12023/96046006293358482, -4232/18863246387744941, -808/49027146959885381, 
  101/102046528216037452, -304/21724595357499227, -6893/36478696033100268, 
  3987/14220682208861657, 293/17700135432276870, 1157/47075999192210436, 
  1550/80214800101334467, 4775/14809411895467559, -7859/8656798163367520, 
  -5339/19707715244967962, 2732/27053547498827123, -2077/54023740244641027, 
  -10282/10314620691369729, 13232/3216497137010423, 6166/564801603057719, 
  2533/54017117880755835, -131/65143656028093732}, 
 {-3379/118027998348252059, -285/45094019185802732, 1325/90809578706129122, 
  -1599/244594383500890762, -2806/80744304425366273, 2053/64297595269419608, 
  1813/212580026699245455, -1819/159988074674712117, -713/193471535099134938, 
  1787/42150517843332142, -1223/68845050305553785, -156/15641238175236149, 
  769/55592314489995158, 11267/1752732418831064326, -2377/49665742320585852, 
  499/18979856977914657, 348/33147383269004795, -1559/77525032164447482, 
  -2295/173323777421694308, 2074/27007927193366919, 323/44737224511024666, 
  -852/64815981762815125, 2076/79124311884732733, 664/28110470584007539, 
  -4215/46250162487574586, -1735/206475279165697109, 1245/96402784059912253, 
  -1389/33874750449058318, -1409/43227327527834903, 2490/7218169996249429, 
  -970/83566608432483903, -2177/71240430348668913, 20369/242473930131058788, 
  8727/52083751941131734, -16721/8243146060689976, -1221/16478764004385305}, 
 {-507/109559906695358552, 97/1724689761451191329, 576/64923685267752409, 
  107/217120238970995989, -1047/219320835788809217, 1235/253284222163065051, 
  755/158994704400394532, -992/90267598114485811, -111/48958995027583366, 
  563/108524630195294806, -1405/288372218210451367, -628/99977762210695703, 
  2485/370756316802227186, 438/201689436637981801, -4777/787210719686940641, 
  1313/243583759843299016, 267/29644779337831751, -2355/212609787616997839, 
  -509/234267980120304944, 1073/143938589519455776, -546/79536669335965459, 
  -1311/75843183725601688, -57/31245759251389970, 472/159553388901590939, 
  -1974/187401807070560475, 138/17417820662332399, 978/48807880845305113, 
  487/167457274771156046, -224/52984782975143255, 429/23608433203591748, 
  -823/40256186264855726, -1628/17339285826961097, 4919/956371696119900170, 
  133/20026580596802942, -1383/30747383652889999, 2101/38905826794193933}, 
 {-211/346996717251429169, -565/601792841405280487, 349/191679990355189605, 
  -249/311173749316063511, -1134/603356537339006515, 286/683597482256734685, 
  106/98629060139003563, -365/194064859408176658, 482/608094664726869381, 
  418/184949892327000507, 80/582959771945646041, -451/349904962835803231, 
  14/6640110301425847, -125/249680902824823886, -422/235654426599635253, 
  -193/1788267855474645020, 333/201324201605753863, -396/172254032057334883, 
  64/110780178747890517, 226/72913579732513393, -33/1064042584991490818, 
  -1319/635037874574907880, 601/185226206707643902, 316/291622884043538547, 
  93/1323955451620003082, 51/4113767375857474762, 697/223975392489322184, 
  -1837/437704038039634856, -89/38773834357850605, -164/332792004643383275, 
  43/1048056260745087352, -2085/380759886576061606, 992/74401732057355355, 
  1309/95771997721868658, -209/145132627540829464, 126/1026336457425031979}, 
 {-45/102483162711405053, -91/1440956766847635293, 112/447246521313459575, 
  101/1948841194639999782, -66/135327595790231935, 139/387220938802722229, 
  103/1035517472609143861, -138/573233788010109703, -47/854075069509127480, 
  176/322468193272849291, -221/512768624009263036, -78/601588156085711453, 
  349/2499234674989808809, 53/373804455252972548, -104/154405925536045033, 
  237/977073381445664230, 131/879578579061338336, -177/956384833314955573, 
  -167/817576617914522415, 221/298112127053778132, -191/521238599134945933, 
  -244/769903118537953029, 143/524585529144700669, 171/578279289275409962, 
  -137/116545998225507098, -63/623986269153364799, 194/1385671988127172445, 
  -148/444765083798733935, -349/648471858476502563, 1303/907515500134891754, 
  147/1179261548727894530, -84/903491739288263911, 211/399384985929536001, 
  226/342615665655080649, -263/51852845512273077, 167/1784664607670375838}, 
 {-66/1110317784363171853, -96/1654050566475502067, 169/1192144792284912540, 
  16/1913343378956064523, -77/1200105160109165386, 45/763461214702611074, 
  74/1180045036667117707, -135/1065273477769200098, -38/3069250896580072597, 
  110/1600508383398873227, -57/875073704228630231, -70/714239969576164813, 
  125/752007618690677909, 31/887798965236749233, -79/1038687952830189321, 
  79/1166776460668035752, 19/144420742096830350, -83/860716288202947626, 
  -79/2168441911689460902, 67/763364804546605329, -62/986346072227516317, 
  -129/822314643182450089, 74/454648325391785129, 41/1054554931308889541, 
  -209/1800456075408562472, 37/685333103066862436, 187/602367895005443079, 
  357/12859879585450013077, -153/2980116864644561020, 88/545908394772293341, 
  -64/1618095677873625579, -141/513121759844500166, -44/1016781409641739835, 
  77/1138263440464454802, -199/752129828215401810, 52/229899890204158841}, 
 {-55/2065767638593385207, -71/4990028760145328372, 40/1655330520314550051, 
  -90/7761759369227478179, -43/1598969010838516459, 6/1101654158036145631, 
  39/2479190456623559693, -71/2796715990257432578, 101/9997491714811430566, 
  82/2593546028109085253, -14/3282328013470918473, -24/1335281657890622101, 
  44/1650790726100040971, -31/2930248385626795191, -69/1623830307375571691, 
  -11/2809071204923912481, 11/525085829584112096, -20/657537151096073933, 
  5/19677659618469463018, 45/1615245906088770022, 7/2041329192889974189, 
  -41/1541530799297830187, 43/1281965611644957319, 17/1598165148359558837, 
  -51/984619971013198100, -2/914854668124548391, 86/2536722465197599299, 
  -385/8227430546587483578, -49/1033288125651207725, 3/19566803291301663464, 
  9/6854713118034380264, -77/1650661330835026789, 85/1548538083476726306, 
  109/3167864921828992996, 16/2901919067889224237, -3/1578305153638052872}, 
 {-28/4535281495056328283, 7/16473308257457567185, 31/4385328396684273183, 
  13/14232760564981615286, -37/5396791723313691839, 26/4403835466894798005, 
  7/6699083208208837610, -28/8016157269362012661, -15/8409556709742060482, 
  26/3353195924161411355, -13/2681989433243989070, -7/4708481670877861725, 
  33/8936484537832248326, 37/18650110566531982380, -55/6569133017503625587, 
  27/4508591785296158695, 8/2040465180325152163, -9/5222238851096027195, 
  -14/4708150211758337913, 11/1063865495517514295, -4/1161573679087323569, 
  -6/1168446671886074069, 11/5600274474618649763, 12/2599572649726091665, 
  -18/1571888488851787391, 25/5049270781777799806, 73/7508447528498752608, 
  -5/1758709242911349771, -19/4311995274561248039, 51/3029075710173913933, 
  4/2721473962123024737, -21/10184166260907872789, 9/2092725110880095554, 
  14/1952018690660788105, -39/2206004965867375280, -5/3670192179305737754}, 
 {-13/15518211715056943639, -11/16210264823479987618, 19/9258401757591648758, 
  -3/4191035128742998535, -8/9313970867746738461, 5/6611301889846436996, 
  11/9216079404084096138, -57/26562639824058385366, -1/5704988517731549724, 
  3/3227115745400373595, -6/7501317606829813163, -8/5867118873602010409, 
  25/13739713407929645313, 5/20969325747665943173, -7/6461585992310326021, 
  11/14210259436026372417, 12/7085134199223467387, -31/12644751091531442938, 
  -13/23650200592269084086, 45/44156626642357933004, -7/14296833345708782329, 
  -11/4465239392263322531, 11/7841202689628539098, 5/8011204953815951386, 
  -4/3189549696782628125, 10/34839905784692511079, 3/1561951752341146658, 
  -40/17934729499467461573, -11/17816189378897677998, 
  35/23005272443112862962, -9/14963857315430574062, -21/5636230375113646946, 
  -4/14004078406437452277, 8/11750785595730446825, -11/5337884370934798724, 
  4/46148309446881360165}, {-4/11863331954462385733, -7/36138200088977018061, 
  2/5960374815473164997, -4/22048484179452796577, -5/10763081860323667328, 
  9/23771709260829672251, 4/17580929419101264993, -5/14704700632291993064, 
  2/12977763692999114027, 1/1969168818667576856, -3/58346252159225044076, 
  -8/31734254185842806127, 3/8289116183553050204, -3/43541059350243777343, 
  -7/14299905424455617514, 2/46829199263907863513, 7/24238757118219527914, 
  -5/12830065924497354811, -2/28016372037363453647, 11/15173357721185904506, 
  2/23729911999874382315, -3/8947229535667057061, 4/9139008965342059811, 
  1/3725965032614291317, -5/17090045540461444138, -3/50607668457045596920, 
  7/18273223568440554893, -4/9613154501017032727, -5/38513866372892658626, 
  7/11597941544747875539, 1/30901879740806724744, -7/17069180937472542502, 
  4/7368298326261587633, 6/8170620190365829357, -1/19118708505483858836915, 
  -1/25389233409309961597}, {-3/32486328832510008014, 
  1/115365647913915227480, 4/36811950359791365669, 1/52580824515513825225, 
  -3/30521810580680674913, 1/11943069310635909224, -1/258613634539944360437, 
  -1/8000901513616784506, -2/74140336127824202457, 3/28700679594463068307, 
  -1/12219442571844085831, -2/51913789538750328673, 1/21040741309281405302, 
  1/27742209867036985661, -3/25231801743197306464, 1/14793804740504011446, 
  1/12734494079269473724, -2/41821647533846231583, -1/21331404852095194524, 
  1/7778027785437266955, -3/36693812744326601711, -4/31055779458670840787, 
  1/51907903122383291518, 1/25194070905998778360, -11/76235626304642240195, 
  2/57439726989691694061, 3/53023702141665067834, -1/41035403279848938223, 
  -2/35224246378261186083, 3/23498283838291578101, -2/37478137197637903907, 
  -4/27361497787777650393, 1/30448331062324236346, 2/30325790176552645855, 
  -3/15280741540966494655, -4/55751721740891116605}, 
 {-1/91464697592019590518, -1/66104779760174259399, 2/63911625113367272103, 
  -1/122594137531510638319, -1/83046755381984743118, 1/87001448785845771666, 
  1/64427462137841278806, -2/67229661506198178285, 1/109360265471719228190, 
  1/56308277073068862413, -1/113930589824734933756, -1/48856790007540760639, 
  2/63130784692353456241, 1/323407669421107361976, -1/62049106250100701182, 
  1/183576458602314323434, 1/37930110105696593578, -1/37899022978071465452, 
  -1/208467862262137111235, 1/54814349585837672297, -1/239929532906882641527, 
  -1/51210084359076076634, 1/29704904233287041449, 1/125887872681278276347, 
  -1/73195202054594191402, 1/162780936891362713985, 1/35014467600323992371, 
  -1/71118573214309851915, -1/134726754669512426492, 1/69743428651027946111, 
  -1/3374006415742266042896, -1/37773526725114028801, 1/40078762569710722915, 
  1/55300532425019789792, -1/55256243379438656937, 1/873101518231416641963}, 
 {-1/149085390283196544561, -1/345731939027010860352, 
  1/212575732565455148172, -1/389241835238326379768, 
  -1/151783208697519404989, 1/225304614705607260457, 1/323893382432879105614, 
  -1/207901581295327608051, 1/597909770902576853280, 1/136585057464471857989, 
  -1/187263565296380125712, -1/278501695884272919504, 
  1/209878885421112906627, 1/1592138697928469925365, 
  -1/113303225598151951558, 1/2751052745677315509804, 
  1/248387027165821387291, -1/194578734604403612229, 
  -1/495442707411197150204, 1/207377796923584871126, 
  -1/2054486373306447657772, -1/245497585698070093592, 
  1/213962636847896627836, 1/1742876161156312147646, 
  -1/121836913788074088522, -1/1174131909137188777000, 
  1/260772162203128640939, -1/202258374265363848018, 
  -1/226326403125183923366, 1/261961990187843521556, 
  1/1157430206380243523427, -1/224414027077060212302, 
  1/235761410494773881481, 1/286552176303846303700, -1/124188052694316113643, 
  -1/1508329470228766505163}, {-1/750048371090394582569, 
  1/4381093211731323254215, 1/515850265885348810135, 
  1/3320534211882620451757, -1/710912471672051001101, 
  1/779866814572635512450, 1/5031837056750390768246, 
  -1/635180952516308947354, -1/2518746601877413972313, 
  1/662621722883301782787, -1/852389199683261196345, 
  -1/1156377594929660931269, 1/511965290733256779269, 
  1/1664123265513030909483, -1/626471445720746731352, 
  1/894027462563563044389, 1/692350168845523202165, 
  -1/2306277732077685821394, -1/2184368689008189432684, 
  1/615772704054861209029, -1/1430691377616599237105, 
  -1/1309979899346092331870, 1/1755617079268500598668, 
  1/1813295441477615247053, -1/734610147469388865940, 
  1/1152129683175400783963, 1/538755424698747838045, 
  -1/5157174546736749242891, -1/1726920326120616573173, 
  1/605141965765280690386, -1/54384348894865465892263, 
  -1/1130317662868233393110, 1/4907112507323913933426, 
  1/1138747469028273275249, -1/606196111581520570000, 
  1/3274554567649062366656}, {-1/6086980961953686879078, 
  -1/5165061864658024230718, 1/2198112044988515608344, 
  -1/5025532691243065713499, -1/4223502032813800578634, 
  1/7684478265730579717035, 1/3830659245987371177839, 
  -1/2151220806244728180332, 1/9631070009497706128721, 
  1/2938577760971378838969, -1/11242040231894094481005, 
  -1/3214548089590686180599, 1/2297999057108904947075, 
  -1/9283559191486534835099, -1/2295736434609816582449, 
  1/20390801229995814093424, 1/4418853292374155666755, 
  -1/2333245510849762077725, -1/15893883556484355475086, 
  1/5392821254372683232801, -1/13891569874805576245162, 
  -1/3377889750256115361550, 1/3952383893444821832459, 
  1/17958787979746401700454, -1/4454885408138252659056, 
  1/50955213923977540442219, 1/3768758709618483845011, 
  -1/2727476717645279822991, -1/4490652193421178559557, 
  1/6728438163013244424777, -1/51670440178094436985263, 
  -1/2491081461781932719386, 1/5662987269986395935288, 
  1/7393871864763010899546, -1/6007999157906622170179, 
  -1/22090297189649348060346}, {-1/11306276602210182654122, 
  -1/24476226166074446007149, 1/14875900574876136947149, 
  -1/34153605482967322462524, -1/9414998643815332568715, 
  1/10450117951881062783457, 1/22333171142991912847952, 
  -1/15102302813625589212336, -1/662118293341657449673346, 
  1/8446946610315841798193, -1/17048617627537342564697, 
  -1/19834851996118019226528, 1/14338123976411313373877, 
  1/75502214659552958715447, -1/13936542289940591251731, 
  1/13855363784565044899420, 1/20085525964600624713190, 
  -1/17672990064160988626576, -1/546842330301864370532682, 
  1/10278024907858901430183, -1/809466324180925037273506, 
  -1/22659435176110237793321, 1/17867547618555340939717, 
  1/27406408503502910184448, -1/16092805942893521628851, 
  1/299999651475255656558368, 1/18914306146089765288607, 
  -1/21006762639765151032265, -1/36796567647413089006453, 
  1/9141676206901663649923, 1/77934197693999739004705, 
  -1/20541223626418823047542, 1/19112192076657118992279, 
  1/14785833639840511337254, -1/18712413749290308107984, 
  -1/73570598617186001060572}, {-1/51213206123130836028295, 
  -1/6298030651532099998269795, 1/35475552599708297657497, 
  1/204553986942524533785378, -1/48871516842820712678162, 
  1/54236164169986217735746, 1/93661748562713954600303, 
  -1/31948997889510930246806, -1/141202274599204324513859, 
  1/46577063029839117046121, -1/56723721377569517270108, 
  -1/65025958008470575691547, 1/74682527208792426541597, 
  1/204376156690227200503696, -1/49235989284708108364772, 
  1/79981315618534151808388, 1/136484872534177287714023, 
  -1/45378634309360502481900, -1/153938056211828354214543, 
  1/61138136341969836531287, -1/85569749259398147279248, 
  -1/49081116214690405831024, 1/202953768819384357066821, 
  1/154348529086891924862972, -1/55123566587760911157055, 
  1/237108885138334595518959, 1/79424811754245419094197, 
  -1/161635215681133819246779, -1/118010772861323583184970, 
  1/57548808051491824032190, -1/143747801421153462472582, 
  -1/40482714911308766047370, 1/727582027035695776322274, 
  1/108061778474600213459205, -1/49105595285968263733982, 
  -1/218389073996117077141120}}


==> anc/u0hat_2nd.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{9916745411/10789430715, 1677979857/39950515024, -853442280/49850886377, 
  885010693/217091174338, -822244366/96942112133, 1035744284/180134777129, 
  328942638/786496582159, -78872808/471087131489, 40516700/2569383351407, 
  -114349223/2012828632299, 10412828/1804446180727, 34185288/12269798669843, 
  -7901551/13510879984176, 516005/6162098427948, 1802648/42323838335407, 
  2640852/26222504236303, -1141661/55538257124394, 3186328/107978700972281, 
  -918570/223453833890513, 1653206/109671196301765, 127633/308262896366644, 
  -122451/312078120484075, 66700/1422756168770351, -19578/415710639006193, 
  -58493/2528653731286615, 13425/990106924308821, -14920/6843897332450381, 
  12539/3464156339721348, 7024/18780256496874153, 13271/7774276619149431, 
  -599/10070945403984981, 8319/93329350003497122, -516/145637816203848637, 
  633/23429053845617963, -842/224994770642059887, 239/736518826024084275, 
  -241/619857051966287815, 184/415845149805051639}, 
 {1739780419/432169533620, -1242631273/44478611559, 14493099691/10128453969, 
  1007286212/56733354289, 177323449/147978747788, -122031871/771992745824, 
  -61056863/1292445506187, 461395883/173801982869, 709064450/9607420195029, 
  34239283/3380109940773, -3637306/23050407925693, 9476328/5290883288795, 
  -9832513/2610389968578, 6077224/25124786868701, -1298161/30659724773460, 
  1198117/29680175093682, 2269031/46614004793597, 812425/16941614250529, 
  421243/480671560029803, -259839/353566564313870, -363305/1735841766373092, 
  189853/77108946810398, -248515/2488111879043672, 31022/768908617535813, 
  -4171/4015622681159442, 27344/4624165101974935, -47776/2170395552437551, 
  27549/7702048308923630, -27302/79155799945047317, 6071/22247984208495404, 
  -1403/95224953197127924, 6575/13711216272997038, -745/51045230150573273, 
  -443/408394873585802385, -593/290488447076458090, 391/229240917249643291, 
  -485/133360874511003346, 386/704443281032984953}, 
 {1056085949/116851651592, -509562859/159903958467, 2681050533/275614368955, 
  -973501342/113907936669, -5220601194/131727078755, 252395207/36592145023, 
  185961823/765582855254, 94017839/2755353760421, -24370385/568777423736, 
  -92394998/1044580237049, 14004199/3751473601569, -2176929/40361222616527, 
  8720245/7203697338801, -5169972/20498987266351, -14506545/8841017626492, 
  1035710/32976547221841, -456197/25150501962549, 237817/34459903975042, 
  -1307929/334231401621225, 1229483/145932702931884, -194631/707212708138532, 
  28811/144363531648275, -64737/196852511270503, -121489/1358831919351188, 
  -4124/33266773952233, 29677/10103936036124767, 29012/6298793888764015, 
  -10571/14570078767403385, -12806/7857152161122303, 9023/10186977684083071, 
  -3856/32890952616228971, 1826/48759360936131377, -2347/45109250157646581, 
  1339/54813973520367804, -457/36053488085926890, 291/198747500856341866, 
  -176/145183327878225405, 95/1122233389745569309}, 
 {1387588373/265444425384, 155669785/713283606532, -290153951/1435845942516, 
  56071373/5064657157996, 695243602/118197277069, -1807659501/116359340620, 
  83861628/65322595397, -672280379/2374480746424, 84401261/6607558316060, 
  35918711/1208782349646, -68110337/1415383045530, 32464219/4688221800884, 
  -16303949/3995193047635, -8648125/47263874871133, 7976735/14228806494177, 
  -3566970/31422906813491, 1982781/55786639973993, 407402/162160724011091, 
  -532309/149649214840633, 511523/282133440368763, -1232374/795140055220543, 
  -159221/925113273844409, -89617/364599124643422, 45159/743043076908064, 
  -242789/1426329488292106, 6845/18300967762195484, -27433/2979473243305044, 
  6097/13226480972049455, 3791/3346621073690578, -1795/23580598917903342, 
  -7444/65828173099155889, 1039/18516162169392659, -2023/59384683452875362, 
  1389/256094709701197163, -1033/42427955481913321, 31/124845841544973710, 
  -790/147435566879237437, 106/350967632868942991}, 
 {109452965/1163329084824, -236396685/4969535875949, 50511606/19287910367, 
  -73194566/1195281671055, 104956587/1262894132332, -127702775/904284359896, 
  54628577/741937672144, -986735373/79836598769, -670534999/10453985244561, 
  42185403/2306178315596, -7281556/2316841017873, 29376274/4811437419029, 
  -6453442/257750186393, -2365522/2422191223403, 4306041/29718052437499, 
  -1247354/54320772712121, 4278449/48471279855738, -6526915/429127450696763, 
  -800455/103559547595818, 235195/293685210394331, -131501/398502363847453, 
  -89265/667596863614654, -311425/432108463409633, 19995/3048861686818204, 
  -30444/1582504392127817, 21689/2814421061033944, -79420/1639927445575739, 
  -3536/2804825039690109, 1659/712751476910593460, -1473/40557547168961177, 
  2815/100906414556152286, 3280/24115368639409333, -1391/19395373582215331, 
  837/118372669759135496, -667/55719754909541521, -236/282275876091158131, 
  -567/71642213534234939, 159/2381960529468457334}, 
 {-41815055/1565382836186, -60114632/1831490331153, 22705738/269798408183, 
  -87793247/1455810471787, -49710716/784174132953, -16962313/878799641445, 
  45254183/1491823095819, -86497757/630456074591, 114143689/578833805474, 
  -579341725/198425153753, -37870816/716598527429, -14916084/5268311161805, 
  4096557/17987641078438, 1764498/2876464041617, -145162668/34487052212741, 
  -2263069/10972228841079, -3334208/161988605425691, 
  -1013928/110601181879943, -308929/402403903287978, 10489/971438393690, 
  -32619/23092789834057, 128722/1024504901766825, -154259/1410911424482556, 
  13651/4663841024683100, -130475/670306990822099, -13147/3631306202545748, 
  -8483/8105146957442860, 20243/5375164994040282, -6561/3052608193388423, 
  4476/7506972620227621, -4575/31605565754739271, -2210/59676537410427557, 
  -15968/3302683515449947063, 8086/106928804111922695, 
  -1550/88474314282332939, 157/130898904396375078, -404/572063866039427569, 
  258/384952058597592389}, {42398681/1445819686485, -8401307/10220180905727, 
  10875307/7373115397990, 7671807/28931129244250, 132795437/3959089746973, 
  -86789947/1518248602772, 18554043/2349867087667, -35940553/6289877853024, 
  4336295/1487206322902, -91184167/1338483071553, 117181321/570019857292, 
  65885775/1048483039522, -30817691/2820226836624, -9060301/16453222190572, 
  -736769/5108400032979, 1066366/2175988434637, 4809410/29500545428621, 
  228429/129149472657937, -218727/373348535787787, -716264/114826554467641, 
  493288/286345705665525, 450092/374617521831277, -116642/489161680629917, 
  60126/1282733306001773, -54422/1638578299642901, 89371/3636691200613179, 
  -8475/914289508154213, 8247/8154618958161473, -6745/7958218039450088, 
  22882/10740315921152929, 1738/15528726165500601, 1542/3523665679749053, 
  -928/54107981267558989, -1529/78337502664953220, 232/63212556354355245, 
  393/142685823279674548, -463/154370951239296049, 101/232722491802098349}, 
 {16456803/14176138755475, 5383324/20670952236833, 29810123/2583755310576, 
  546516/16073402245115, 17131287/18614552407360, -9245005/6910763462146, 
  15201819/4158909225926, -41058527/1516955237866, 2322553/4862115272266, 
  -12188332/13443627167517, 16607945/6858934826053, -28690739/2224624900210, 
  138356598/991584651709, -18508397/5782415995291, 15654691/28480861511697, 
  -1336144/54095534465177, -4156631/55970024547838, 4207649/15026864280328, 
  -388423/78249784188908, 530707/140270580461630, 87363/890476108618156, 
  -218955/126966198417827, 440679/896026020379168, 44828/1571525926752181, 
  -34757/3660452328001637, 16897/3176059326526711, -13868/3176453433588637, 
  25969/2456338314336459, 2424/58682604661904207, 7283/8113022896473529, 
  -5101/21639869613846473, 16955/22311131865171976, 1143/50229643495068206, 
  1202/166225014606649295, -86/61518601746809911, -548/159566912289606919, 
  -113/554382921842124310, 163/150120723749456787}, 
 {-4348808/12777706601765, -6740065/17611711689966, 6541656/8071788298129, 
  -2348075/5119504902166, 18631073/14191812484431, 6299883/27308565839009, 
  476189/1280498545204, -14143173/13433453385728, 14604097/14639182717520, 
  -20800517/4878993573776, 3578651/16191829631718, -12305091/27291904130624, 
  7190209/3590025728734, -18892931/6214304665547, 67565845/1232033173172, 
  2444124/7997277108113, -1238462/61918012240657, 272204/198632221316119, 
  -692498/58784564691391, 2674271/32343194949323, 895829/277234600789021, 
  -78301/1314773785090711, 131288/1086728285810265, -118105/1082825608935011, 
  10365/5707104295358623, 102083/3454147225819880, -16553/6348480536447986, 
  6958/3578116580003761, 6139/10941446102214120, 45943/13916607181633575, 
  1877/32958571503879381, 1445/58408601895973336, -3004/57365498787058047, 
  3027/20817358967791576, 286/104857288351848545, 152/71862883706002953, 
  288/627830505577201867, 39/7102664034350654827}, 
 {283463/993634939294, -1142174/56690217081349, -647914/40862284267919, 
  -1469882/30524226314027, 31090817/105891824530183, -203084/659070380331, 
  -1847422/348308591878905, 1007256/33377042996873, 3411406/61172874914839, 
  -8835102/21384521337223, 9145954/12500216527415, 2485397/30178013049567, 
  4188515/58101213300266, -3234463/32292776751518, 10367348/10601738069359, 
  -8025721/2881303596582, 5971387/2539207221389, 618451/3627128940922, 
  783821/90690769873788, -159665/742015897767314, -476603/86257800895502, 
  503845/131482454843282, 173982/381975917317883, 62607/1269352969915901, 
  87935/1310019606122943, -50357/2985008390841435, -93399/2096227521860461, 
  38272/7036219038104325, -5358/9238935805778299, 6616/12978981539040933, 
  -1397/4460777834122535, 7913/13066140626521535, 267/27338407854783923, 
  1081/107028295354092908, -777/28057125023732849, -525/355184995731843118, 
  -466/144711224758209763, 285/480708439188500797}, 
 {619869/33870133918342, -1085557/32882636625386, 1727431/15354720192320, 
  462102/145354253053223, 1449447/108214919434388, -1985184/113887060849811, 
  1785641/42936951336768, -3278275/27106515402002, -245985/211604409993958, 
  -6969591/469797726677345, 801450/39199631070263, -7908418/89740994701249, 
  4721327/13448136954495, -1342336/73692107957445, 1219241/70546210943499, 
  -561287/14111621549746, 7207491/25178250150014, -12379702/6876636734821, 
  -1987407/32417493086689, 1165499/116225297530249, 449945/394100637480588, 
  309797/490007205562652, -527837/160338499825237, -50591/369654401347183, 
  -72640/960006689305009, -1988/4548333112265461, 47353/1758823730016026, 
  -33714/3874865135548939, -14467/10236675883456487, 7452/10405693191230413, 
  -3538/22751384981998963, 3079/23437587478918520, -3839/24399367420950452, 
  -233/180396596048432566, -1264/214463786372956919, 541/141567349491083078, 
  -927/82714815955345064, -238/482629044115828201}, 
 {1950665/137776442575464, -569455/127720950291986, 597621/69609406177157, 
  -783835/152850701874469, 978154/62897875485825, 347245/132385010919044, 
  364621/75900101572066, -2258067/223958599287473, 495383/94023590826604, 
  -1299031/51591219915295, -1274021/523814608430504, 
  -1184489/222131940749934, 1160527/79180894744586, -1505243/94854021431399, 
  3869592/42095464697651, -739449/206399548017707, 581259/80765996389787, 
  -1379428/46083399368203, 2921066/48281630412699, -7431104/9606925646637, 
  1171224/204462401248397, -352831/615575315663029, 23703/1087022731088957, 
  169150/615142370479271, -263827/209352668809889, -51789/2676082019473750, 
  -14617/4250990068804990, -2728/2327237462077093, 9241/1689324730892124, 
  -14437/8478666240948859, -3563/9172125021691038, 167/7162631377547801, 
  -1165/57121503947476502, 1429/112259260591842153, -3158/56900359876670011, 
  -1001/750496581066588091, -203/477069594832700630, 135/162598130552823578}, 
 {1430257/489419262292319, -160357/305475530259252, 391051/155069731158394, 
  -105383/139587357415359, 603739/190765817252648, -1887327/565242603504322, 
  -151972/320253354875571, 141384/312159375887633, 303001/283163927706904, 
  -562412/143567334118593, 646000/164915256893417, -236289/537393952206571, 
  -106346/141284019489999, -590374/444895135896355, 762700/125704801180923, 
  -921019/91028737478575, 230819/50295696137033, -250175/236645534029392, 
  500035/232919811779121, -1275657/85513423481911, 1799885/46229680038572, 
  -3093311/14044049920935, -553856/318723753902653, -51403/1591341875539820, 
  26571/2430452645055230, 30871/422997663913243, -135727/533601934076447, 
  -44585/3828869857841414, -4213/8032883307634802, -8882/10952820546152015, 
  4060/15798012807554867, 3179/17992671613042835, -3318/27015266602172713, 
  1033/146436392691518993, -533/73754151957557350, 1083/240008496608129551, 
  -753/56367403361239640, -368/1166732357701142233}, 
 {108994/715232044142491, -229381/585821380037856, 342975/303345094689724, 
  -32549/80699353355136, 106487/934528914426811, -186373/824985960146406, 
  225365/337710685771924, -264838/187185381411417, 19778/2365797487281385, 
  -191997/1105674768226243, 159195/583717854965762, -321659/358907350468744, 
  958110/600988371655591, 5713/379528753759547, 50680/346517357932021, 
  -128206/350022956067189, 326003/203021668530276, -402103/82000503443746, 
  101989/634829761748492, -248291/621117676948967, 337082/443662736501727, 
  -541387/105031560632258, 3151411/129931404735417, -308903/366352224763893, 
  -258277/447213906514157, -59637/1932410085255377, -11972/7220723984757593, 
  77587/1953725723137615, 52043/31116956031316476, -5629/6175743639878873, 
  -4958/37436193404289059, -4374/11849755830166319, 3269/25770501667109609, 
  1153/47467409302810369, -1500/66728768973066811, 613/287840131756558662, 
  -673/285226989845514434, 430/189329373316071207}, 
 {226955/1501346765531269, -42977/729868779891419, 99212/976078823649593, 
  -32825/670771894289819, 124422/494100679362883, -64119/348975092832194, 
  53091/773274449529584, -255089/2227685610641407, 101923/1221588350708162, 
  -214545/647685174718208, -42995/1757785707960974, -52646/743067249842757, 
  20221/142903341426270, -129654/1114745438127385, 84265/214077576888159, 
  66485/2402110332789848, 241583/2853486480933145, -71919/341104277174716, 
  100205/273267770747283, -1196202/762488644657559, 100788/1365361675988363, 
  -12605/107622056492818, 191485/424625208680534, -295609/203738519691333, 
  13728859/1219963684033872, -23815/413737540836854, 33135/4958634802403692, 
  -17661/5604018409054553, -23474/7439497189866045, 70469/3977792384569317, 
  4305/14848362267312229, 3123/44935526738475953, -281/53864477072302647, 
  -113/1123434094149463, 3889/104254184637068949, 516/86737500569834453, 
  -127/108488486457776140, 195/676467902771772547}, 
 {49536/1388633018162323, -5717/1501651944276371, 91835/2375475857799631, 
  -29913/2607724449828995, 11629/309691784578189, -273356/7624120508425427, 
  26359/1884460512118890, -78541/1546093915697144, 4119/277415117593973, 
  -45539/1056197637712810, 42409/963676983816895, -26439/1991564090915869, 
  -18385/2870759001940402, -32500/1703761495833443, 56974/1004066060669219, 
  -72453/1393246611831574, 48642/879286201646519, 107760/10016107632874511, 
  8167/322105088154286, -70582/756062148106143, 107683/738484129671155, 
  -149956/535378822252575, 33930/1690116760774561, -119440/2844433870499437, 
  97263/417711112788076, -86758/153849377161861, 416534/110637495582297, 
  -23993/5454466678358865, 12085/18060382864471468, -1791/6893603441518553, 
  -8797/9520880726625206, 16519/3417682111061579, 5011/37534722690005931, 
  2191/241420719346290032, 991/102469708575907616, -949/110654679067184996, 
  531/181159623021871915, 556/279789387165855217}, 
 {32045/32440957360053349, -11639/1526052938491761, 66971/4767527587128089, 
  -18415/3719605032843181, 21337/6711327339671553, -31622/14869572214245789, 
  62766/7650676004329843, -15679/1084054222063507, 24324/4520391806771575, 
  -4429/942331107151769, 7008/1993441679892823, -18039/1653299224398391, 
  49053/2549317214045585, 6064/14169420184656493, 7492/6833581507631049, 
  -5171/967545470401296, 28660/1782590943998687, -25120/1108975468726807, 
  -2596/17440294028521657, 3407/12966280341579973, 50732/6609376208809557, 
  -61122/2101207607768675, 128383/1796141887449815, -33062/8623744877031841, 
  64321/9975856675794995, -51269/3476694542532699, 42959/480054850310388, 
  -204782/606011792543439, 9626/1465136650839533, 143766/18971263613861633, 
  8226/27051846461603429, -1984/40649080905495731, -9485/19243892703136707, 
  5432/20822885459445291, 1565/53621540593882387, 407/181785323930017107, 
  281/57713023214324129, -185/105913757605102989}, 
 {26072/8229554254760015, -25112/33088670636491955, 98355/78865328024125517, 
  -26582/27676830161678343, 5013/1599762634604836, -13135/6898270133174303, 
  22733/28249525656890404, -8042/6082585902814793, 12443/11915705505713001, 
  -6001/1601692373708056, 20664/8177391436983899, -6621/7041478802398886, 
  9489/5650806973389917, -20798/9210727886892249, 8040/1409770979326091, 
  4739/26543571705310733, 17866/16296182186113899, -12888/6091236217636823, 
  4532/1345731710740069, -20501/3079944082342482, -3505/12497658684676403, 
  -30206/22275007440634431, 6608/2051908732669587, -22385/2993492320822403, 
  62487/2426049087562978, -8435/7192237950548874, 16801/8675107045916383, 
  -13406/1922397322855007, 57934/2073091838025909, -85161/520325911831307, 
  7599/7132886113874212, 8784/14508347660228495, 809/11008819940045147, 
  2013/81188842252824379, -2519/10589264231545258, -547/192936901513200461, 
  -743/557635612379418157, 82/412887521164952053}, 
 {4417/9651205803507636, -2997/12453687352329077, 13724/17611683331954863, 
  -3702/30709390359651721, 5527/11652273126016887, -5459/11813979328141135, 
  13489/61495974343010951, -59893/112556923772959287, 1126/5740816795659007, 
  -463/878333458619741, 3883/8407118851535286, -8706/12976822390624993, 
  9975/11758238849145896, -6810/24621770204448799, 20423/32283494060193552, 
  -5961/9616095839295686, 7709/8167672792842211, 9832/125767401154801357, 
  3954/11560866476730527, -1225/1419501120130522, 8985/11897167048541881, 
  -7145/5764717968017711, -818/5503153832595487, -4245/9076557648264964, 
  17086/11576041014903731, -17701/8181399051282496, 21908/3650993098743335, 
  -6674/16808862698235341, 22166/28737848822594467, -24530/6711637188569569, 
  9172/1026656287645945, -24623/422996517550498, 1449/4369543526892329, 
  -895/69562397951935268, 961/133629814148967508, 1170/73656204574272977, 
  -461/5829851966996840, -262/177745397230695733}, 
 {2479/47229925958351736, -967/9836603925987133, 825/4641980555929297, 
  -5458/55557202919825985, 1488/25483983628038169, -1541/79198845615267951, 
  2209/18481245226781180, -11619/61158814081630696, 2465/41717040625053334, 
  -8783/76308403901836728, 1858/39364518912592979, -3261/22374216212042941, 
  2993/14867600567759241, -3241/41368707140867999, 5278/29551795980812337, 
  -2311/32496490770092799, 3267/17415205984893782, -1522/5505815349924441, 
  -1784/1004108593476685529, -1003/209590848036715930, 249/2510097056396534, 
  -4217/15287777950679978, 4772/14236575288641979, 791/251320059461973907, 
  -3278/139699132674487141, -2506/17447913763094849, 5161/10219929661756772, 
  -9964/9380764292861829, 3229/9077875579935370, -2830/25303327619655039, 
  4157/15265502060372907, -23032/15382169341904087, 9628/1995237885168805, 
  -24146/2089572390173959, -884/18119280206684697, -253/79201504935312168, 
  498/343987441286721413, 875/136368149412829032}, 
 {4635/120570666051524036, -1339/105658927087385650, 1050/59675543450058791, 
  -1625/115047722490114352, 901/19475826080725279, -2219/51948693124455872, 
  1909/200685610665025275, -1223/84505250305058962, 1209/47152514629880533, 
  -3460/63700135193983761, 1356/50952067302888053, -1757/141191021798683428, 
  1108/62857358297135545, -1677/56333637661297427, 2678/43902906022045219, 
  -1635/44826617052359896, 2339/155632297908805435, -3213/132031509739856374, 
  1303/29508024647198669, -1724/18572715476378095, -193/158281097424242720, 
  -683/38749481311373629, 2036/62749336998646431, -2563/38628117880577040, 
  2509/23054318139663127, 473/153802825213822087, 1142/63374094022471891, 
  -1247/24023500230650535, 4222/30511461704160033, -4903/11978780999987328, 
  1783/75858642787445272, -1207/31306156122453560, 3723/32323703458186522, 
  -4366/8728456640502747, 8362/3527550149735593, -397/4857986123418633, 
  -1586/62242483643482117, -267/186608324723061374}, 
 {790/131246045160909941, -626/179721476563200381, 697/65976724544378020, 
  -397/106284697187753495, 861/136446427921956199, -827/136653365830589512, 
  763/84073089965860132, -1571/118845178715941344, 1618/623203921720144467, 
  -1075/158109552201136862, 613/94241299507767372, -659/68630203601160954, 
  1223/146703287897685876, -127/36365867904272181, 719/91646197778937357, 
  -240/36334927436988143, 1520/115337876213983173, -1047/77388539360750930, 
  674/141557204642066783, -999/103762005706839034, 267/29706182453508185, 
  -2050/102878278086930039, -237/305447724951652432, -920/154549876372808093, 
  953/70715912694884938, -931/71777802562631765, 428/18506614265506179, 
  363/195657639523282430, 381/46845318178886842, -837/35972411019675832, 
  1413/36345037848135374, -4117/37053250234119165, 655/91063220313033046, 
  -817/60596323475946225, 4872/84981759929920933, -20485/127006209703973214, 
  9431/10463492011399916, -805/87238785652937031}, 
 {117/142125657508375061, -317/210468824556535312, 741/310519023435587383, 
  -541/450651620477713817, 539/246612254422764921, -421/410007169984382100, 
  519/300052694123116654, -571/232086639556122651, 357/255870037343492440, 
  -288/115257816497151847, 51/95187398291969032, -566/281869671796247483, 
  272/99596625393122183, -233/271423869388536898, 653/325095219390256544, 
  -197/222900954290657727, 446/181226349319986643, -279/95101159237440932, 
  202/178512832968363767, -1111/319414545114930026, 553/422593480720660147, 
  -1057/338669119538556643, 363/89278060011539921, -357/388049747220517985, 
  81/6005111728013733989, -241/137624111282479139, 255/55681243146484762, 
  -711/141304182806596808, 553/243145508570409022, 206/498864526236873213, 
  339/129342909481719778, -729/85324051159469584, 2501/155666892247225650, 
  -1553/94552131623859427, 650/305632369734963787, -1365/274866413777788187, 
  1477/60065390795282735, -395/5647048468955271}, 
 {133/215736395067695183, -57/331119784826600102, 157/529552529785533137, 
  -77/233362477100894168, 202/302858604186921407, -697/1334389202851606187, 
  151/779124599953326075, -115/390326088016643818, 65/179241358468997632, 
  -289/388548611248524488, 973/1595352770229503850, -101/658854497104161087, 
  103/534365302168706814, -354/737761187007530329, 193/218122785652483978, 
  -173/447434716384740263, 197/1034121248540637263, -37/148481877897554682, 
  126/219836172374796409, -298/306946779306157531, 361/673590429798226656, 
  -130/330358501917872319, 57/148876953697922894, -127/161953661127271389, 
  270/184854973576279019, 6/5127985181761348363, 8/36979663859973697, 
  -161/287659284335070896, 312/254095553156932039, -432/246613807529639563, 
  -5/235616103793583847, -122/721635572289611553, 206/225734778170301675, 
  -376/148270873503762511, 230/35737383268690781, -585/1399372852827438902, 
  81/136854215503805831, -331/171041738153316085}, 
 {92/1154014377615429233, -109/863591196107866889, 159/877992194030834764, 
  -51/886719766133362666, 91/1058376075190823429, -41/494530342318968025, 
  117/953859822392804072, -124/761873403274609337, 63/1029748351285596167, 
  -121/1298741811397464479, 109/1269607013453591311, -119/703301037764052219, 
  164/777219970617501789, -133/2845128460745561250, 80/784013952846144469, 
  -250/2651484089362302111, 163/846533194636575213, -122/937393624384152239, 
  47/789524814044231383, -77/657083316215378695, 457/4114006291496550926, 
  -188/819385914131077231, 137/652908351807741537, -57/695119506182314189, 
  129/845507961917383165, -157/863956087427936317, 255/684173424771172379, 
  41/7509334443780511162, 49/486405116358560543, -709/3313875611342949584, 
  230/827652886804823997, -188/433228945754665719, -63/3210642284503309711, 
  -148/1050116105718309865, 271/722829558392624613, 
  -1353/2061341787716023672, 379/202358339799056290, -64/541158296293323157}, 
 {99/2585782454725023901, -36/1657861165508402815, 69/2098908492692876855, 
  -15/710407908994179094, 49/1481481306474920347, -51/3398811462263118190, 
  53/2118628550601750650, -69/2014130260792260826, 19/1119106764209630622, 
  -239/6264701353766775639, 43/2427158788908620835, -47/1632076281088659943, 
  38/1064736015304046451, -25/1251038697839960203, 44/895388535168781259, 
  -10/915553799467040913, 78/2379302515487224237, -52/1287961724281990775, 
  22/1118541665911506257, -35/1063929714871472336, 38/2430104002146719443, 
  -150/3743529670617446273, 32/738431565999133301, -81/2129898022321831400, 
  114/1849181489276659711, -67/2843041333017328042, 61/1191003543533325820, 
  -49/800578642659730066, 61/1189286436062633642, -7/15077137972194479235, 
  47/1503565199820993572, -91/1207621003700597515, 38/488913953665601601, 
  -81/2181118982096145790, -11/1784855925326529314, -109/2404908086941985616, 
  97/728890718530907782, -141/598688579526777956}, 
 {35/3865673579028517177, -12/2501849979907120645, 50/6095614445731658093, 
  -19/4301538101495779388, 18/1827743181959096585, -19/2167298260192653617, 
  19/7262849456652502033, -19/4380833126889822993, 9/1497604721386140518, 
  -29/2673881350514019544, 11/1476874582481275689, -20/6945310206277730727, 
  17/3658347917055126534, -27/3995505758139922262, 35/2986457885035766612, 
  -9/1009800050041931795, 22/4878674918181448279, -15/5013337116462796204, 
  43/5202123954542446177, -12/859652670431567791, 27/4748719943137542250, 
  -41/6690822374531742023, 28/6266668405606673797, -43/4076964141695731642, 
  45/2932266319210698239, -34/4176544307958484133, 32/2743581802987264323, 
  -25/3640205714968903729, 31/2193472863441845324, -41/1792887546628758347, 
  5/13677925705637110913, -12/3401977177630211423, 52/5628225462712657093, 
  -29/1422921934744725304, 77/3177622855891388648, 3/17178862899145837493, 
  9/3722804236830034675, -23/1574854456011465886}, 
 {9/7486497708622239196, -11/6346214299763959490, 15/5352884829448209227, 
  -28/15011596592841538945, 3/2533054958497131934, -12/10959983251469599577, 
  28/12252156415227525635, -13/4496258355364224932, 8/8680356277578070505, 
  -7/5489738619595064873, 8/6761669606728598681, -17/7164537377064894032, 
  14/5622099325382096707, -27/27432088608371111983, 18/12197372425497232849, 
  -12/8581252375841057989, 11/3843098524785395175, -26/7956128530868532257, 
  8/9985693741037435799, -11/7591170239699936908, 17/8801487127639536522, 
  -16/4478328057707927061, 9/4419904675819045850, -26/25593837013014840413, 
  16/9139344710794165519, -13/5506068787760923671, 13/3179715523443702426, 
  -6/1849369842391075069, 21/15409549243742209742, -19/8193511558820041380, 
  10/3476974216082617929, -5/805127939085114839, 4/33361173876807308473, 
  -13/8213402921364120667, 17/5327167659243299912, -35/8186527253075935189, 
  52/8967862716071610083, 2/15715980000651795481}, 
 {2/3856343374180878277, -1/2883387612272668617, 11/23330632768049806090, 
  -8/26226485276830649377, 2/2997987537058582533, -7/11325440773875039086, 
  8/22149801762652051463, -13/27346295085043673504, 4/13292437929091702961, 
  -8/12478233106546680901, 5/19638710788301839078, -3/7425588975930271238, 
  17/33747914698080219979, -18/56392537389738730703, 7/11329891754492129757, 
  -3/10228710388750482052, 7/15016898874801856302, -33/61814347392360942028, 
  7/12831013299392543469, -10/11227635022559694433, 4/19008792547260905903, 
  -5/9443523679810646003, 7/11433849322201728910, -4/6617530750477743341, 
  1/1764216792468862540, -1/3521400394725517005, 2/3064670027634736661, 
  -8/12021006163006125719, 6/11238939985903231045, -4/4056457129777336945, 
  2/5260732163195265743, -3/4038583145861767591, 11/12560086020794962949, 
  -8/9734293841980035997, 1/18953742799949808582, -3/6537805637372060302, 
  11/10774700049746877990, -10/8901837288605579199}, 
 {2/14295361426781445035, -3/47386760820373806511, 4/30476367573148056121, 
  -2/23449530661392816577, 1/6807578972923449747, -2/15496598577552901739, 
  3/43270713045724200707, -2/13385084559572668727, 3/36287931345894583034, 
  -1/6486617310815379264, 4/31255937794133784343, -3/46796454387526450847, 
  2/29833610998597501465, -4/39322632744319980519, 3/17565817831384322701, 
  -2/18517336307374699309, 5/46286083974145090854, -1/11976579561139638855, 
  2/16284978578509795029, -5/27136009567839807731, 2/14887728162259372907, 
  -8/53003131934285297959, 3/52961762518792227115, -1/6835293300682763368, 
  4/18198762594809467683, -4/45225549818169139451, 1/12916093497730527872, 
  -3/42256777537284304964, 3/17649964260654745153, -2/9951203458019117753, 
  2/17575857958338890179, -5/28036170296272465501, 2/19751701328730512647, 
  -4/21386469220550848301, 1/3599221581170131189, -1/14113259420848969106, 
  2/43011103254476698237, -7/51495851356480659295}, 
 {1/61549904918958811666, -1/30237119802155454737, 2/44659072679712997637, 
  -1/39484120992826956743, 1/56819508706506484467, -1/57942823142483101329, 
  1/30747537116009016264, -2/46632620529612808487, 1/35825115766107217346, 
  -1/43047465146168280338, 1/57307549841125261300, -1/26323794907011667752, 
  1/22333057304793567582, -1/69046598091564571228, 1/45553386216253224751, 
  -1/41493700281462765585, 1/22877562137819212410, -1/26085639979017052847, 
  1/61801887597313973907, -1/39889885046946994500, 2/70382560800705908543, 
  -1/19987487739312065074, 1/19760910750706979291, -1/72703471054055104069, 
  2/87637308228005625655, -1/34208433849030626919, 1/17419890202587001035, 
  -1/39415673917007178605, 1/67089986158784820995, -1/40139926363810606074, 
  1/28951172601330376437, -1/20484615251290663309, 2/51934098461653958275, 
  -1/33803508563953974339, 1/31760344739436300720, -2/47001622591351698333, 
  4/50414252101353177591, -1/442439595640677650613}, 
 {1/93719164949378661970, -1/198399969427746237435, 1/146785695892820958502, 
  -1/203194992837879151843, 1/101816170630635722039, 
  -1/125093992656928071838, 1/180366124995423396663, 
  -1/143617562590321998788, 1/189996706185087181118, -1/92659335504716693954, 
  1/103583975338166989883, -1/170910958409808310474, 1/143852496875270790527, 
  -1/130728453455306417340, 1/85161897404006718768, -1/230385568474598494319, 
  1/153864050186792413784, -1/131998049070216164200, 1/122408762285424786010, 
  -1/94992191002665580233, 1/201100142258854059880, -1/133048707164780960480, 
  1/124086311914207422580, -1/134730953156933969093, 1/69763297835554127376, 
  -1/268800109225837144268, 1/135005576149322107175, 
  -1/116558501574330057797, 1/113110602273924262655, 
  -1/155887415551714278583, 1/256053600495464383664, 
  -1/122755268696810036078, 1/111917321718064146670, 
  -1/117318653276453017684, 1/79940959262922053376, -1/186942404854368559771, 
  1/101066673107782736829, -1/84408368686717024901}, 
 {1/478350268258745183424, -1/822133893800590631670, 1/414327526872795148371, 
  -1/860731630775424441201, 1/457632082841220312139, 
  -1/489758709345074400068, 1/803563083640635860809, 
  -1/489063863316701035878, 1/703313196273270859569, 
  -1/432700115859011072646, 1/530306300989047067100, 
  -1/481113003163997969456, 1/371864642476465237789, 
  -1/659924395943833434809, 1/414376003448094668959, 
  -1/518781313972824937729, 1/500629871580400951265, 
  -1/843186704683510900369, 1/560225469915444831998, 
  -1/370768840965976509642, 1/607310704911864317115, 
  -1/801143546203501144791, 1/772866286338261399193, 
  -1/521039548266913049759, 1/421754483700706472148, 
  -1/535855655836946796878, 1/440059907990358216864, 
  -1/1099641383969847777520, 1/544117477972411950043, 
  -1/382209991780940402932, 1/669977466625260964381, 
  -1/825077974316869900939, 1/981328130668557547480, 
  -1/443099255703670471662, 1/386675220899230535206, 
  -1/572235096766510515782, 1/339966264337457805629, 
  -1/655647776169053091427}, {1/3988833750405012796971, 
  -1/2150857683251785346824, 1/1461929298969433652772, 
  -1/2050176489305538996230, 1/3051487818311977474231, 
  -1/3919917547656818943247, 1/1839355573590637973582, 
  -1/1439966091594860975670, 1/2678826259218886633286, 
  -1/2224324029394655930046, 1/2893619082275981863889, 
  -1/1682630785771168617832, 1/1513295948697951032894, 
  -1/2323857533680541983891, 1/1805757735027351113536, 
  -1/2852464750615086102759, 1/1521370181502668528604, 
  -1/1437175735968301654088, 1/4207629018150997144214, 
  -1/3235579804364352475206, 1/2820316523726779579457, 
  -1/1463502233306523317678, 1/2204071892112580456144, 
  -1/4417038203183577697005, 1/2804809307421053397666, 
  -1/2515038542527686838551, 1/1753382029686981289937, 
  -1/1707943092548892374754, 1/3046568510961879311460, 
  -1/3403518061893594905604, 1/2395895184724953868027, 
  -1/1384636519116012665136, 1/3060230732770060094482, 
  -1/4089579216445325674640, 1/3061775803987591596448, 
  -1/1875695021779510848846, 1/1417285067278666430256, 
  -1/1992735472335442066513}, {1/6739207163704850765553, 
  -1/12769132043014076272875, 1/9965070662677184457611, 
  -1/11989795506930989420739, 1/5829322846526318475210, 
  -1/6049788814408364254945, 1/12435340748740659935213, 
  -1/9995712874706160462335, 1/8616677999879782685471, 
  -1/5561679077886707658590, 1/7989990672511557760312, 
  -1/11168081437068295437244, 1/9431234293280796588980, 
  -1/8305738342915228397622, 1/5457311083434602689870, 
  -1/6567560685961795041365, 1/10577868212067821853307, 
  -1/9553883703130190916049, 1/9781729607510412931207, 
  -1/5373256817152299873850, 1/16028758325599491706422, 
  -1/11289058675673362133716, 1/9612827624476452911433, 
  -1/8794448128339145642334, 1/9053990245836108421167, 
  -1/15945211860090633719746, 1/10214949888466321215765, 
  -1/9632488501688604961199, 1/9083848322853296839285, 
  -1/5673572218388611481018, 1/19814914245989270832687, 
  -1/10575653397421297468565, 1/8741566474272083499311, 
  -1/6769975194659800355514, 1/10748104252908383683165, 
  -1/17464765878020333909625, 1/9172929914387176872846, 
  -1/7724822092829635238491}, {1/31418677577638861797666, 
  -1/47544445679187047304798, 1/26746497638977795882594, 
  -1/49734860541879650204988, 1/30442603943498929514397, 
  -1/32816709337165428591448, 1/29354739070875299582310, 
  -1/22711634824053174347136, 1/47354946277261882104485, 
  -1/29258109203111557631639, 1/32566090983079671851500, 
  -1/30358467152348615932452, 1/28917635466526703279500, 
  -1/40527184730806896288065, 1/27378288058099153557706, 
  -1/35168364166881900625642, 1/39917720765709211552693, 
  -1/23742275661263298154707, 1/42037579852755449141004, 
  -1/32561894141862158477050, 1/37884170622142006128210, 
  -1/34748897750295936491457, 1/66708168374687560583681, 
  -1/46145204093878067950185, 1/31866507379048700649645, 
  -1/43370245568099455852837, 1/51541434362177592391382, 
  -1/57543528726586715951483, 1/40104586260809159091137, 
  -1/33377234736678172103070, 1/38614845601642477149991, 
  -1/26392456127784091730100, 1/73322980465764239892118, 
  -1/37998426059219361525577, 1/29001951928665091089895, 
  -1/40180802209973000160322, 1/48873231664075994760196, 
  -1/64105066542204904714081}, {1/200140991716862370517062, 
  -1/125732602480407490791242, 1/94427700865832193317542, 
  -1/147717178513734611971979, 1/133133124624952373280011, 
  -1/201745069201704577222952, 1/118372437360323430746016, 
  -1/94955652300434589604274, 1/134654284513530079078114, 
  -1/119511758217958939912953, 1/200232416085757649194285, 
  -1/106964978024815879660055, 1/92271429902476136384196, 
  -1/172897106826427653103582, 1/188575344388150996811921, 
  -1/199911743351373584397625, 1/109909949430974980582748, 
  -1/127052226934634313289819, 1/169862728284428816682203, 
  -1/124569615541305855792419, 1/203750550089631301578022, 
  -1/137092639039987195011574, 1/126800273683417955592221, 
  -1/222677141471006702457642, 1/246769087000784798048627, 
  -1/203204497164755528411782, 1/117786570670029740565639, 
  -1/175126892199018427239559, 1/271608553997473690922261, 
  -1/203050355401749747966280, 1/167429025286149021669132, 
  -1/123401890899805484693464, 1/131932256363458819163374, 
  -1/172339530570405421291585, 1/249109704051663052822953, 
  -1/158222330656582826462534, 1/103224789266071444622637, 
  -1/211615460696952117174152}, {1/378411506678627857512492, 
  -1/774029161597438263821746, 1/602017238328697934846896, 
  -1/568127052034926750465394, 1/368829676388248693760032, 
  -1/438226914894830926295981, 1/789352877349384601542746, 
  -1/657018088044863596877029, 1/557520852788479442913913, 
  -1/344367387072640359362363, 1/386242796228916576705440, 
  -1/764286231326578835720301, 1/665970145415600388650066, 
  -1/643992878613981253576976, 1/361236419945055130859664, 
  -1/669108766998834650325555, 1/840125791126017548442512, 
  -1/694623593969335546862286, 1/615663463501414944075300, 
  -1/527592919060505084471535, 1/567703105681587853860909, 
  -1/654573722868135562922091, 1/764571287644549335264486, 
  -1/686188207502065283722477, 1/444031031757420713600569, 
  -1/1228487858924624647520438, 1/867626070566319841400607, 
  -1/737763266200622389043684, 1/553037861462221592789682, 
  -1/638615468443358649612594, 1/1153567697800796568813224, 
  -1/740655480232340332512263, 1/677416114042235822626920, 
  -1/572066705738420211786958, 1/443352664504109338417688, 
  -1/1251308236381646561039721, 1/784904533729696883064191, 
  -1/621529450637769465558080}}


==> anc/u0hat_3rd.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{28297101686/14879389361, 391251161/2801599295, 1426069047/231943131739, 
  277610492/203103417581, 100120403/1105674997639, 31454257/958964686090, 
  13272811/3689665690366, 700277/1515625592346, 2812127/53799668473191, 
  746117/102074022906599, 333152/391654914870345, 217045/1624106749649268, 
  99107/6684659684311679}, {1644870107/29359370299, -2122232491/84868071092, 
  574667547/9179594122, 594843321/182012521151, 147677146/553724015815, 
  20988218/882241762511, 16113005/10140127195197, 7352627/14721724728658, 
  4509521/79327964957163, 1643522/197797325450451, 314208/358666177791199, 
  61762/550248561621947, 12561/1083196761633869}, 
 {435601021/242138146362, -378808469/219760113994, 137558707/62659860485, 
  -356177825/224061622498, 57536363/148508772660, 28919438/614620281713, 
  14755157/3489670286737, 7595114/17153720332809, 4764475/219137042353417, 
  1361054/236648967079155, 367759/557171854295983, 95167/870907381436592, 
  8629/711577358939930}, {92831487/1003580465794, -126383485/1522638954869, 
  139693031/1473630347893, -68618567/878443771475, 73460273/1182149126350, 
  -145076081/2238763021769, 127016595/25794191463157, 8413973/17222612272363, 
  2386994/46656220576405, 733939/115329768420400, 26669/337161983310614, 
  117298/3100679708101605, 39972/3080577369934081}, 
 {53076810/10943333070527, -14188771/3179239418423, 8906111/2003714453200, 
  -10559410/2710799868051, 16298710/4502473409029, -15265237/4639465496163, 
  10884879/5093887891021, -26965264/13734552877175, 1438068/106978880248025, 
  584129/219268245054198, 50236/68529778627299, 86959/892831906743473, 
  22828/3056199854033427}, {5515533/21713431820603, -4726216/19581141203363, 
  4361423/18584493311763, -3757863/17548834667204, 1250790/6507390987161, 
  -5940986/34072389363891, 4174195/29485666734923, -4019106/34199806658333, 
  1578221/18960897696230, 1542527/30380662039575, 205993/374711427441441, 
  59764/806545748807771, 30368/3732309261670049}, 
 {2753913/203318522636435, -731747/55538385693658, 688686/53864182807999, 
  -120793/10243086383308, 1855823/172560524918122, -858886/88459503817091, 
  388584/47513648793067, -174130/24502087687329, 998469/187214069707817, 
  -33798/10888978239157, 264517/125242555898487, -59933/1411706670061157, 
  9199/436668090779228}, {206767/279370061661627, -155264/214875391088463, 
  390953/558491857989534, -247835/377150195422066, 501241/826321998572731, 
  -334481/608748397248876, 185342/393543673467461, -488829/1216370977808204, 
  223467/683125598922101, -141871/579330714352006, 137833/764685686423650, 
  -753691/8385048676383691, 29748/10012361895598511}, 
 {60681/1485690506982547, -88165/2199374171066846, 687899/17721980586101584, 
  -666135/18137492909803214, 14891/436503430593179, -44244/1425189374181553, 
  78588/2889977682625957, -66871/2844475979065270, 96354/4881402756021823, 
  -43888/2808977878892595, 9648/784678306759835, -8025/970291631151259, 
  23420/4944168357447017}, {7691/3381092990396248, -13726/6136941497753201, 
  6424/2961210968287757, -9434/4584360564835393, 8233/4288866150059101, 
  -13283/7547149491926183, 15794/10044909200842227, -14457/10477127065133032, 
  10663/9074390971682431, -5445/5643457374882757, 7355/9487748769511307, 
  -10090/17272747657994473, 4603/11245760376797623}, 
 {2179/17096374316408199, -4442/35437912081056575, 5743/47235654499253185, 
  -3440/29690970266458363, 2924/26905739896467699, -3552/35414495333426515, 
  936/10332582508405349, -3166/39372931470328953, 342/4912311656157013, 
  -5019/85697466319337239, 1328/27651668500404627, -1379/36412535404273104, 
  3082/108950551964672167}, {689/96173861316310632, -621/88049353673543410, 
  529/77222622928309328, -743/113395908078800868, 955/154705829651299594, 
  -886/154674688776446407, 1238/237295823213465293, -492/105295391865910727, 
  631/153951459933333360, -352/100176200600235273, 400/136515770650784739, 
  -262/110762808724667085, 508/276857182964306159}, 
 {170/421049420754453091, -145/364188058730614233, 789/2035793131694399057, 
  -204/548885812202492585, 232/660072276217795769, -131/399835937281583399, 
  79/262898947767487421, -134/494051363242680775, 109/453698689928184889, 
  -37/177392110191990100, 77/436752457206174149, -449/3097248871828001647, 
  173/1501857994291286085}}

